Circles determined by planar point sets

For $n\geq 4$, let $c(n)$ be the minimum number of distinct circles containing at least three points of an $n$-point set in the Euclidean plane, where the set is neither collinear nor concyclic. Put[F(n)=1+\binom{n-1}{2}-\left\lfloor\frac{n-1}{2}\right\rfloor.]We determine $c(n)$ for every $n\geq 4$: it equals $F(n)$ apart from three exceptional orders. We also solve the variant in which no three points are collinear; that variant has a single exceptional order. The proofs and exact finite verifications were developed through a collaboration between human researchers and artificial-intelligence systems.

==> anc/README.md <==
# Ancillary verification files

This directory is the reproducibility snapshot accompanying
`erdos506_paper_en.tex`.  In the paper, paths beginning with `computation/` or
`lean/` refer to the corresponding directories below this `anc/` directory and
to the same paths under `Erdos506/` in the GitHub repository:
https://github.com/LyonWang00/Erdos-problem.

## Exact computations

Use CPython 3.13 and install the pinned packages in
`computation/requirements.txt`.  From the root of the extracted arXiv source,
run

```text
python anc/computation/verify_certified_results.py
```

to replay the shorter checks, or

```text
python anc/computation/verify_all.py
```

to regenerate and audit the complete active certificate chain.  The pinned
packages are SymPy 1.14.0 and OR-Tools 9.15.6755.

## Lean formalization

The formalizations were checked with Lean 4.29.1 (commit
`f72c35b3f637c8c6571d353742168ab66cc22c00`) and Mathlib 4.29.1 (commit
`5e932f97dd25535344f80f9dd8da3aab83df0fe6`).  In a project providing that
toolchain, run

```text
lake env lean -DwarningAsError=true anc/lean/Erdos506Nge15.lean
lake env lean -DwarningAsError=true anc/lean/Erdos506NoThreeCollinear.lean
```

The two `compile_audit_*.json` files record the audited builds and source
digests.


==> anc/computation/certificate_map.json <==
{
  "schema_version": 6,
  "certified_statement": {
    "large_range": "c(n)=F(n) for n>=9",
    "small_values": {
      "4": 3,
      "5": 5,
      "6": 8,
      "7": 11,
      "8": 17
    },
    "no_three_collinear": "c_nc(n)=1+C(n-1,2) for n>=4, except c_nc(8)=20"
  },
  "integrated_entry": "verify_all.py",
  "proof_components": [
    {
      "range": "n>=17",
      "type": "mathematical proof",
      "entry": "n_ge_17/verify_n_ge_17.py",
      "certificate": "n_ge_17/certificate.json"
    },
    {
      "range": "n=16",
      "type": "mathematical proof",
      "entry": "n16/verify_n16.py",
      "certificate": "n16/certificate.json"
    },
    {
      "range": "n=15",
      "type": "mathematical proof",
      "entries": [
        "n9_to_14/verify_largest_block_reduction.py",
        "n15/verify_n15.py"
      ],
      "certificate": "n15/certificate.json"
    },
    {
      "range": "9<=n<=14",
      "type": "mathematical reductions plus one uniform finite verification",
      "directory": "n9_to_14",
      "entry": "n9_to_14/run_verification.py",
      "certificate": "n9_to_14/certificates/manifest.json"
    },
    {
      "range": "4<=n<=8",
      "type": "mathematical reductions plus exact finite verification",
      "directory": "n4_to_8",
      "entries": [
        "n4_to_8/n6/verify_construction.py",
        "n4_to_8/n8/verify_construction.py",
        "n4_to_8/n6/verify_lower_bound.py",
        "n4_to_8/n6/classify_extremal_types.py",
        "n4_to_8/n7/classify_quad_packings.py",
        "n4_to_8/n7/classify_line_extensions.py",
        "n4_to_8/n7/verify_circle_count_spectrum.py",
        "n4_to_8/n7/verify_q7_exclusion.py",
        "n4_to_8/n7/verify_extremal_configuration.py",
        "n4_to_8/n8/classify_boundary_layers.py"
      ],
      "certificate": "n4_to_8/n8/boundary_layer_classification.json"
    },
    {
      "range": "n>=4 with no three collinear",
      "type": "mathematical proof plus exact finite verification",
      "entry": "no_three_collinear/verify_no_three_collinear.py"
    }
  ],
  "legacy_not_used": []
}


==> anc/computation/n15/certificate.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "n": 15,
  "branch": "maximum block size at most seven",
  "solver_or_orbit_enumeration": false,
  "reference_pdf_sha256": "5a765f81d1ee1a527e7ef3b5b4bfa02b354c52903f80ae11d3fbfda90ece3eed",
  "local_inequality": "136*t2+93*t3+60*t4+30*t5-2902 >= 0",
  "positive_defect_minimum_residual": 28,
  "simplicial_type_checks": [
    {
      "label": "A(14,2)",
      "type_t2_through_t7": [
        11,
        12,
        4,
        2,
        0,
        0
      ],
      "residual": 10
    },
    {
      "label": "A(14,3)",
      "type_t2_through_t7": [
        9,
        16,
        4,
        1,
        0,
        0
      ],
      "residual": 80
    },
    {
      "label": "A(14,4)",
      "type_t2_through_t7": [
        10,
        14,
        4,
        0,
        1,
        0
      ],
      "residual": 0
    }
  ],
  "global_identity": "420*C-35270=140*(l2-7)+420*l4+980*l5+1680*l6+2520*l7+sum_x R_x",
  "C84_exclusion": "unique residual 10 gives sum(t2)=151 mod 3",
  "conclusion": "circle_count_at_least_85"
}


==> anc/computation/n15/verify_n15.py <==
#!/usr/bin/env python3
"""Exact arithmetic audit of the short projected-arrangement proof for n=15.

The proof has no orbit, support, coordinate, or solver enumeration.  Its only
finite external input is Cuntz's complete list of stretchable simplicial
arrangements on fourteen lines.
"""

from __future__ import annotations

import json
from math import comb
from pathlib import Path


HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "certificate.json"
REFERENCE_SHA256 = "5a765f81d1ee1a527e7ef3b5b4bfa02b354c52903f80ae11d3fbfda90ece3eed"

# The type with one sevenfold point is excluded by K<=7, because a local
# multiplicity r corresponds to a global block of size r+1.
CUNTZ_FOURTEEN_LINE_TYPES = {
    "A(14,1)": (7, 21, 0, 0, 0, 1),
    "A(14,2)": (11, 12, 4, 2, 0, 0),
    "A(14,3)": (9, 16, 4, 1, 0, 0),
    "A(14,4)": (10, 14, 4, 0, 1, 0),
}


def local_residual(row: tuple[int, ...]) -> int:
    t2, t3, t4, t5, _t6, *_ = row
    return 136 * t2 + 93 * t3 + 60 * t4 + 30 * t5 - 2902


def melchior_defect(row: tuple[int, ...]) -> int:
    return row[0] - 3 - sum((r - 3) * row[r - 2]
                            for r in range(4, len(row) + 2))


def main() -> None:
    allowed_simplicial = {
        label: row for label, row in CUNTZ_FOURTEEN_LINE_TYPES.items()
        if row[5] == 0
    }
    simplicial_checks = []
    for label, row in allowed_simplicial.items():
        assert sum(comb(r, 2) * row[r - 2]
                   for r in range(2, 8)) == comb(14, 2)
        assert melchior_defect(row) == 0
        residual = local_residual(row)
        assert residual in {0, 10, 80}
        simplicial_checks.append({
            "label": label,
            "type_t2_through_t7": list(row),
            "residual": residual,
        })
    assert sorted(item["residual"] for item in simplicial_checks) == [0, 10, 80]

    # For positive Melchior defect delta, the even-line face colouring rules
    # out delta=1.  Bojanowski gives
    # 3t4+9t5+18t6 <= 44+3delta.  Therefore, for delta>=2,
    # R >= 234+105delta-(25/3)(44+3delta)
    #   = (240delta-398)/3 > 0.
    assert 3 * (234 + 105 * 2) - 25 * (44 + 3 * 2) == 82
    # The affine numerator is increasing in the defect, so checking its first
    # allowed value proves the estimate for every defect >= 2.
    assert 240 * 2 - 398 == 82
    assert 240 > 0

    # Audit the coefficient identity
    # 420C-35270 = 140(l2-7)+420l4+980l5+1680l6+2520l7
    #               + sum_x R(t(x)).
    sizes = range(3, 8)
    line_pair_coefficients = {k: comb(k, 2) for k in sizes}
    triple_coefficients = {k: comb(k, 3) for k in sizes}
    local_incidence_coefficients = {
        3: 136 * 3,
        4: 93 * 4,
        5: 60 * 5,
        6: 30 * 6,
        7: 0,
    }
    explicit_line_slack = {3: 0, 4: 420, 5: 980,
                           6: 1680, 7: 2520}
    for k in sizes:
        line_coefficient = (
            -140 * line_pair_coefficients[k]
            + explicit_line_slack[k]
            + local_incidence_coefficients[k]
        )
        circle_coefficient = local_incidence_coefficients[k]
        assert line_coefficient == -12 * triple_coefficients[k]
        assert circle_coefficient == 420 - 12 * triple_coefficients[k]
    assert (140 * comb(15, 2) - 140 * 7
            - 15 * 2902 - 12 * comb(15, 3)) == -35270

    # If C=84, the left side after subtracting the LP bound is 10.  Every
    # positive line slack is at least 140.  The local analysis above shows
    # that the only residuals below 28 are 0 and 10, belonging respectively
    # to A(14,4) and A(14,2).  Hence fourteen centres would have the first
    # type and one the second; their t2 sum 151 is not divisible by 3, while
    # it must equal three times the number of global three-point blocks.
    assert 420 * 84 - 35270 == 10
    assert 14 * 10 + 11 == 151
    assert 151 % 3 == 1

    payload = {
        "schema_version": 1,
        "status": "PASS",
        "n": 15,
        "branch": "maximum block size at most seven",
        "solver_or_orbit_enumeration": False,
        "reference_pdf_sha256": REFERENCE_SHA256,
        "local_inequality": (
            "136*t2+93*t3+60*t4+30*t5-2902 >= 0"
        ),
        "positive_defect_minimum_residual": 28,
        "simplicial_type_checks": simplicial_checks,
        "global_identity": (
            "420*C-35270=140*(l2-7)+420*l4+980*l5+1680*l6+"
            "2520*l7+sum_x R_x"
        ),
        "C84_exclusion": "unique residual 10 gives sum(t2)=151 mod 3",
        "conclusion": "circle_count_at_least_85",
    }
    OUTPUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n16/certificate.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "theorem": "c(16)=99",
  "proof_type": "mathematical",
  "linear_programming_models": 0,
  "multiplicity_vectors_enumerated": 0,
  "K3_to_K6": {
    "3": {
      "local_bound": "20/3",
      "margin_above_98": "26/3"
    },
    "4": {
      "local_bound": "77/12",
      "margin_above_98": "14/3"
    },
    "5": {
      "local_bound": "94/15",
      "margin_above_98": "34/15"
    },
    "6": {
      "local_bound": "37/6",
      "margin_above_98": "2/3"
    }
  },
  "K7": {
    "identity": "Q_x+d_x/42 >= 37/6",
    "multipliers": {
      "pair_identity": "7/108",
      "Melchior": "7/36",
      "Bojanowski": "1/54",
      "centre_line_support": "-1/3"
    },
    "nonnegative_residual": {
      "t4": "1/180",
      "b3": "1/12",
      "b4": "2/15",
      "b5": "1/6",
      "b6": "1/6"
    },
    "margins_above_98_for_g_0_to_3": {
      "0": "2/3",
      "1": "1/2",
      "2": "1/3",
      "3": "1/6"
    },
    "g4_degree_one_forced": true,
    "g4_equality_profile": {
      "t2": 14,
      "t3": 12,
      "t4": 0,
      "t5": 4,
      "t6": 1,
      "b2": 7,
      "b3": 0,
      "b4": 0,
      "b5": 0,
      "b6": 0
    },
    "g4_rich_line_union_lower": 16,
    "g5_g6_second_moment_contradictions": {
      "5": {
        "second_moment_lower": 22,
        "second_moment_upper": 20
      },
      "6": {
        "second_moment_lower": 36,
        "second_moment_upper": 30
      }
    },
    "g_at_least_7_degree_sum_contradiction": "7g<=16*3"
  },
  "K8": {
    "conditioned_identity_bound": "1017/160",
    "unconditional_bound": "145/24",
    "multipliers": {
      "pair_identity": "1/80",
      "Melchior": "31/160",
      "ordinary_lines_avoiding_centre": "1/48",
      "centre_line_support": "-5/16",
      "seven_point_image_line_incidence": "17/160"
    },
    "nonnegative_residual": {
      "t5": "1/240",
      "t6": "3/560",
      "b3": "1/16",
      "b4": "9/80",
      "b5": "7/48",
      "b6": "19/112",
      "b7": "3/16"
    },
    "global_margin_above_98": "71/60"
  },
  "K9_to_K15_direct_bounds": {
    "9": 141,
    "10": 166,
    "11": 201,
    "12": 205,
    "13": 199,
    "14": 162,
    "15": 99
  }
}


==> anc/computation/n16/verify_n16.py <==
#!/usr/bin/env python3
"""Exact algebra audit for the mathematical proof of c(16)=99.

The proof has no linear-programming model and enumerates no multiplicity
vector.  It checks two displayed coefficient identities, the equality profile
in the K=7 argument, the elementary circle-family moment comparisons, and the
largest-block deletion values for K>=9.
"""

from __future__ import annotations

import json
from fractions import Fraction
from math import comb
from pathlib import Path


HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "certificate.json"
N = 16
Q = 15
TARGET_MINUS_ONE = 98


def vector(names: tuple[str, ...], **entries: Fraction | int) -> list[Fraction]:
    return [Fraction(entries.get(name, 0)) for name in names]


def add_scaled(target: list[Fraction], source: list[Fraction], scale: Fraction) -> None:
    for index, value in enumerate(source):
        target[index] += scale * value


def subtract(left: list[Fraction], right: list[Fraction]) -> list[Fraction]:
    return [a - b for a, b in zip(left, right)]


def local_circle_cost(names: tuple[str, ...], maximum: int) -> list[Fraction]:
    entries: dict[str, Fraction] = {}
    for i in range(2, maximum + 1):
        entries[f"t{i}"] = Fraction(1, i + 1)
        entries[f"b{i}"] = -Fraction(1, i + 1)
    return vector(names, **entries)


def common_forms(maximum: int):
    names = tuple(
        [f"t{i}" for i in range(2, maximum + 1)]
        + [f"b{i}" for i in range(2, maximum + 1)]
    )
    pair = vector(names, **{
        f"t{i}": comb(i, 2) for i in range(2, maximum + 1)
    })
    melchior_entries: dict[str, int] = {"t2": 1}
    for i in range(4, maximum + 1):
        melchior_entries[f"t{i}"] = -(i - 3)
    melchior = vector(names, **melchior_entries)
    support = vector(names, **{
        f"b{i}": 1 for i in range(2, maximum + 1)
    })
    incidence = vector(names, **{
        f"t{i}": i - 1 for i in range(2, maximum + 1)
    })
    return names, pair, melchior, support, incidence


def audit_k7_identity() -> dict[str, object]:
    names, pair, melchior, support, _ = common_forms(6)
    bojanowski_entries: dict[str, int] = {"t2": 4, "t3": 3}
    for i in range(5, 7):
        bojanowski_entries[f"t{i}"] = -i * (i - 4)
    bojanowski = vector(names, **bojanowski_entries)

    left = local_circle_cost(names, 6)
    # d_x=t_6-b_6 counts seven-point circles through the centre.
    add_scaled(left, vector(names, t6=1, b6=-1), Fraction(1, 42))

    combination = [Fraction(0) for _ in names]
    add_scaled(combination, pair, Fraction(7, 108))
    add_scaled(combination, melchior, Fraction(7, 36))
    add_scaled(combination, bojanowski, Fraction(1, 54))
    add_scaled(combination, support, -Fraction(1, 3))

    residual = subtract(left, combination)
    expected = vector(
        names,
        t4=Fraction(1, 180),
        b3=Fraction(1, 12),
        b4=Fraction(2, 15),
        b5=Fraction(1, 6),
        b6=Fraction(1, 6),
    )
    assert residual == expected
    lower_bound = (
        Fraction(7, 108) * comb(Q, 2)
        + Fraction(7, 36) * 3
        + Fraction(1, 54) * (4 * Q)
        - Fraction(1, 3) * (Q // 2)
    )
    assert lower_bound == Fraction(37, 6)

    # If equality holds at a centre with d_x=1, the positive residuals and
    # all positively weighted inequalities are tight.  The resulting three
    # equations in (t2,t3,t5) have nonzero determinant and the unique profile
    # shown below.  Its five rich lines cover at least 16 of the 15 image
    # points, a contradiction.
    determinant = -27
    equality_profile = {
        "t2": 14, "t3": 12, "t4": 0, "t5": 4, "t6": 1,
        "b2": 7, "b3": 0, "b4": 0, "b5": 0, "b6": 0,
    }
    t2, t3, t5 = (equality_profile[key] for key in ("t2", "t3", "t5"))
    assert determinant != 0
    assert t2 - 2 * t5 == 6
    assert t2 + 3 * t3 + 10 * t5 == 90
    assert 4 * t2 + 3 * t3 - 5 * t5 == 72
    rich_line_count = 5
    rich_line_union_lower = 4 * 5 + 6 - comb(rich_line_count, 2)
    assert rich_line_union_lower == 16 > Q

    # Four seven-point circles through one point would invert to four
    # six-point lines whose union has at least 18 image points.  Thus d_x<=3.
    assert 4 * 6 - comb(4, 2) == 18 > Q
    # For g=5,6 circles, convexity gives sum C(d_x,2)>=14g-48, whereas circle
    # pairs give at most g(g-1).  For g=4, absence of degree one would give
    # sum C(d_x,2)>=sum d_x/2=14>12, so a degree-one centre exists.
    impossible_circle_counts = {}
    for g in (5, 6):
        lower = 14 * g - 48
        upper = g * (g - 1)
        assert lower > upper
        impossible_circle_counts[str(g)] = {
            "second_moment_lower": lower,
            "second_moment_upper": upper,
        }
    assert Fraction(7 * 4, 2) == 14 > 4 * 3
    assert 7 * 7 > 16 * 3

    margins = {
        str(g): str(16 * lower_bound - Fraction(g, 6) - TARGET_MINUS_ONE)
        for g in range(4)
    }
    assert all(Fraction(value) > 0 for value in margins.values())
    assert 16 * lower_bound - Fraction(4, 6) == TARGET_MINUS_ONE

    return {
        "identity": "Q_x+d_x/42 >= 37/6",
        "multipliers": {
            "pair_identity": "7/108",
            "Melchior": "7/36",
            "Bojanowski": "1/54",
            "centre_line_support": "-1/3",
        },
        "nonnegative_residual": {
            name: str(value) for name, value in zip(names, residual) if value
        },
        "margins_above_98_for_g_0_to_3": margins,
        "g4_degree_one_forced": True,
        "g4_equality_profile": equality_profile,
        "g4_rich_line_union_lower": rich_line_union_lower,
        "g5_g6_second_moment_contradictions": impossible_circle_counts,
        "g_at_least_7_degree_sum_contradiction": "7g<=16*3",
    }


def audit_k8_identity() -> dict[str, object]:
    names, pair, melchior, support, incidence = common_forms(7)
    ordinary_avoiding = vector(names, t2=1, b2=-1)
    cost = local_circle_cost(names, 7)

    combination = [Fraction(0) for _ in names]
    add_scaled(combination, pair, Fraction(1, 80))
    add_scaled(combination, melchior, Fraction(31, 160))
    add_scaled(combination, ordinary_avoiding, Fraction(1, 48))
    add_scaled(combination, support, -Fraction(5, 16))
    add_scaled(combination, incidence, Fraction(17, 160))

    residual = subtract(cost, combination)
    expected = vector(
        names,
        t5=Fraction(1, 240),
        t6=Fraction(3, 560),
        b3=Fraction(1, 16),
        b4=Fraction(9, 80),
        b5=Fraction(7, 48),
        b6=Fraction(19, 112),
        b7=Fraction(3, 16),
    )
    assert residual == expected

    # At a point of a chosen eight-point line or circle, inversion produces
    # a seven-point image line.  Hence the incidence form is at least
    # 6+7(15-7)=62.
    image_line_incidence = 6 + 7 * (Q - 7)
    assert image_line_incidence == 62
    conditioned = (
        Fraction(1, 80) * comb(Q, 2)
        + Fraction(31, 160) * 3
        + Fraction(1, 48) * 3
        - Fraction(5, 16) * (Q // 2)
        + Fraction(17, 160) * image_line_incidence
    )
    assert conditioned == Fraction(1017, 160)
    unconditional = bojanowski_local_bound(16, 8)
    assert unconditional == Fraction(145, 24)
    margin = 8 * conditioned + 8 * unconditional - TARGET_MINUS_ONE
    assert margin == Fraction(71, 60) > 0

    return {
        "conditioned_identity_bound": str(conditioned),
        "unconditional_bound": str(unconditional),
        "multipliers": {
            "pair_identity": "1/80",
            "Melchior": "31/160",
            "ordinary_lines_avoiding_centre": "1/48",
            "centre_line_support": "-5/16",
            "seven_point_image_line_incidence": "17/160",
        },
        "nonnegative_residual": {
            name: str(value) for name, value in zip(names, residual) if value
        },
        "global_margin_above_98": str(margin),
    }


def bojanowski_local_bound(n: int, K: int) -> Fraction:
    q = n - 1
    return (
        Fraction(K + 1, 18 * K) * comb(q, 2)
        + Fraction(K + 1, 2 * K)
        + Fraction(K - 2, 9 * K) * q
        - Fraction(q // 2, 3)
    )


def direct_line(n: int, K: int) -> int:
    r = n - K
    return r * comb(K, 2) - comb(r, 2) * (K // 2)


def direct_circle(n: int, K: int) -> int:
    r = n - K
    return 1 + r * (comb(K, 2) - K // 2) - comb(r, 2) * (K // 2)


def main() -> None:
    small = {}
    for K in range(3, 7):
        bound = bojanowski_local_bound(N, K)
        margin = N * bound - TARGET_MINUS_ONE
        assert margin > 0
        small[str(K)] = {
            "local_bound": str(bound),
            "margin_above_98": str(margin),
        }

    direct = {
        str(K): min(direct_line(N, K), direct_circle(N, K))
        for K in range(9, N)
    }
    assert min(direct.values()) >= 99

    payload = {
        "schema_version": 1,
        "status": "PASS",
        "theorem": "c(16)=99",
        "proof_type": "mathematical",
        "linear_programming_models": 0,
        "multiplicity_vectors_enumerated": 0,
        "K3_to_K6": small,
        "K7": audit_k7_identity(),
        "K8": audit_k8_identity(),
        "K9_to_K15_direct_bounds": direct,
    }
    OUTPUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n4_to_8/n6/classify_extremal_types.py <==
"""Classify abstract six-point incidence types with exactly eight circles."""

from itertools import combinations, permutations


V = tuple(range(6))
TRIPLES = tuple(combinations(V, 3))
QUADS = tuple(combinations(V, 4))
TINDEX = {block: index for index, block in enumerate(TRIPLES)}
QMASK = {
    block: sum(1 << TINDEX[triple] for triple in combinations(block, 3))
    for block in QUADS
}
ALL = (1 << len(TRIPLES)) - 1


def canonical(lines, circles4):
    images = []
    for permutation in permutations(V):
        moved_lines = tuple(sorted(
            tuple(sorted(permutation[i] for i in block)) for block in lines
        ))
        moved_circles = tuple(sorted(
            tuple(sorted(permutation[i] for i in block)) for block in circles4
        ))
        images.append((moved_lines, moved_circles))
    return min(images)


def triple_packings(allowed, size, incompatible_with=()):
    allowed = tuple(allowed)
    answer = []

    def visit(start, selected):
        if len(selected) == size:
            answer.append(tuple(selected))
            return
        for index in range(start, len(allowed)):
            block = allowed[index]
            if any(len(set(block) & set(old)) > 1 for old in selected):
                continue
            if any(len(set(block) & set(old)) > 1 for old in incompatible_with):
                continue
            visit(index + 1, selected + [block])

    visit(0, [])
    return answer


types = set()
labelled = 0
for q4 in range(4):
    for circles4 in combinations(QUADS, q4):
        masks = [QMASK[block] for block in circles4]
        if any(masks[i] & masks[j] for i in range(q4) for j in range(i)):
            continue
        circle_mask = sum(masks)
        line_triples_needed = 12 - 3*q4
        for line4 in (None,) + QUADS:
            line4s = () if line4 is None else (line4,)
            if line4 is not None and QMASK[line4] & circle_mask:
                continue
            l3 = line_triples_needed - 4*len(line4s)
            if l3 < 0:
                continue
            allowed = [
                triple for triple in TRIPLES
                if not (1 << TINDEX[triple]) & circle_mask
                and (line4 is None or not (set(triple) <= set(line4)))
            ]
            for lines3 in triple_packings(allowed, l3, line4s):
                line_mask = sum(1 << TINDEX[block] for block in lines3)
                if line4 is not None:
                    line_mask |= QMASK[line4]
                if line_mask & circle_mask:
                    continue
                remaining = ALL & ~(line_mask | circle_mask)
                if remaining.bit_count() != 8-q4:
                    continue
                lines = tuple(sorted(line4s + lines3))
                labelled += 1
                types.add(canonical(lines, circles4))

assert labelled == 120
assert len(types) == 1
print("SIX-POINT EQUALITY CLASSIFICATION PASS")
print(f"labelled={labelled}")
print(f"orbits={len(types)}")
for index, (lines, circles4) in enumerate(sorted(types), 1):
    covered = sum(QMASK[block] for block in circles4)
    for line in lines:
        covered |= QMASK[line] if len(line) == 4 else 1 << TINDEX[line]
    circles3 = [block for block in TRIPLES if not covered & (1 << TINDEX[block])]
    print(index, "lines", lines, "circles4", circles4, "circles3", circles3)


==> anc/computation/n4_to_8/n6/verify_construction.py <==
import itertools
import sympy as sp


sqrt3 = sp.sqrt(3)

# A six-point configuration over Q(sqrt(3)).
# The points are a scaled version of the coordinates used in the revised proof.
POINTS = [
    (sp.Integer(7), sp.Integer(0)),
    (sp.Integer(1), sp.Integer(0)),
    (sp.Integer(4), 2 * sqrt3),
    (sp.Integer(1), sqrt3 / 2),
    (sp.Integer(1), 4 * sqrt3),
    (sp.Rational(1, 7), 4 * sqrt3 / 7),
]


def det3(rows):
    return sp.factor(sp.Matrix(rows).det())


def line_det(triple):
    return det3([[POINTS[i][0], POINTS[i][1], 1] for i in triple])


def circle_equation(triple):
    """Return (D,E,F) for x^2+y^2+D*x+E*y+F=0, or None if collinear."""
    if line_det(triple) == 0:
        return None
    D, E, F = sp.symbols("D E F")
    equations = []
    for i in triple:
        x, y = POINTS[i]
        equations.append(sp.Eq(x * x + y * y + D * x + E * y + F, 0))
    sol = sp.solve(equations, (D, E, F), dict=True)[0]
    return tuple(sp.factor(sol[v]) for v in (D, E, F))


def points_on_circle(eq):
    D, E, F = eq
    block = []
    for i, (x, y) in enumerate(POINTS):
        if sp.factor(x * x + y * y + D * x + E * y + F) == 0:
            block.append(i)
    return tuple(block)


def fmt(block):
    return "".join(str(i) for i in block)


def main():
    print("points:")
    for i, p in enumerate(POINTS):
        print(f"  p{i}={p}")

    line_blocks = []
    for triple in itertools.combinations(range(6), 3):
        if line_det(triple) == 0:
            line_blocks.append(triple)
    print(f"line_blocks={[fmt(b) for b in line_blocks]}")

    circles = {}
    for triple in itertools.combinations(range(6), 3):
        eq = circle_equation(triple)
        if eq is not None:
            circles.setdefault(eq, set()).add(triple)

    circle_blocks = []
    print(f"circle_count={len(circles)}")
    for eq in sorted(circles, key=lambda item: points_on_circle(item)):
        block = points_on_circle(eq)
        circle_blocks.append(block)
        print(f"  block={fmt(block)} equation={eq}")

    covered = set()
    for block in circle_blocks:
        for triple in itertools.combinations(block, 3):
            if line_det(triple) != 0:
                covered.add(triple)
    noncollinear = {
        triple
        for triple in itertools.combinations(range(6), 3)
        if line_det(triple) != 0
    }
    print(f"noncollinear_triples={len(noncollinear)}")
    print(f"covered_noncollinear_triples={len(covered)}")
    print(f"coverage_complete={covered == noncollinear}")
    print(f"all_on_one_circle={len(max(circle_blocks, key=len)) == 6}")
    print(f"max_circle_size={max(len(b) for b in circle_blocks)}")
    print(f"max_line_size=3")


if __name__ == "__main__":
    main()


==> anc/computation/n4_to_8/n6/verify_lower_bound.py <==
from itertools import combinations

A = range(4)
pairs = [tuple(c) for c in combinations(A, 2)]

def disjoint_pair_sets(k):
    out = []
    for S in combinations(pairs, k):
        used = []
        ok = True
        for p in S:
            if set(p) & set(used):
                ok = False
                break
            used.extend(p)
        if ok:
            out.append(tuple(sorted(S)))
    return out

matchings = disjoint_pair_sets(2)

low_parameter_rows = []
for tau4 in range(3):
    for tau5 in range(3):
        for s in range(2):
            for b in range(3):
                # The extra four-point circles through both exterior points
                # pair points of the base circle by a partial matching.
                if b > 2:
                    continue
                N = 20 - tau4 - tau5 - s
                c = N - 3 - 3 * b
                if c <= 7:
                    low_parameter_rows.append((tau4, tau5, s, b, N, c))

print("parameter rows satisfying only tau<=2, s<=1, b<=2 and c<=7")
for row in low_parameter_rows:
    print("tau4=%d tau5=%d s=%d b=%d noncollinear_triples=%d circle_count=%d" % row)

print()
print("after the geometric consequence b=2 => s=0:")
for row in low_parameter_rows:
    tau4, tau5, s, b, N, c = row
    if b == 2 and s == 0:
        print("tau4=%d tau5=%d s=%d b=%d noncollinear_triples=%d circle_count=%d" % row)

print()
print("perfect matchings of the four points on the fixed circle:")
for i, m in enumerate(matchings):
    print(i, m)

print()
print("If b=2, the two four-point circles use one perfect matching B.")
print("A point with tau=2 must be one of the two other perfect matchings,")
print("because lying on a pair from B would make that four-point circle degenerate.")
for B in matchings:
    alternatives = [M for M in matchings if M != B]
    print("B=%s -> tau=2 alternatives %s" % (B, alternatives))


==> anc/computation/n4_to_8/n7/classify_line_extensions.py <==
import argparse
from itertools import combinations, permutations


PTS = tuple(range(7))
TRIPLES = tuple(combinations(PTS, 3))
FOURS = tuple(combinations(PTS, 4))
LINE_BLOCKS = tuple(combinations(PTS, 3)) + FOURS

PATTERNS = {
    "q5a": [(0, 1, 3, 5), (0, 1, 4, 6), (0, 2, 3, 6), (0, 2, 4, 5), (1, 2, 3, 4)],
    "q5b": [(0, 1, 5, 6), (0, 2, 4, 6), (0, 3, 4, 5), (1, 2, 3, 6), (1, 2, 4, 5)],
    "q6": [(0, 1, 3, 4), (0, 1, 5, 6), (0, 2, 3, 5), (0, 2, 4, 6), (1, 2, 3, 6), (1, 2, 4, 5)],
    "q7": [(0, 1, 2, 3), (0, 1, 4, 5), (0, 2, 4, 6), (0, 3, 5, 6), (1, 2, 5, 6), (1, 3, 4, 6), (2, 3, 4, 5)],
}

TARGET = 10
Q7_CORE = ((0, 1, 6), (0, 2, 5))


def tris(block):
    return set(combinations(block, 3))


def pblock(block, p):
    return tuple(sorted(p[i] for i in block))


def automorphisms(quads):
    target = set(tuple(sorted(q)) for q in quads)
    out = []
    for p in permutations(PTS):
        if set(pblock(q, p) for q in quads) == target:
            out.append(p)
    return out


def canonical_lines(lines, autos):
    best = None
    for p in autos:
        key = tuple(sorted(pblock(b, p) for b in lines))
        if best is None or key < best:
            best = key
    return best


def extensions(quads, target):
    qtris = set().union(*(tris(q) for q in quads))
    allowed = []
    for b in LINE_BLOCKS:
        if tris(b) & qtris:
            continue
        if any(len(set(b) & set(q)) > 2 for q in quads):
            continue
        allowed.append(b)
    # c(P)=35-ell-3q.  To test a putative c(P)<=TARGET we therefore
    # need at least 35-TARGET-3q collinear triples.
    need = max(0, 35 - target - 3 * len(quads))
    out = []

    def rec(i, fam, covered):
        if i == len(allowed):
            if len(covered) >= need:
                out.append((tuple(fam), frozenset(covered)))
            return
        possible = set(covered)
        for b in allowed[i:]:
            possible |= tris(b)
        if len(possible) < need:
            return
        rec(i + 1, fam, covered)
        b = allowed[i]
        if all(len(set(b) & set(a)) <= 1 for a in fam):
            fam.append(b)
            rec(i + 1, fam, covered | tris(b))
            fam.pop()

    rec(0, [], frozenset())
    return out


def contains_orbit(lines, core, autos):
    line_set = set(lines)
    return any(set(pblock(b, p) for b in core) <= line_set for p in autos)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--target", type=int, default=TARGET)
    args = parser.parse_args()
    summaries = {}
    for name, quads in PATTERNS.items():
        autos = automorphisms(quads)
        raw = extensions(quads, args.target)
        classes = {}
        for lines, covered in raw:
            key = canonical_lines(lines, autos)
            classes.setdefault(key, (key, len(covered), 35 - len(covered) - 3 * len(quads)))
        stats = {}
        for _, ell, c in classes.values():
            stats[(ell, c)] = stats.get((ell, c), 0) + 1
        print("pattern", name)
        print(" automorphisms", len(autos))
        print(" raw_extensions", len(raw))
        print(" classes", len(classes))
        print(" stats ell c class_count")
        for (ell, c), count in sorted(stats.items(), key=lambda x: (x[0][1], x[0][0])):
            print(" ", ell, c, count)
        for idx, (_, (lines, ell, c)) in enumerate(sorted(classes.items(), key=lambda kv: (kv[1][2], kv[1][1], kv[0])), 1):
            print(f" #{idx}: ell={ell} c={c}")
            print("  lines", " ".join("".join(map(str, b)) for b in lines) or "-")
        print()
        summaries[name] = (autos, classes)

    # Both five-circle orbits have no line extension capable of reaching ten
    # circles.  The six-circle orbit has a unique such class; its seven
    # three-point lines cover all 21 pairs and hence have no ordinary line,
    # which is impossible over the real plane by Sylvester--Gallai.  Every
    # surviving seven-circle extension contains the same two-line core, up to
    # an automorphism of the circle family.
    if args.target != 10:
        return
    assert len(summaries["q5a"][1]) == 0
    assert len(summaries["q5b"][1]) == 0
    q6_classes = list(summaries["q6"][1].values())
    assert len(q6_classes) == 1
    q6_lines, q6_ell, q6_c = q6_classes[0]
    assert (q6_ell, q6_c) == (7, 10)
    assert set().union(*(set(combinations(line, 2)) for line in q6_lines)) == set(combinations(PTS, 2))
    q7_autos, q7_classes = summaries["q7"]
    assert q7_classes
    assert all(contains_orbit(lines, Q7_CORE, q7_autos)
               for lines, _, _ in q7_classes.values())
    print("COVERAGE PASS: q5 has no candidate; q6 reduces to the real-nonrepresentable")
    print("seven-line system; every q7 candidate contains lines 016 and 025.")


if __name__ == "__main__":
    main()


==> anc/computation/n4_to_8/n7/classify_quad_packings.py <==
from itertools import combinations, permutations


PTS = tuple(range(7))
FOURS = tuple(combinations(PTS, 4))
INDEX = {b: i for i, b in enumerate(FOURS)}
BY_INDEX = {i: b for b, i in INDEX.items()}
PERMS = tuple(permutations(PTS))


def perm_block(block, p):
    return tuple(sorted(p[i] for i in block))


PERM_BIT = tuple(
    tuple(1 << INDEX[perm_block(b, p)] for b in FOURS)
    for p in PERMS
)


def canonical(fam):
    ids = tuple(INDEX[b] for b in fam)
    best = None
    for pi in range(len(PERMS)):
        mask = 0
        for i in ids:
            mask |= PERM_BIT[pi][i]
        if best is None or mask < best:
            best = mask
    return best


def bits(mask):
    i = 0
    out = []
    while mask:
        if mask & 1:
            out.append(BY_INDEX[i])
        mask >>= 1
        i += 1
    return tuple(out)


def main():
    raw = []

    def rec(i, fam):
        if i == len(FOURS):
            if len(fam) >= 5:
                raw.append(tuple(fam))
            return
        if len(fam) + (len(FOURS) - i) < 5:
            return
        rec(i + 1, fam)
        b = FOURS[i]
        bs = set(b)
        if all(len(bs & set(a)) <= 2 for a in fam):
            fam.append(b)
            rec(i + 1, fam)
            fam.pop()

    rec(0, [])
    classes = {}
    for fam in raw:
        classes.setdefault(canonical(fam), fam)

    raw_stats = {}
    class_stats = {}
    for fam in raw:
        raw_stats[len(fam)] = raw_stats.get(len(fam), 0) + 1
    for mask in classes:
        class_stats[mask.bit_count()] = class_stats.get(mask.bit_count(), 0) + 1

    print("raw_stats q count")
    for q in sorted(raw_stats):
        print(q, raw_stats[q])
    print("class_stats q count")
    for q in sorted(class_stats):
        print(q, class_stats[q])
    print("classes")
    for idx, mask in enumerate(sorted(classes, key=lambda m: (m.bit_count(), m)), 1):
        print(f"#{idx}: q={mask.bit_count()}")
        print(" ", " ".join("".join(map(str, b)) for b in bits(mask)))


if __name__ == "__main__":
    main()


==> anc/computation/n4_to_8/n7/verify_circle_count_spectrum.py <==
"""Verify the seven-point extremal incidence type and the gap at 12 circles.

All computations are exact.  The combinatorial part works up to relabelling;
the symbolic identities cover the four five-line q6 orbits not settled by the
two-line lemma in the paper.  The q7 orbit is checked separately by
``verify_q7_exclusion.py``.
"""

from __future__ import annotations

import sympy as sp

from classify_line_extensions import (
    PATTERNS,
    Q7_CORE,
    automorphisms,
    canonical_lines,
    contains_orbit,
    extensions,
)


def classes_at(target):
    answer = {}
    for name, quads in PATTERNS.items():
        autos = automorphisms(quads)
        classes = {}
        for lines, covered in extensions(quads, target):
            key = canonical_lines(lines, autos)
            classes[key] = (len(covered), 35 - len(covered) - 3*len(quads))
        answer[name] = classes
    return answer


at_11 = classes_at(11)
at_12 = classes_at(12)
assert not at_11["q5a"] and not at_11["q5b"]
assert sorted(value for value in at_11["q6"].values() if value[1] == 11) == [(6, 11), (6, 11)]
assert len([1 for value in at_11["q7"].values() if value[1] == 11]) == 2
assert not at_12["q5a"] and not at_12["q5b"]
assert len([1 for value in at_12["q6"].values() if value[1] == 12]) == 5
assert len([1 for value in at_12["q7"].values() if value[1] == 12]) == 1

q6_c11 = {
    lines for lines, (_, circle_count) in at_11["q6"].items()
    if circle_count == 11
}
assert q6_c11 == {
    ((0, 1, 2), (0, 3, 6), (0, 4, 5), (1, 3, 5), (1, 4, 6), (2, 3, 4)),
    ((0, 3, 6), (0, 4, 5), (1, 3, 5), (1, 4, 6), (2, 3, 4), (2, 5, 6)),
}
q7_autos = automorphisms(PATTERNS["q7"])
assert all(
    contains_orbit(lines, Q7_CORE, q7_autos)
    for lines, (_, circle_count) in at_11["q7"].items()
    if circle_count == 11
)


# Orbit q6a.  After a similarity normalization, two points on the circle
# x^2-x+y^2=0 have rational parameters u and v.  The remaining circle
# condition and the coordinate of p2 have the following forms.
u, v = sp.symbols("u v", nonzero=True)
q6a_condition = -2*u*v*(u-v)*(u*v+1)
q6a_p2_parameter = 1/(u*v+1)
assert sp.factor(q6a_condition/(-2*u*v*(u-v))) == u*v+1
assert sp.denom(q6a_p2_parameter) == u*v+1


# Orbit q6b.  The nonzero factors of two circle equations give t=x; the
# remaining equation is then nonzero because y != 0 and x != 1.
x, y, alpha, beta, t = sp.symbols("x y alpha beta t")
R = x*x+y*y
q6b_C = beta*R-2*beta*x+beta+t-1
q6b_F = beta*R-2*beta*x+beta-t+2*x-1
assert sp.expand(q6b_C-q6b_F-2*(t-x)) == 0
S = (x-1)**2+y*y
q6b_A = -2*beta*t*x+2*beta*t+beta*R-beta-t+1
assert sp.factor(q6b_A.subs({t: x, beta: (1-x)/S})-2*y*y*(1-x)/S) == 0


# Orbit q6c.  Three equations imply x=1 and then t=1, which identifies two
# labelled points.
gamma = sp.symbols("gamma")
q6c_D = alpha*R-gamma*(t*t-2*t*x+R)+t*t-2*t*x
subs_c = {alpha: t/R, gamma: t*(t-1)/(t*t-2*t*x+R)}
assert sp.factor(q6c_D.subs(subs_c)) == -2*t*(x-1)
q6c_B = alpha*R-beta*R+2*beta*x-beta-2*x+1
subs_b = {alpha: t/R, x: 1, beta: (1-t)/(R.subs(x, 1)-1)}
assert sp.factor(q6c_B.subs(subs_b)-2*(t-1)) == 0


# Orbit q6d.  In an affine normalization retaining the quadratic part
# x^2+2kxy+h y^2, the circle equations force E=0.  The determinant of the
# nominally missing line is a nonzero factor times exactly E, so this orbit
# actually acquires a sixth line and has eleven rather than twelve circles.
# The same identity excludes the other abstract c=11 extension: that extension
# also contains line 012, and forcing line 256 would put all three diagonal
# points of the complete quadrilateral on line 012.
a, b, h, k = sp.symbols("a b h k")
E = -a*b+a*t-b*t+b+t-1
line_256_numerator = -b*(a-1)*E
assert sp.factor(line_256_numerator/(-b*(a-1))) == E
solution = {h: -b/(a-b+1), k: (1-b)/(a-b+1)}
first_circle = 2*a*b*h-2*a*b*k-a*h-b*h+b+h
second_circle = a*h+b*h-2*b*k+b-h
assert sp.factor(first_circle.subs(solution)) == 0
assert sp.factor(second_circle.subs(solution)) == 0

print("SEVEN-POINT SPECTRUM PASS")
print("c=11 has one realizable incidence orbit; all c=12 incidence orbits are excluded.")


==> anc/computation/n4_to_8/n7/verify_extremal_configuration.py <==
"""Verify the seven-point construction with exactly eleven circles."""

from itertools import combinations
import sympy as sp


P = (
    (sp.Rational(0), sp.Rational(0)),
    (sp.Rational(1), sp.Rational(0)),
    (sp.Rational(1), sp.Rational(-1)),
    (sp.Rational(0), sp.Rational(1)),
    (sp.Rational(2, 3), sp.Rational(-1, 3)),
    (sp.Rational(2), sp.Rational(-1)),
    (sp.Rational(0), sp.Rational(-1)),
)
k = sp.Rational(1, 2)
h = sp.Rational(1)


def q(x, y):
    return x*x + 2*k*x*y + h*y*y


def normalized_line(triple):
    matrix = sp.Matrix([[P[i][0], P[i][1], 1] for i in triple])
    if matrix.det() != 0:
        return None
    vector = list(matrix.nullspace()[0])
    pivot = next(value for value in vector if value != 0)
    return tuple(sp.factor(value / pivot) for value in vector)


def circle_key(triple):
    A, B, C = sp.symbols("A B C")
    solution = sp.solve(
        [q(*P[i]) + A*P[i][0] + B*P[i][1] + C for i in triple],
        (A, B, C), dict=True,
    )
    assert len(solution) == 1
    return tuple(sp.factor(solution[0][variable]) for variable in (A, B, C))


lines = {}
circles = {}
for triple in combinations(range(7), 3):
    line = normalized_line(triple)
    if line is not None:
        lines.setdefault(line, []).append(triple)
    else:
        circles.setdefault(circle_key(triple), []).append(triple)

expected_lines = {
    (0, 3, 6), (0, 4, 5), (1, 3, 5),
    (1, 4, 6), (2, 3, 4), (2, 5, 6),
}
expected_four_circles = {
    (0, 1, 3, 4), (0, 1, 5, 6), (0, 2, 3, 5),
    (0, 2, 4, 6), (1, 2, 3, 6), (1, 2, 4, 5),
}

assert h - k*k > 0
assert len(set(P)) == 7
assert {triples[0] for triples in lines.values()} == expected_lines
four_circle_blocks = {
    tuple(sorted(set().union(*map(set, triples))))
    for triples in circles.values() if len(triples) == 4
}
assert four_circle_blocks == expected_four_circles
assert sorted(map(len, circles.values())) == [1, 1, 1, 1, 1, 4, 4, 4, 4, 4, 4]
assert len(circles) == 11

# The positive-definite form Q is the pullback of the standard Euclidean
# norm under (x,y) -> (x+y/2, sqrt(3)y/2).  Recount once more using the
# standard Euclidean circle determinant, so the certificate does not rely on
# an implicit change-of-metric argument.
sqrt3 = sp.sqrt(3)
euclidean_points = tuple(
    (sp.factor(x + y/2), sp.factor(sqrt3*y/2)) for x, y in P
)
euclidean_circles = {}
euclidean_lines = []
for triple in combinations(range(7), 3):
    matrix = sp.Matrix([
        [euclidean_points[i][0], euclidean_points[i][1], 1]
        for i in triple
    ])
    if sp.simplify(matrix.det()) == 0:
        euclidean_lines.append(triple)
        continue
    A, B, C = sp.symbols("Ae Be Ce")
    solution = sp.solve([
        x*x + y*y + A*x + B*y + C
        for i in triple for x, y in (euclidean_points[i],)
    ], (A, B, C), dict=True)
    assert len(solution) == 1
    key = tuple(sp.simplify(solution[0][z]) for z in (A, B, C))
    euclidean_circles.setdefault(key, []).append(triple)
assert set(euclidean_lines) == expected_lines
assert sorted(map(len, euclidean_circles.values())) == [1, 1, 1, 1, 1, 4, 4, 4, 4, 4, 4]
assert len(euclidean_circles) == 11

print("CONSTRUCTION PASS: 7 distinct points, 6 collinear triples,")
print("6 four-point circles, 5 ordinary circles, and c(P)=11.")
print("Euclidean coordinates are (x+y/2, sqrt(3)*y/2) for the listed rational pairs.")


==> anc/computation/n4_to_8/n7/verify_q7_exclusion.py <==
"""Exact exclusion of the seven-four-circle orbit for seven points.

An affine normalization does not preserve the standard Euclidean quadratic
form.  We therefore retain the common positive-definite quadratic part

    Q(x,y) = x^2 + 2*k*x*y + h*y^2,    h-k^2 > 0.

The program checks the displayed algebraic reductions used in the accompanying
paper; the final contradiction is mathematical, not a numerical search.
"""

import sympy as sp


a, b, h, k = sp.symbols("a b h k")
t = (h - a) / (a - 1)
d_plus = t**2 + 2 * k * t + h
d_minus = t**2 - 2 * k * t + h
y3 = (t + h) / d_plus
y4 = (a - t) / d_minus
x3 = t * y3
x4 = -t * y4


def q(x, y):
    return x**2 + 2 * k * x * y + h * y**2


# After the circle 1256 gives a=b*h, subtracting the equations of 0123
# and 0356, and of 0145 and 0246, gives x3=t*y3 and x4=-t*y4.
# The first two circle equations then give the displayed y3,y4.  Verify the
# remaining two circle determinants after these substitutions.
e1346 = (
    -a*x3*y4 + a*x4*y3 - a*y3 + a*y4
    + h*y3**2*y4 - h*y3*y4**2
    + 2*k*x3*y3*y4 - 2*k*x4*y3*y4
    + x3**2*y4 - x3*y4 - x4**2*y3 + x4*y3
)
e2345 = (
    b*h*x3*y4 - b*h*x3 - b*h*x4*y3 + b*h*x4
    - h*x3*y4**2 + h*x3*y4 + h*x4*y3**2 - h*x4*y3
    + 2*k*x3*x4*y3 - 2*k*x3*x4*y4
    + x3**2*x4 - x3*x4**2
)

common_denominator = (
    (a**2*h - 2*a**2*k + a**2 + 2*a*h*k - 4*a*h
     + 2*a*k + h**2 - 2*h*k + h)
    *
    (a**2*h + 2*a**2*k + a**2 - 2*a*h*k - 4*a*h
     - 2*a*k + h**2 + 2*h*k + h)
)
r1 = a*h - a*k - h*k + h
r2 = a*k - a - h + k

assert sp.factor(sp.together(e1346.subs(b, a/h))) == (
    2*a*(a - 1)**3*(a - h)*r1 / common_denominator
)
assert sp.factor(sp.together(e2345.subs(b, a/h))) == (
    -2*a*(a - 1)*(a - h)**3*r2 / common_denominator
)
assert sp.factor(r1 + r2) == (a - k) * (h - 1)
assert sp.factor(r2.subs(a, k)) == k**2 - h
assert sp.factor(t + h) == a * (h - 1) / (a - 1)

print("EXACT PASS")
print("Positive definiteness makes d_plus and d_minus positive.")
print("Distinctness gives a!=0, a!=1, b!=1, and y3!=0, hence h!=1.")
print("The last two circle equations force a=k and h=k^2, contradicting h-k^2>0.")


==> anc/computation/n4_to_8/n8/boundary_layer_classification.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "scope": "all abstract eight-point boundary layers 12<=c<=16 after the mathematical c>=12 and size-five largest-block reductions",
  "uses_five_point_block_variables": false,
  "expected_class_counts": {
    "12": 1,
    "13": 1,
    "14": 1,
    "15": 3,
    "16": 3
  },
  "layers": [
    {
      "circle_count": 12,
      "branches": [
        {
          "branch": "fixed_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 1.2953500747680664,
          "iterations": [
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 0,
                  "l4": 2,
                  "q3": 0,
                  "q4": 12,
                  "c": 12
                },
                "lines": [
                  "0123",
                  "4567"
                ],
                "circle4": [
                  "0145",
                  "0167",
                  "0246",
                  "0257",
                  "0347",
                  "0356",
                  "1247",
                  "1256",
                  "1346",
                  "1357",
                  "2345",
                  "2367"
                ]
              },
              "orbit_blocking_clauses": 6,
              "orbit_blocking_literals": 1176
            }
          ],
          "unique_records": [
            {
              "stats": {
                "l3": 0,
                "l4": 2,
                "q3": 0,
                "q4": 12,
                "c": 12
              },
              "lines": [
                "0123",
                "4567"
              ],
              "circle4": [
                "0145",
                "0167",
                "0246",
                "0257",
                "0347",
                "0356",
                "1247",
                "1256",
                "1346",
                "1357",
                "2345",
                "2367"
              ]
            }
          ]
        },
        {
          "branch": "no_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 0.07771897315979004,
          "iterations": [],
          "unique_records": []
        }
      ],
      "class_count": 1,
      "classes": [
        {
          "stats": {
            "l3": 0,
            "l4": 2,
            "q3": 0,
            "q4": 12,
            "c": 12
          },
          "lines": [
            "0123",
            "4567"
          ],
          "circle4": [
            "0145",
            "0167",
            "0246",
            "0257",
            "0347",
            "0356",
            "1247",
            "1256",
            "1346",
            "1357",
            "2345",
            "2367"
          ]
        }
      ]
    },
    {
      "circle_count": 13,
      "branches": [
        {
          "branch": "fixed_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 2.279330015182495,
          "iterations": [
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 0,
                  "l4": 1,
                  "q3": 0,
                  "q4": 13,
                  "c": 13
                },
                "lines": [
                  "0123"
                ],
                "circle4": [
                  "0145",
                  "0167",
                  "0247",
                  "0256",
                  "0346",
                  "0357",
                  "1246",
                  "1257",
                  "1347",
                  "1356",
                  "2345",
                  "2367",
                  "4567"
                ]
              },
              "orbit_blocking_clauses": 6,
              "orbit_blocking_literals": 1176
            }
          ],
          "unique_records": [
            {
              "stats": {
                "l3": 0,
                "l4": 1,
                "q3": 0,
                "q4": 13,
                "c": 13
              },
              "lines": [
                "0123"
              ],
              "circle4": [
                "0145",
                "0167",
                "0247",
                "0256",
                "0346",
                "0357",
                "1246",
                "1257",
                "1347",
                "1356",
                "2345",
                "2367",
                "4567"
              ]
            }
          ]
        },
        {
          "branch": "no_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 0.18949174880981445,
          "iterations": [],
          "unique_records": []
        }
      ],
      "class_count": 1,
      "classes": [
        {
          "stats": {
            "l3": 0,
            "l4": 1,
            "q3": 0,
            "q4": 13,
            "c": 13
          },
          "lines": [
            "0123"
          ],
          "circle4": [
            "0145",
            "0167",
            "0247",
            "0256",
            "0346",
            "0357",
            "1246",
            "1257",
            "1347",
            "1356",
            "2345",
            "2367",
            "4567"
          ]
        }
      ]
    },
    {
      "circle_count": 14,
      "branches": [
        {
          "branch": "fixed_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 0.11806011199951172,
          "iterations": [],
          "unique_records": []
        },
        {
          "branch": "no_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 3.5601694583892822,
          "iterations": [
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 0,
                  "l4": 0,
                  "q3": 0,
                  "q4": 14,
                  "c": 14
                },
                "lines": [],
                "circle4": [
                  "0123",
                  "0146",
                  "0157",
                  "0245",
                  "0267",
                  "0347",
                  "0356",
                  "1247",
                  "1256",
                  "1345",
                  "1367",
                  "2346",
                  "2357",
                  "4567"
                ]
              },
              "orbit_blocking_clauses": 30,
              "orbit_blocking_literals": 5880
            }
          ],
          "unique_records": [
            {
              "stats": {
                "l3": 0,
                "l4": 0,
                "q3": 0,
                "q4": 14,
                "c": 14
              },
              "lines": [],
              "circle4": [
                "0123",
                "0146",
                "0157",
                "0245",
                "0267",
                "0347",
                "0356",
                "1247",
                "1256",
                "1345",
                "1367",
                "2346",
                "2357",
                "4567"
              ]
            }
          ]
        }
      ],
      "class_count": 1,
      "classes": [
        {
          "stats": {
            "l3": 0,
            "l4": 0,
            "q3": 0,
            "q4": 14,
            "c": 14
          },
          "lines": [],
          "circle4": [
            "0123",
            "0146",
            "0157",
            "0245",
            "0267",
            "0347",
            "0356",
            "1247",
            "1256",
            "1345",
            "1367",
            "2346",
            "2357",
            "4567"
          ]
        }
      ]
    },
    {
      "circle_count": 15,
      "branches": [
        {
          "branch": "fixed_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 7.1942665576934814,
          "iterations": [
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 1,
                  "l4": 1,
                  "q3": 3,
                  "q4": 12,
                  "c": 15
                },
                "lines": [
                  "156",
                  "0123"
                ],
                "circle4": [
                  "0145",
                  "0167",
                  "0247",
                  "0256",
                  "0346",
                  "0357",
                  "1246",
                  "1257",
                  "1347",
                  "2345",
                  "2367",
                  "4567"
                ]
              },
              "orbit_blocking_clauses": 144,
              "orbit_blocking_literals": 28224
            },
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 1,
                  "l4": 1,
                  "q3": 3,
                  "q4": 12,
                  "c": 15
                },
                "lines": [
                  "567",
                  "0123"
                ],
                "circle4": [
                  "0145",
                  "0167",
                  "0247",
                  "0256",
                  "0346",
                  "0357",
                  "1246",
                  "1257",
                  "1347",
                  "1356",
                  "2345",
                  "2367"
                ]
              },
              "orbit_blocking_clauses": 24,
              "orbit_blocking_literals": 4704
            },
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 0,
                  "l4": 2,
                  "q3": 4,
                  "q4": 11,
                  "c": 15
                },
                "lines": [
                  "0123",
                  "4567"
                ],
                "circle4": [
                  "0145",
                  "0167",
                  "0247",
                  "0256",
                  "0346",
                  "0357",
                  "1257",
                  "1347",
                  "1356",
                  "2345",
                  "2367"
                ]
              },
              "orbit_blocking_clauses": 72,
              "orbit_blocking_literals": 14112
            }
          ],
          "unique_records": [
            {
              "stats": {
                "l3": 1,
                "l4": 1,
                "q3": 3,
                "q4": 12,
                "c": 15
              },
              "lines": [
                "156",
                "0123"
              ],
              "circle4": [
                "0145",
                "0167",
                "0247",
                "0256",
                "0346",
                "0357",
                "1246",
                "1257",
                "1347",
                "2345",
                "2367",
                "4567"
              ]
            },
            {
              "stats": {
                "l3": 1,
                "l4": 1,
                "q3": 3,
                "q4": 12,
                "c": 15
              },
              "lines": [
                "567",
                "0123"
              ],
              "circle4": [
                "0145",
                "0167",
                "0247",
                "0256",
                "0346",
                "0357",
                "1246",
                "1257",
                "1347",
                "1356",
                "2345",
                "2367"
              ]
            },
            {
              "stats": {
                "l3": 0,
                "l4": 2,
                "q3": 4,
                "q4": 11,
                "c": 15
              },
              "lines": [
                "0123",
                "4567"
              ],
              "circle4": [
                "0145",
                "0167",
                "0247",
                "0256",
                "0346",
                "0357",
                "1257",
                "1347",
                "1356",
                "2345",
                "2367"
              ]
            }
          ]
        },
        {
          "branch": "no_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 0.5164101123809814,
          "iterations": [],
          "unique_records": []
        }
      ],
      "class_count": 3,
      "classes": [
        {
          "stats": {
            "l3": 1,
            "l4": 1,
            "q3": 3,
            "q4": 12,
            "c": 15
          },
          "lines": [
            "156",
            "0123"
          ],
          "circle4": [
            "0145",
            "0167",
            "0247",
            "0256",
            "0346",
            "0357",
            "1246",
            "1257",
            "1347",
            "2345",
            "2367",
            "4567"
          ]
        },
        {
          "stats": {
            "l3": 1,
            "l4": 1,
            "q3": 3,
            "q4": 12,
            "c": 15
          },
          "lines": [
            "567",
            "0123"
          ],
          "circle4": [
            "0145",
            "0167",
            "0247",
            "0256",
            "0346",
            "0357",
            "1246",
            "1257",
            "1347",
            "1356",
            "2345",
            "2367"
          ]
        },
        {
          "stats": {
            "l3": 0,
            "l4": 2,
            "q3": 4,
            "q4": 11,
            "c": 15
          },
          "lines": [
            "0123",
            "4567"
          ],
          "circle4": [
            "0145",
            "0167",
            "0247",
            "0256",
            "0346",
            "0357",
            "1257",
            "1347",
            "1356",
            "2345",
            "2367"
          ]
        }
      ]
    },
    {
      "circle_count": 16,
      "branches": [
        {
          "branch": "fixed_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 3.0298471450805664,
          "iterations": [
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 0,
                  "l4": 1,
                  "q3": 4,
                  "q4": 12,
                  "c": 16
                },
                "lines": [
                  "0123"
                ],
                "circle4": [
                  "0145",
                  "0167",
                  "0246",
                  "0257",
                  "0347",
                  "0356",
                  "1247",
                  "1256",
                  "1357",
                  "2345",
                  "2367",
                  "4567"
                ]
              },
              "orbit_blocking_clauses": 72,
              "orbit_blocking_literals": 14112
            },
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 0,
                  "l4": 1,
                  "q3": 4,
                  "q4": 12,
                  "c": 16
                },
                "lines": [
                  "0123"
                ],
                "circle4": [
                  "0145",
                  "0167",
                  "0246",
                  "0257",
                  "0347",
                  "0356",
                  "1247",
                  "1256",
                  "1346",
                  "1357",
                  "2345",
                  "2367"
                ]
              },
              "orbit_blocking_clauses": 6,
              "orbit_blocking_literals": 1176
            }
          ],
          "unique_records": [
            {
              "stats": {
                "l3": 0,
                "l4": 1,
                "q3": 4,
                "q4": 12,
                "c": 16
              },
              "lines": [
                "0123"
              ],
              "circle4": [
                "0145",
                "0167",
                "0246",
                "0257",
                "0347",
                "0356",
                "1247",
                "1256",
                "1346",
                "1357",
                "2345",
                "2367"
              ]
            },
            {
              "stats": {
                "l3": 0,
                "l4": 1,
                "q3": 4,
                "q4": 12,
                "c": 16
              },
              "lines": [
                "0123"
              ],
              "circle4": [
                "0145",
                "0167",
                "0246",
                "0257",
                "0347",
                "0356",
                "1247",
                "1256",
                "1357",
                "2345",
                "2367",
                "4567"
              ]
            }
          ]
        },
        {
          "branch": "no_four_line",
          "final_status": "INFEASIBLE",
          "elapsed_seconds": 3.5355255603790283,
          "iterations": [
            {
              "status": "OPTIMAL",
              "record": {
                "stats": {
                  "l3": 1,
                  "l4": 0,
                  "q3": 3,
                  "q4": 13,
                  "c": 16
                },
                "lines": [
                  "145"
                ],
                "circle4": [
                  "0123",
                  "0147",
                  "0156",
                  "0245",
                  "0267",
                  "0346",
                  "0357",
                  "1246",
                  "1257",
                  "1367",
                  "2347",
                  "2356",
                  "4567"
                ]
              },
              "orbit_blocking_clauses": 1680,
              "orbit_blocking_literals": 329280
            }
          ],
          "unique_records": [
            {
              "stats": {
                "l3": 1,
                "l4": 0,
                "q3": 3,
                "q4": 13,
                "c": 16
              },
              "lines": [
                "145"
              ],
              "circle4": [
                "0123",
                "0147",
                "0156",
                "0245",
                "0267",
                "0346",
                "0357",
                "1246",
                "1257",
                "1367",
                "2347",
                "2356",
                "4567"
              ]
            }
          ]
        }
      ],
      "class_count": 3,
      "classes": [
        {
          "stats": {
            "l3": 1,
            "l4": 0,
            "q3": 3,
            "q4": 13,
            "c": 16
          },
          "lines": [
            "145"
          ],
          "circle4": [
            "0123",
            "0147",
            "0156",
            "0245",
            "0267",
            "0346",
            "0357",
            "1246",
            "1257",
            "1367",
            "2347",
            "2356",
            "4567"
          ]
        },
        {
          "stats": {
            "l3": 0,
            "l4": 1,
            "q3": 4,
            "q4": 12,
            "c": 16
          },
          "lines": [
            "0123"
          ],
          "circle4": [
            "0145",
            "0167",
            "0246",
            "0257",
            "0347",
            "0356",
            "1247",
            "1256",
            "1346",
            "1357",
            "2345",
            "2367"
          ]
        },
        {
          "stats": {
            "l3": 0,
            "l4": 1,
            "q3": 4,
            "q4": 12,
            "c": 16
          },
          "lines": [
            "0123"
          ],
          "circle4": [
            "0145",
            "0167",
            "0246",
            "0257",
            "0347",
            "0356",
            "1247",
            "1256",
            "1357",
            "2345",
            "2367",
            "4567"
          ]
        }
      ]
    }
  ]
}


==> anc/computation/n4_to_8/n8/classify_boundary_layers.py <==
#!/usr/bin/env python3
"""Unified orbit classification for the eight-point boundary layers 12--16.

The largest-block estimate treats every block of size at least five before
this script is invoked.  Hence the labelled model needs only three- and
four-point lines and four-point circles.  Each circle count is split into the
two exhaustive branches: a four-point line exists (and is relabelled 0123),
or no four-point line exists.
"""

from __future__ import annotations

import argparse
from itertools import combinations, permutations
import json
from pathlib import Path
import sys
import time


HERE = Path(__file__).resolve().parent
COMPUTATIONS = HERE.parents[1]
sys.path.insert(0, str(COMPUTATIONS))
from runtime_dependencies import activate_ortools  # noqa: E402

activate_ortools()
from ortools.sat.python import cp_model  # noqa: E402


N = 8
POINTS = tuple(range(N))
TRIPLES = tuple(combinations(POINTS, 3))
FOURS = tuple(combinations(POINTS, 4))
PERMUTATIONS = tuple(permutations(POINTS))
FIXED_LINE = (0, 1, 2, 3)
EXPECTED_CLASS_COUNTS = {
    12: 1,
    13: 1,
    14: 1,
    15: 3,
    16: 3,
}


def block_string(block) -> str:
    return "".join(map(str, block))


def parse_blocks(strings):
    return tuple(tuple(int(character) for character in text)
                 for text in strings)


def transform(block, permutation):
    return tuple(sorted(permutation[index] for index in block))


def canonical(lines, circles):
    answer = None
    for permutation in PERMUTATIONS:
        row = (
            tuple(sorted("L" + block_string(transform(block, permutation))
                         for block in lines))
            + ("|",)
            + tuple(sorted("C" + block_string(transform(block, permutation))
                           for block in circles))
        )
        if answer is None or row < answer:
            answer = row
    return answer


def build_model(circle_count: int, branch: str):
    model = cp_model.CpModel()
    line3 = {
        block: model.NewBoolVar("L3_" + block_string(block))
        for block in TRIPLES
    }
    line4 = {
        block: model.NewBoolVar("L4_" + block_string(block))
        for block in FOURS
    }
    circle4 = {
        block: model.NewBoolVar("C4_" + block_string(block))
        for block in FOURS
    }
    selected = (
        [("L3", block, line3[block], 1) for block in TRIPLES]
        + [("L4", block, line4[block], 4) for block in FOURS]
        + [("C4", block, circle4[block], 4) for block in FOURS]
    )

    for triple in TRIPLES:
        model.Add(sum(
            variable for _kind, block, variable, _weight in selected
            if set(triple).issubset(block)
        ) <= 1)

    line_blocks = (
        [(block, line3[block]) for block in TRIPLES]
        + [(block, line4[block]) for block in FOURS]
    )
    for index, (first, first_variable) in enumerate(line_blocks):
        first_set = set(first)
        for second, second_variable in line_blocks[index + 1:]:
            if len(first_set & set(second)) >= 2:
                model.Add(first_variable + second_variable <= 1)

    l3 = sum(line3.values())
    l4 = sum(line4.values())
    q4 = sum(circle4.values())
    l2 = 28 - 3 * l3 - 6 * l4
    model.Add(l3 <= 7)              # eight-point orchard bound
    model.Add(l2 >= 3 + l4)         # Melchior
    model.Add(56 - l3 - 4 * l4 - 3 * q4 == circle_count)

    if branch == "fixed_four_line":
        model.Add(line4[FIXED_LINE] == 1)
    elif branch == "no_four_line":
        for variable in line4.values():
            model.Add(variable == 0)
    else:
        raise ValueError(branch)
    return model, {"L3": line3, "L4": line4, "C4": circle4}


def extract_record(solver, variables):
    lines = tuple(sorted(
        [block for block, variable in variables["L3"].items()
         if solver.Value(variable)]
        + [block for block, variable in variables["L4"].items()
           if solver.Value(variable)],
        key=lambda block: (len(block), block),
    ))
    circles = tuple(sorted(
        block for block, variable in variables["C4"].items()
        if solver.Value(variable)
    ))
    owned = {
        triple
        for block in lines + circles
        for triple in combinations(block, 3)
    }
    l3 = sum(len(block) == 3 for block in lines)
    l4 = sum(len(block) == 4 for block in lines)
    q4 = len(circles)
    q3 = len(TRIPLES) - len(owned)
    return {
        "stats": {
            "l3": l3,
            "l4": l4,
            "q3": q3,
            "q4": q4,
            "c": q3 + q4,
        },
        "lines": [block_string(block) for block in lines],
        "circle4": [block_string(block) for block in circles],
    }


def verify_record(record, expected_circle_count: int) -> None:
    lines = parse_blocks(record["lines"])
    circles = parse_blocks(record["circle4"])
    owners = {}
    for kind, blocks in (("line", lines), ("circle", circles)):
        for block in blocks:
            for triple in combinations(block, 3):
                if triple in owners:
                    raise AssertionError((triple, owners[triple], kind, block))
                owners[triple] = (kind, block)
    l3 = sum(len(block) == 3 for block in lines)
    l4 = sum(len(block) == 4 for block in lines)
    q4 = len(circles)
    q3 = len(TRIPLES) - len(owners)
    expected = {"l3": l3, "l4": l4, "q3": q3,
                "q4": q4, "c": q3 + q4}
    if expected != record["stats"] or q3 + q4 != expected_circle_count:
        raise AssertionError(record)


def add_orbit_block(model, variables, record, branch: str):
    true_base = {
        "L3": {block for block in parse_blocks(record["lines"])
               if len(block) == 3},
        "L4": {block for block in parse_blocks(record["lines"])
               if len(block) == 4},
        "C4": set(parse_blocks(record["circle4"])),
    }
    universes = {"L3": set(TRIPLES), "L4": set(FOURS), "C4": set(FOURS)}
    seen = set()
    clauses = 0
    literals = 0
    for permutation in PERMUTATIONS:
        true_sets = {
            kind: {transform(block, permutation) for block in blocks}
            for kind, blocks in true_base.items()
        }
        if (branch == "fixed_four_line"
                and FIXED_LINE not in true_sets["L4"]):
            continue
        key = tuple(
            tuple(sorted(block_string(block) for block in true_sets[kind]))
            for kind in ("L3", "L4", "C4")
        )
        if key in seen:
            continue
        seen.add(key)
        clause = []
        for kind in ("L3", "L4", "C4"):
            for block in universes[kind]:
                variable = variables[kind][block]
                clause.append(
                    variable.Not() if block in true_sets[kind] else variable
                )
        model.AddBoolOr(clause)
        clauses += 1
        literals += len(clause)
    return clauses, literals


def classify_branch(circle_count: int, branch: str, seconds: float):
    started = time.time()
    model, variables = build_model(circle_count, branch)
    solver = cp_model.CpSolver()
    solver.parameters.num_search_workers = 1
    solver.parameters.max_time_in_seconds = seconds
    solver.parameters.cp_model_presolve = True
    records = {}
    iterations = []
    while True:
        status = solver.Solve(model)
        status_name = solver.StatusName(status)
        if status_name == "INFEASIBLE":
            break
        if status_name not in ("OPTIMAL", "FEASIBLE"):
            raise RuntimeError((circle_count, branch, status_name))
        record = extract_record(solver, variables)
        verify_record(record, circle_count)
        key = canonical(
            parse_blocks(record["lines"]),
            parse_blocks(record["circle4"]),
        )
        records[key] = record
        clauses, literals = add_orbit_block(
            model, variables, record, branch
        )
        iterations.append({
            "status": status_name,
            "record": record,
            "orbit_blocking_clauses": clauses,
            "orbit_blocking_literals": literals,
        })
    return {
        "branch": branch,
        "final_status": "INFEASIBLE",
        "elapsed_seconds": time.time() - started,
        "iterations": iterations,
        "unique_records": sorted(
            records.values(),
            key=lambda record: (
                record["stats"]["l4"], record["stats"]["l3"],
                record["lines"], record["circle4"],
            ),
        ),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--first", type=int, default=12)
    parser.add_argument("--last", type=int, default=16)
    parser.add_argument("--seconds", type=float, default=600.0)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    if args.first < 12 or args.last > 16 or args.first > args.last:
        raise ValueError("the verified boundary range is 12 <= c <= 16")
    layers = []
    for circle_count in range(args.first, args.last + 1):
        branches = [
            classify_branch(circle_count, branch, args.seconds)
            for branch in ("fixed_four_line", "no_four_line")
        ]
        records = {
            canonical(parse_blocks(record["lines"]),
                      parse_blocks(record["circle4"])): record
            for branch in branches for record in branch["unique_records"]
        }
        layers.append({
            "circle_count": circle_count,
            "branches": branches,
            "class_count": len(records),
            "classes": sorted(
                records.values(),
                key=lambda record: (
                    record["stats"]["l4"], record["stats"]["l3"],
                    record["lines"], record["circle4"],
                ),
            ),
        })
        expected = EXPECTED_CLASS_COUNTS[circle_count]
        if len(records) != expected:
            raise AssertionError(
                (circle_count, len(records), expected)
            )
        print(circle_count, len(records), flush=True)
    result = {
        "schema_version": 1,
        "status": "PASS",
        "scope": "all abstract eight-point boundary layers 12<=c<=16 after the mathematical c>=12 and size-five largest-block reductions",
        "uses_five_point_block_variables": False,
        "expected_class_counts": EXPECTED_CLASS_COUNTS,
        "layers": layers,
    }
    output = args.output or HERE / "boundary_layer_classification.json"
    output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print("wrote", output)


if __name__ == "__main__":
    main()


==> anc/computation/n4_to_8/n8/no_four_line_inversion_relations.py <==
import sympy as sp


def line(p, q):
    return sp.Matrix(p).cross(sp.Matrix(q))


def meet(l, m):
    return sp.Matrix(l).cross(sp.Matrix(m))


def det3(a, b, c):
    return sp.Matrix.hstack(sp.Matrix(a), sp.Matrix(b), sp.Matrix(c)).det()


def main():
    a = sp.symbols("a")
    p0 = sp.Matrix([0, 0, 1])
    p2 = sp.Matrix([1, 0, 1])
    p3 = sp.Matrix([a, 0, 1])
    p7 = sp.Matrix([a, 1, 1])

    l057 = line(p0, p7)
    l267 = line(p2, p7)
    l356 = None

    # Write p5 on line 057 and p6 on line 267.  The remaining line condition
    # 3,5,6 determines their parameters up to one scalar.
    s, r = sp.symbols("s r")
    p5 = sp.Matrix([s * a, s, 1])
    p6 = sp.Matrix([1 + r * (a - 1), r, 1])
    condition_356 = sp.factor(det3(p3, p5, p6))
    assert sp.expand(condition_356 - (-a * r + a * s + r * s - s)) == 0
    print("condition_356", condition_356)
    r_solution = sp.solve(sp.Eq(condition_356, 0), r)[0]
    print("r_from_356", sp.factor(r_solution))
    p6 = sp.simplify(p6.subs(r, r_solution))

    p4_from_245 = meet(line(p2, p5), line(p0, p6))
    p4_from_046 = meet(line(p0, p6), line(p2, p5))
    print("p5", [sp.factor(x) for x in p5])
    print("p6", [sp.factor(x) for x in p6])
    print("p4", [sp.factor(x) for x in p4_from_245])
    print("same_p4", [sp.factor(x) for x in p4_from_046])

    col_456 = sp.factor(det3(p4_from_245, p5, p6))
    col_457 = sp.factor(det3(p4_from_245, p5, p7))
    col_467 = sp.factor(det3(p4_from_245, p6, p7))
    col_567 = sp.factor(det3(p5, p6, p7))
    print("col_456", col_456)
    print("col_457", col_457)
    print("col_467", col_467)
    print("col_567", col_567)
    assert sp.simplify(det3(p2, p5, p4_from_245)) == 0
    assert sp.simplify(det3(p0, p6, p4_from_245)) == 0
    print("CERTIFICATE PASS: all derived intersections and prescribed line incidences are exact.")


if __name__ == "__main__":
    main()


==> anc/computation/n4_to_8/n8/no_four_line_key_equations.py <==
import sympy as sp


def line(p, q):
    return sp.Matrix([p[0], p[1], 1]).cross(sp.Matrix([q[0], q[1], 1]))


def meet_affine(l, m):
    p = sp.Matrix(l).cross(sp.Matrix(m))
    return (sp.factor(p[0] / p[2]), sp.factor(p[1] / p[2]))


def circle_det(points):
    rows = []
    for x, y in points:
        rows.append([sp.expand(x * x + y * y), x, y, 1])
    return sp.factor(sp.Matrix(rows).det())


def numerator(expr):
    return sp.factor(sp.together(expr).as_numer_denom()[0])


def main():
    a, b, u, s = sp.symbols("a b u s")
    p0 = (a, 0)
    p2 = (b, 0)
    p3 = (0, 0)
    p7 = (u, 1)
    p5 = (sp.expand((1 - s) * a + s * u), s)
    p6 = meet_affine(line(p2, p7), line(p3, p5))
    p4 = meet_affine(line(p0, p6), line(p2, p5))

    e0256 = numerator(circle_det([p0, p2, p5, p6]))
    e0367 = numerator(circle_det([p0, p3, p6, p7]))
    e2357 = numerator(circle_det([p2, p3, p5, p7]))
    f0256 = a**2 * s - a**2 - a * b - 2 * a * s * u + 2 * a * u + s * u**2 + s
    f0367 = -a**2 * s + a**2 + 2 * a * b * s - a * b - 2 * b * s * u + s * u**2 + s
    f2357 = a**2 * s - a**2 + a * b - 2 * a * s * u + s * u**2 + s
    for expression, factor in [(e0256, f0256), (e0367, f0367), (e2357, f2357)]:
        denominator = sp.factor(sp.cancel(expression / factor).as_numer_denom()[1])
        assert denominator == 1
    assert sp.expand(f0256 - f2357 - 2 * a * (u - b)) == 0
    assert sp.expand(
        f0256.subs(u, b) + f0367.subs(u, b) - 2 * s
    ) == 0
    print("p4", [sp.factor(x) for x in p4])
    print("p5", [sp.factor(x) for x in p5])
    print("p6", [sp.factor(x) for x in p6])
    print("E0256", e0256)
    print("E0367", e0367)
    print("E2357", e2357)
    print("F0256", sp.factor(f0256))
    print("F0367", sp.factor(f0367))
    print("F2357", sp.factor(f2357))
    print("F0256_minus_F2357", sp.factor(f0256 - f2357))
    print("F0256_at_u_eq_b", sp.factor(f0256.subs(u, b)))
    print("F0367_at_u_eq_b", sp.factor(f0367.subs(u, b)))
    print("F0256_plus_F0367_after_u_eq_b", sp.factor(f0256.subs(u, b) + f0367.subs(u, b)))
    print("CERTIFICATE PASS: the three circle equations force u=b and then s=0.")


if __name__ == "__main__":
    main()


==> anc/computation/n4_to_8/n8/pattern1_inversion_circles.py <==
import sympy as sp


x0, x1, x2, y4, y5, k = sp.symbols("x0 x1 x2 y4 y5 k")


P = {
    0: sp.Matrix([x0, 0, 1]),
    1: sp.Matrix([x1, 0, 1]),
    2: sp.Matrix([x2, 0, 1]),
    4: sp.Matrix([0, y4, 1]),
    5: sp.Matrix([0, y5, 1]),
}
P[6] = sp.Matrix([
    -x0*x2*(y4 - y5),
    -y4*y5*(x0 - x2),
    -x0*y4 + x2*y5,
])
P[7] = sp.Matrix([
    x0*x2*(y4 - y5),
    -y4*y5*(x0 - x2),
    -x0*y5 + x2*y4,
])


def circle_det(block):
    rows = []
    for i in block:
        X, Y, Z = P[i]
        rows.append([X*X + Y*Y + 2*k*X*Y, X*Z, Y*Z, Z*Z])
    return sp.factor(sp.Matrix(rows).det())


circle_blocks = [(0, 2, 4, 5), (0, 1, 4, 6), (1, 2, 5, 6), (0, 1, 5, 7), (1, 2, 4, 7), (0, 2, 6, 7), (4, 5, 6, 7)]
for block in circle_blocks:
    f = circle_det(block)
    print("circle", "".join(map(str, block)), sp.factor(f))

R = x0*x1 - 2*x0*x2 + x1*x2
S = x0*x2 - y4*y5
print("relation_R", R)
circle_0245_reduced = sp.factor(circle_det((0, 2, 4, 5)) / ((x0 - x2)*(y4 - y5)))
assert sp.expand(circle_0245_reduced - S) == 0
print("circle_0245_reduced", circle_0245_reduced)

subs_x1 = sp.solve(sp.Eq(R, 0), x1)[0]
subs_y5 = x0*x2 / y4
print("x1_from_R", subs_x1)
print("y5_from_0245", subs_y5)

reduced_circles = {}
for block in [(0, 1, 4, 6), (1, 2, 5, 6), (0, 1, 5, 7), (1, 2, 4, 7), (0, 2, 6, 7), (4, 5, 6, 7)]:
    f = sp.factor(sp.together(circle_det(block).subs({x1: subs_x1, y5: subs_y5})).as_numer_denom()[0])
    reduced_circles[block] = f
    print("after_R_S", "".join(map(str, block)), f)

A = x0 * x2 + y4**2
B = y4 * (x0 + x2)
common = x0 * x2 - y4**2
for block, factor in [((0, 1, 4, 6), common * (A - k * B)),
                      ((0, 2, 6, 7), common * (k * A - B))]:
    denominator = sp.factor(sp.cancel(reduced_circles[block] / factor).as_numer_denom()[1])
    assert denominator == 1
print("CERTIFICATE PASS: after R=S=0 the two decisive circles give A=kB and kA=B.")


==> anc/computation/n4_to_8/n8/pattern1_inversion_relation.py <==
import sympy as sp


x0, x1, x2, y4, y5 = sp.symbols("x0 x1 x2 y4 y5")


def line_through_axis_points(x, y):
    # Line through (x,0) and (0,y): X/x + Y/y = 1.
    # Return coefficients A X + B Y + C = 0.
    return sp.Matrix([y, x, -x * y])


def intersect(l1, l2):
    p = l1.cross(l2)
    return sp.Matrix([sp.factor(p[0]), sp.factor(p[1]), sp.factor(p[2])])


L05 = line_through_axis_points(x0, y5)
L24 = line_through_axis_points(x2, y4)
L04 = line_through_axis_points(x0, y4)
L25 = line_through_axis_points(x2, y5)
P6 = intersect(L05, L24)
P7 = intersect(L04, L25)
P1 = sp.Matrix([x1, 0, 1])

det = sp.factor(sp.Matrix.hstack(P1, P6, P7).det())
print("P6", [sp.factor(e) for e in P6])
print("P7", [sp.factor(e) for e in P7])
print("collinearity_1_6_7", det)
reduced = sp.factor(det / (x0 * x2 * y4 * y5 * (x0 - x2) * (y4 - y5)))
R = x0 * x1 - 2 * x0 * x2 + x1 * x2
assert sp.simplify(reduced + R / (x0 * x2)) == 0
print("reduced", reduced)
print("CERTIFICATE PASS: nondegeneracy reduces collinearity 1,6,7 to R=0.")


==> anc/computation/n4_to_8/n8/verify_construction.py <==
from fractions import Fraction
from itertools import combinations


def F(a, b=1):
    return Fraction(a, b)


def add(p, q):
    return (p[0] + q[0], p[1] + q[1])


def sub(p, q):
    return (p[0] - q[0], p[1] - q[1])


def mul(c, p):
    return (c * p[0], c * p[1])


def dot(p, q):
    return p[0] * q[0] + p[1] * q[1]


def line_det(points):
    (x1, y1), (x2, y2), (x3, y3) = points
    return x1 * (y2 - y3) - y1 * (x2 - x3) + x2 * y3 - y2 * x3


def det4(mat):
    total = F(0)
    for j in range(4):
        submat = [row[:j] + row[j + 1 :] for row in mat[1:]]
        a, b, c = submat[0]
        d, e, f = submat[1]
        g, h, i = submat[2]
        minor = a * (e * i - f * h) - b * (d * i - f * g) + c * (d * h - e * g)
        total += ((-1) ** j) * mat[0][j] * minor
    return total


def circle_det(points):
    return det4([[x * x + y * y, x, y, F(1)] for x, y in points])


def line_intersection(p1, p2, p3, p4):
    x1, y1 = p1
    x2, y2 = p2
    x3, y3 = p3
    x4, y4 = p4
    den = (x1 - x2) * (y3 - y4) - (y1 - y2) * (x3 - x4)
    px = ((x1 * y2 - y1 * x2) * (x3 - x4) - (x1 - x2) * (x3 * y4 - y3 * x4)) / den
    py = ((x1 * y2 - y1 * x2) * (y3 - y4) - (y1 - y2) * (x3 * y4 - y3 * x4)) / den
    return (px, py)


def invert_point(p, center):
    d = sub(p, center)
    return add(center, mul(F(1, 1) / dot(d, d), d))


def circle_equation(points):
    # Return D,E,F for x^2+y^2+D x+E y+F=0 through three non-collinear points.
    rows = []
    rhs = []
    for x, y in points[:3]:
        rows.append([x, y, F(1)])
        rhs.append(-(x * x + y * y))
    (a, b, c), (d, e, f), (g, h, i) = rows
    det = a * (e * i - f * h) - b * (d * i - f * g) + c * (d * h - e * g)
    out = []
    for col in range(3):
        mat = [row[:] for row in rows]
        for r in range(3):
            mat[r][col] = rhs[r]
        (a, b, c), (d, e, f), (g, h, i) = mat
        out.append((a * (e * i - f * h) - b * (d * i - f * g) + c * (d * h - e * g)) / det)
    return tuple(out)


def fmtq(q):
    return str(q.numerator) if q.denominator == 1 else f"{q.numerator}/{q.denominator}"


def fmtpt(p):
    return f"({fmtq(p[0])}, {fmtq(p[1])})"


def bstr(block):
    return "".join(map(str, block))


def main():
    b = F(13, 12)
    t = F(-263, 1465)
    m = F(432, 263)
    center = (F(-25, 313), F(312, 313))
    r = m * (1 + b * b)

    P = {}
    P[0] = (F(0), F(0))
    P[1] = (F(1), F(0))
    P[6] = (r, F(0))
    P[2] = (F(1), b)
    P[3] = (F(1) + t * (r - 1), b * (1 - t))
    P[4] = line_intersection(P[0], P[3], P[1], P[2])
    P[5] = (m, m * b)

    Q = {7: center}
    for i in range(7):
        Q[i] = invert_point(P[i], center)

    print("parameters")
    print("b", fmtq(b), "t", fmtq(t), "m", fmtq(m), "center", fmtpt(center))
    print("preimage_points")
    for i in range(7):
        print(i, fmtpt(P[i]))
    print("points")
    for i in range(8):
        print(i, fmtpt(Q[i]))

    line_blocks = []
    for comb in combinations(range(8), 3):
        if line_det([Q[i] for i in comb]) == 0:
            line_blocks.append(comb)

    circle_map = {}
    for comb in combinations(range(8), 3):
        if line_det([Q[i] for i in comb]) == 0:
            continue
        eq = circle_equation([Q[i] for i in comb])
        circle_map.setdefault(eq, set()).update(comb)
    circle_blocks = sorted(tuple(sorted(v)) for v in circle_map.values() if len(v) >= 3)

    print("line_blocks", " ".join(bstr(b) for b in line_blocks))
    print("circle_blocks", " ".join(bstr(b) for b in circle_blocks))
    print("circle_count", len(circle_blocks))
    print("circle_equations")
    for block in circle_blocks:
        eq = circle_equation([Q[i] for i in block[:3]])
        print(bstr(block), "D", fmtq(eq[0]), "E", fmtq(eq[1]), "F", fmtq(eq[2]))

    expected_lines = {"012", "013", "023", "046", "123", "357"}
    expected_circles = {
        "0145",
        "0167",
        "024",
        "0257",
        "026",
        "0347",
        "0356",
        "1247",
        "1256",
        "1346",
        "135",
        "137",
        "157",
        "2345",
        "2367",
        "246",
        "4567",
    }
    assert {bstr(b) for b in line_blocks} == expected_lines
    assert {bstr(b) for b in circle_blocks} == expected_circles
    assert len(circle_blocks) == 17
    covered = set()
    for block in line_blocks:
        for triple in combinations(block, 3):
            covered.add(triple)
    for block in circle_blocks:
        for triple in combinations(block, 3):
            if triple in covered:
                raise AssertionError(("duplicate triple", triple, block))
            covered.add(triple)
    assert len(covered) == 56
    print("covered_triples", len(covered))


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/audit_manifest.py <==
#!/usr/bin/env python3
"""Audit terminal certificates and write their source manifest."""

from __future__ import annotations

from hashlib import sha256
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent
CERTIFICATES = HERE / "certificates"
EXPECTED_N10 = [10, 0, 0, 0, 10, 20, 2, 0, 15]


def read(name: str) -> dict[str, object]:
    return json.loads((CERTIFICATES / name).read_text(encoding="utf-8"))


def main() -> None:
    largest_block = read("largest_block_reduction.json")
    n9 = read("n9_04_exact_support.json")
    n10 = read("n10_07_recursive.json")
    n10_geometry = read("n10_08_final_geometry.json")
    n11 = read("n11_06_recursive.json")
    n12 = read("n12_06_recursive.json")
    n13_n14 = read("n13_n14_global_inequalities.json")
    retained_n10 = [
        record["signature"] for record in n10["levels"]["10"]
        if not str(record["status"]).startswith("INFEASIBLE")
    ]
    checks = {
        "largest_block_reduction": largest_block["status"] == "PASS"
            and [record["n"] for record in largest_block["records"]]
            == list(range(7, 16)),
        "n9_closed": n9["status"] == "PASS"
            and n9["retained_signature_count"] == 0,
        "n10_unique_residual": retained_n10 == [EXPECTED_N10],
        "n10_geometry_closed": n10_geometry["status"] == "PASS",
        "n11_closed": n11["status"] == "PASS"
            and n11["retained_signature_count"] == 0,
        "n12_closed": n12["status"] == "PASS"
            and n12["retained_signature_count"] == 0,
        "n13_n14_closed": n13_n14["status"] == "PASS"
            and all(record["retained_signature_count"] == 0
                    for record in n13_n14["records"]),
    }
    files = sorted(HERE.glob("*.py")) + sorted(
        path for path in CERTIFICATES.glob("*.json")
        if path.name != "manifest.json"
    )
    document = {
        "schema_version": 1,
        "status": "PASS" if all(checks.values()) else "FAIL",
        "checks": checks,
        "files": {
            str(path.relative_to(HERE)).replace("\\", "/"): {
                "bytes": path.stat().st_size,
                "sha256": sha256(path.read_bytes()).hexdigest(),
            }
            for path in files
        },
    }
    output = CERTIFICATES / "manifest.json"
    output.write_text(json.dumps(document, indent=2) + "\n",
                      encoding="utf-8")
    print(json.dumps({
        "status": document["status"],
        "checks": checks,
        "file_count": len(files),
        "output": str(output),
    }, indent=2))
    if document["status"] != "PASS":
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/block_intersection_rows.py <==
#!/usr/bin/env python3
"""Generate anonymous per-block intersection rows.

This research helper contains no solver and no theorem claim.  For a fixed
global signature and a distinguished block category it enumerates the
possible numbers of other rich line/circle blocks meeting one block in one
or two points, subject to the three exact triple-stratum identities and the
cross-block matching inequality.
"""

from __future__ import annotations

from functools import lru_cache
from math import ceil, comb


KNOWN_CIRCLE_LOWER_BOUNDS = {
    4: 3, 5: 5, 6: 8, 7: 11, 8: 17,
    9: 25, 10: 33, 11: 41, 12: 51, 13: 61, 14: 73,
}
ORCHARD_UPPER_BOUNDS = {
    4: 1, 5: 2, 6: 4, 7: 6, 8: 7, 9: 10, 10: 12,
    11: 16, 12: 19, 13: 24, 14: 27,
}


def choose(n: int, r: int) -> int:
    return comb(n, r) if 0 <= r <= n else 0


def inherited_circle_count(
    n: int,
    distinguished_size: int,
    subset_size: int,
    stratum: int,
    circle_size: int,
    intersection_size: int,
) -> int:
    """Count stratum subsets inheriting one fixed maximal circle."""
    total = 0
    for common in range(intersection_size + 1):
        for circle_only in range(circle_size - intersection_size + 1):
            if common + circle_only < 3:
                continue
            total += (
                choose(intersection_size, common)
                * choose(
                    distinguished_size - intersection_size,
                    stratum - common,
                )
                * choose(circle_size - intersection_size, circle_only)
                * choose(
                    n - distinguished_size - circle_size
                    + intersection_size,
                    subset_size - stratum - circle_only,
                )
            )
    return total


def selected_block_count(
    n: int,
    distinguished_size: int,
    subset_size: int,
    stratum: int,
    block_size: int,
    intersection_size: int,
    selected_from_block: int,
) -> int:
    """Count stratum subsets selecting exactly s points of one block."""
    total = 0
    for common in range(intersection_size + 1):
        block_only = selected_from_block - common
        total += (
            choose(intersection_size, common)
            * choose(
                distinguished_size - intersection_size,
                stratum - common,
            )
            * choose(block_size - intersection_size, block_only)
            * choose(
                n - distinguished_size - block_size + intersection_size,
                subset_size - stratum - block_only,
            )
        )
    return total


def ordinary_line_lower_bound(number_of_points: int) -> int:
    if number_of_points >= 9:
        return ceil(6 * number_of_points / 13)
    return {8: 4, 7: 3}.get(number_of_points, 2)


@lru_cache(maxsize=None)
def intersection_rows(
    n: int,
    signature: tuple[int, ...],
    gamma: int,
    limit: int = 0,
    incidence_inequalities: tuple[
        tuple[tuple[int, ...], int, int], ...
    ] = (),
    incidence_pair_sets: tuple[
        tuple[int, int, frozenset[tuple[int, int]]], ...
    ] = (),
    use_deletion_bounds: bool = False,
    use_subset_inheritance_bounds: bool = False,
    use_conditioned_line_bounds: bool = False,
) -> tuple[tuple[int, ...], ...]:
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    category_sizes = sizes + sizes
    a = category_sizes[gamma]
    available = tuple(
        number - int(alpha == gamma)
        for alpha, number in enumerate(signature)
    )

    # A 3-circle category can realize all intersection sizes and its three
    # stratum contributions are simply (x_2,x_1,x_0).  Leave one such
    # category to the end, where its values are forced by the residuals.
    pivot = dimension if available[dimension] >= 0 else None
    if pivot is None:
        raise AssertionError("the signature has no 3-circle coordinate")
    order = tuple(
        sorted(
            (alpha for alpha in range(2 * dimension) if alpha != pivot),
            key=lambda alpha: (
                category_sizes[alpha], alpha >= dimension, alpha
            ),
            reverse=True,
        )
    )
    target = (
        choose(a, 2) * (n - a),
        a * choose(n - a, 2),
        choose(n - a, 3),
    )
    matching_bound = (a // 2) * choose(n - a, 2)
    maximum_block_size = max(
        (size for size, number in zip(category_sizes, signature) if number),
        default=2,
    )
    circle_count = sum(signature[dimension:])
    one = [0] * (2 * dimension)
    two = [0] * (2 * dimension)
    rows: list[tuple[int, ...]] = []

    def passes_point_incidence_bounds() -> bool:
        incidences = tuple(
            one[alpha] + 2 * two[alpha]
            for alpha in range(2 * dimension)
        )
        if not all(
            lower <= sum(
                coefficient * value
                for coefficient, value in zip(coefficients, incidences)
            ) <= upper
            for coefficients, lower, upper in incidence_inequalities
        ):
            return False
        return all(
            (incidences[alpha], incidences[beta]) in allowed
            for alpha, beta, allowed in incidence_pair_sets
        )

    def passes_deletion_bounds() -> bool:
        """Check the circle loss after deleting subsets of this one block."""
        for deleted in range(1, a + 1):
            remainder = n - deleted
            if (remainder <= maximum_block_size
                    or remainder not in KNOWN_CIRCLE_LOWER_BOUNDS):
                continue
            loss = (
                choose(a - 1, deleted - 1) * one[dimension]
                + (choose(a, deleted) - choose(a - 2, deleted))
                * two[dimension]
            )
            if dimension >= 2:
                loss += choose(a - 2, deleted - 2) * two[dimension + 1]
            if gamma >= dimension and a - deleted < 3:
                loss += choose(a, deleted)
            if loss > (
                choose(a, deleted)
                * (circle_count - KNOWN_CIRCLE_LOWER_BOUNDS[remainder])
            ):
                return False
        return True

    def passes_subset_inheritance_bounds() -> bool:
        """Sum the known circle lower bound over every block stratum."""
        for subset_size in range(maximum_block_size + 1, n):
            lower_bound = KNOWN_CIRCLE_LOWER_BOUNDS.get(subset_size)
            if lower_bound is None:
                continue
            for stratum in range(a + 1):
                subset_count = (
                    choose(a, stratum)
                    * choose(n - a, subset_size - stratum)
                )
                if subset_count == 0:
                    continue
                inherited = 0
                for alpha in range(dimension, 2 * dimension):
                    b = category_sizes[alpha]
                    zero = available[alpha] - one[alpha] - two[alpha]
                    inherited += (
                        inherited_circle_count(
                            n, a, subset_size, stratum, b, 0
                        ) * zero
                        + inherited_circle_count(
                            n, a, subset_size, stratum, b, 1
                        ) * one[alpha]
                        + inherited_circle_count(
                            n, a, subset_size, stratum, b, 2
                        ) * two[alpha]
                    )
                if gamma >= dimension:
                    inherited += inherited_circle_count(
                        n, a, subset_size, stratum, a, a
                    )
                if inherited < subset_count * lower_bound:
                    return False
        return True

    def passes_conditioned_line_bounds() -> bool:
        """Sum classical connecting-line bounds over every block stratum."""
        for subset_size in range(maximum_block_size + 1, n + 1):
            for stratum in range(a + 1):
                subset_count = (
                    choose(a, stratum)
                    * choose(n - a, subset_size - stratum)
                )
                if subset_count == 0:
                    continue
                multiplicities = {
                    selected: 0
                    for selected in range(3, maximum_block_size + 1)
                }
                for alpha in range(dimension):
                    if available[alpha] == 0:
                        continue
                    b = category_sizes[alpha]
                    zero = available[alpha] - one[alpha] - two[alpha]
                    for selected in range(3, b + 1):
                        multiplicities[selected] += (
                            selected_block_count(
                                n, a, subset_size, stratum, b, 0, selected
                            ) * zero
                            + selected_block_count(
                                n, a, subset_size, stratum, b, 1, selected
                            ) * one[alpha]
                            + selected_block_count(
                                n, a, subset_size, stratum, b, 2, selected
                            ) * two[alpha]
                        )
                if gamma < dimension:
                    for selected in range(3, a + 1):
                        multiplicities[selected] += selected_block_count(
                            n, a, subset_size, stratum, a, a, selected
                        )
                ordinary = (
                    subset_count * choose(subset_size, 2)
                    - sum(
                        (choose(selected, 2) - 1) * number
                        for selected, number in multiplicities.items()
                    )
                )
                if ordinary < (
                    subset_count
                    * ordinary_line_lower_bound(subset_size)
                ):
                    return False
                if ordinary < (
                    3 * subset_count
                    + sum(
                        (selected - 3) * number
                        for selected, number in multiplicities.items()
                        if selected >= 4
                    )
                ):
                    return False
                if multiplicities.get(3, 0) > (
                    subset_count * ORCHARD_UPPER_BOUNDS[subset_size]
                ):
                    return False
                if (subset_size >= 10
                        and maximum_block_size <= subset_size - 2
                        and ordinary + sum(multiplicities.values())
                        < (2 * subset_size - 4) * subset_count):
                    return False
        return True

    def recurse(
        position: int,
        used_two_stratum: int,
        used_one_stratum: int,
        used_zero_stratum: int,
        used_matching: int,
    ) -> bool:
        if position == len(order):
            residual_two = target[0] - used_two_stratum
            residual_one = target[1] - used_one_stratum
            residual_zero = target[2] - used_zero_stratum
            pivot_available = available[pivot]
            if not (
                0 <= residual_two <= pivot_available
                and 0 <= residual_one <= pivot_available - residual_two
                and residual_zero
                == pivot_available - residual_two - residual_one
            ):
                return False
            # The pivot is the 3-circle category.  Its matching coefficient
            # is C(3-2,2)=0, so its two-point intersections consume no
            # outside-pair matching capacity.
            if used_matching > matching_bound:
                return False
            one[pivot] = residual_one
            two[pivot] = residual_two
            if not passes_point_incidence_bounds():
                return False
            if use_deletion_bounds and not passes_deletion_bounds():
                return False
            if (use_subset_inheritance_bounds
                    and not passes_subset_inheritance_bounds()):
                return False
            if (use_conditioned_line_bounds
                    and not passes_conditioned_line_bounds()):
                return False
            rows.append(tuple(
                value for pair in zip(one, two) for value in pair
            ))
            return bool(limit and len(rows) >= limit)

        alpha = order[position]
        b = category_sizes[alpha]
        count = available[alpha]
        maximum_two = (
            0 if gamma < dimension and alpha < dimension else count
        )
        for intersection_two in range(maximum_two + 1):
            contribution_two = (b - 2) * intersection_two
            next_two = used_two_stratum + contribution_two
            if next_two > target[0]:
                break
            matching = choose(b - 2, 2) * intersection_two
            if used_matching + matching > matching_bound:
                break
            for intersection_one in range(count - intersection_two + 1):
                intersection_zero = (
                    count - intersection_one - intersection_two
                )
                next_one = used_one_stratum + (
                    choose(b - 1, 2) * intersection_one
                    + 2 * choose(b - 2, 2) * intersection_two
                )
                if next_one > target[1]:
                    break
                next_zero = used_zero_stratum + (
                    choose(b, 3) * intersection_zero
                    + choose(b - 1, 3) * intersection_one
                    + choose(b - 2, 3) * intersection_two
                )
                if next_zero > target[2]:
                    continue
                one[alpha] = intersection_one
                two[alpha] = intersection_two
                if recurse(
                    position + 1,
                    next_two,
                    next_one,
                    next_zero,
                    used_matching + matching,
                ):
                    return True
        one[alpha] = 0
        two[alpha] = 0
        return False

    recurse(0, 0, 0, 0, 0)
    return tuple(rows)


==> anc/computation/n9_to_14/block_row_existence_filter.py <==
#!/usr/bin/env python3
"""Filter signatures by existence of every required block row."""

from __future__ import annotations

import argparse
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
from hashlib import sha256
import json
from pathlib import Path
import sys
from time import perf_counter

from block_intersection_rows import intersection_rows

HERE = Path(__file__).resolve().parent
AUTHORITATIVE = HERE
sys.path.insert(0, str(AUTHORITATIVE))
from verify_pair_moment_filter import conditioned_rows  # noqa: E402


# A preceding necessary-condition model may return UNKNOWN after its time
# limit.  Such a record has not been excluded and must therefore be carried
# into every later filter.  SURVIVES is used by exact, solver-free filters.
RETAINED_SOURCE_STATUSES = frozenset({
    "OPTIMAL", "FEASIBLE", "UNKNOWN", "SURVIVES",
})


def point_incidence_inequalities(
    n: int,
    signature: tuple[int, ...],
    gamma: int,
    rows: tuple[tuple[int, ...], ...],
) -> tuple[tuple[tuple[int, ...], int, int], ...]:
    """Return one- and two-coordinate bounds for points on one block."""
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    block_size = sizes[gamma % dimension]
    reduced = tuple(
        tuple(row[alpha] - int(alpha == gamma)
              for alpha in range(2 * dimension))
        for row in rows if row[gamma] > 0
    )
    if not reduced:
        return ()
    weights = []
    for alpha in range(2 * dimension):
        weight = [0] * (2 * dimension)
        weight[alpha] = 1
        weights.append(tuple(weight))
    for alpha in range(2 * dimension):
        for beta in range(alpha + 1, 2 * dimension):
            total = [0] * (2 * dimension)
            total[alpha] = total[beta] = 1
            weights.append(tuple(total))
            difference = [0] * (2 * dimension)
            difference[alpha] = 1
            difference[beta] = -1
            weights.append(tuple(difference))
    answer = []
    for weight in weights:
        values = tuple(
            sum(coefficient * value
                for coefficient, value in zip(weight, row))
            for row in reduced
        )
        answer.append((
            weight,
            block_size * min(values),
            block_size * max(values),
        ))
    return tuple(answer)


def point_incidence_pair_sets(
    signature: tuple[int, ...],
    gamma: int,
    rows: tuple[tuple[int, ...], ...],
) -> tuple[tuple[int, int, frozenset[tuple[int, int]]], ...]:
    """Exact two-coordinate sums of the local rows on one block."""
    dimension = len(signature) // 2
    block_size = gamma % dimension + 3
    reduced = tuple(
        tuple(row[alpha] - int(alpha == gamma)
              for alpha in range(2 * dimension))
        for row in rows if row[gamma] > 0
    )
    answer = []
    for alpha in range(2 * dimension):
        for beta in range(alpha + 1, 2 * dimension):
            options = {
                (row[alpha], row[beta]) for row in reduced
            }
            attainable = {(0, 0)}
            for _ in range(block_size):
                attainable = {
                    (left + add_left, right + add_right)
                    for left, right in attainable
                    for add_left, add_right in options
                }
            answer.append((alpha, beta, frozenset(attainable)))
    return tuple(answer)


def test(task: tuple[
    int, tuple[int, ...], bool, bool, bool, bool, bool,
]) -> dict[str, object]:
    (n, signature, use_point_capacities, use_point_pair_sums,
     use_deletion_bounds, use_subset_inheritance_bounds,
     use_conditioned_line_bounds) = task
    started = perf_counter()
    witnesses = []
    row_counts = {}
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    local_rows = (
        conditioned_rows(n, sizes, signature)
        if (use_point_capacities or use_point_pair_sums) else ()
    )
    for gamma, number in enumerate(signature):
        if number == 0:
            continue
        inequalities = (
            point_incidence_inequalities(
                n, signature, gamma, local_rows
            ) if use_point_capacities else ()
        )
        pair_sets = (
            point_incidence_pair_sets(signature, gamma, local_rows)
            if use_point_pair_sums else ()
        )
        if (use_point_capacities or use_point_pair_sums) and not any(
                row[gamma] > 0 for row in local_rows):
            count = 0
        else:
            count = len(intersection_rows(
                n, signature, gamma, 1, inequalities, pair_sets,
                use_deletion_bounds,
                use_subset_inheritance_bounds,
                use_conditioned_line_bounds,
            ))
        row_counts[str(gamma)] = count
        if count == 0:
            witnesses.append(gamma)
            break
    return {
        "signature": list(signature),
        "status": "INFEASIBLE" if witnesses else "SURVIVES",
        "empty_block_categories": witnesses,
        "tested_row_counts": row_counts,
        "wall_time_seconds": perf_counter() - started,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", type=int, choices=range(9, 15), required=True)
    parser.add_argument("--input", type=Path, required=True)
    parser.add_argument("--jobs", type=int, default=1)
    parser.add_argument("--point-row-capacities", action="store_true")
    parser.add_argument("--point-row-pair-sums", action="store_true")
    parser.add_argument("--deletion-bounds", action="store_true")
    parser.add_argument("--subset-inheritance-bounds", action="store_true")
    parser.add_argument("--conditioned-line-bounds", action="store_true")
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    source = json.loads(args.input.read_text(encoding="utf-8"))
    source_records = (
        source["records"]
        if "records" in source
        else [
            record
            for layer in source.get("layers", [])
            for record in layer["records"]
        ]
    )
    source_status_counts = Counter(
        record["status"] for record in source_records
    )
    unexpected_statuses = set(source_status_counts) - (
        RETAINED_SOURCE_STATUSES
        | {"INFEASIBLE", "INFEASIBLE_NO_POINT_ROW"}
    )
    if unexpected_statuses:
        raise ValueError(
            "unrecognised source statuses: "
            + ", ".join(sorted(unexpected_statuses))
        )
    signatures = tuple(
        tuple(record["signature"])
        for record in source_records
        if record["status"] in RETAINED_SOURCE_STATUSES
    )
    tasks = tuple(
        (args.n, signature, args.point_row_capacities,
         args.point_row_pair_sums,
         args.deletion_bounds, args.subset_inheritance_bounds,
         args.conditioned_line_bounds)
        for signature in signatures
    )
    if args.jobs == 1:
        records = list(map(test, tasks))
    else:
        with ProcessPoolExecutor(max_workers=args.jobs) as executor:
            records = list(executor.map(test, tasks, chunksize=1))
    result = {
        "schema_version": 1,
        "status": "DIAGNOSTIC_ONLY",
        "n": args.n,
        "source_file": args.input.name,
        "source_sha256": sha256(args.input.read_bytes()).hexdigest(),
        "point_row_capacities": args.point_row_capacities,
        "point_row_pair_sums": args.point_row_pair_sums,
        "deletion_bounds": args.deletion_bounds,
        "subset_inheritance_bounds": args.subset_inheritance_bounds,
        "conditioned_line_bounds": args.conditioned_line_bounds,
        "retained_source_statuses": sorted(RETAINED_SOURCE_STATUSES),
        "source_status_counts": dict(source_status_counts),
        "claim": (
            "Every represented rich block must have a nonnegative integral "
            "intersection row satisfying the three exact triple strata and "
            "the cross-block matching inequality."
        ),
        "input_count": len(records),
        "status_counts": dict(Counter(r["status"] for r in records)),
        "wall_time_seconds_sum": sum(
            float(r["wall_time_seconds"]) for r in records
        ),
        "records": records,
    }
    args.output.write_text(
        json.dumps(result, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        key: result[key] for key in (
            "n", "input_count", "status_counts", "wall_time_seconds_sum"
        )
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/certificates/largest_block_reduction.json <==
{
  "schema_version": 2,
  "status": "PASS",
  "proof_type": "closed-form largest-block counting",
  "coordinate_or_orbit_search": false,
  "checked_branches": 39,
  "records": [
    {
      "n": 7,
      "target": 13,
      "all_block_sizes_at_least": 5,
      "remaining_block_sizes": [
        3,
        4
      ],
      "bounds": [
        {
          "block_size": 5,
          "line_bound": 18,
          "circle_bound": 15,
          "margin": 2
        },
        {
          "block_size": 6,
          "line_bound": 15,
          "circle_bound": 13,
          "margin": 0
        }
      ]
    },
    {
      "n": 8,
      "target": 19,
      "all_block_sizes_at_least": 5,
      "remaining_block_sizes": [
        3,
        4
      ],
      "bounds": [
        {
          "block_size": 5,
          "line_bound": 24,
          "circle_bound": 19,
          "margin": 0
        },
        {
          "block_size": 6,
          "line_bound": 27,
          "circle_bound": 22,
          "margin": 3
        },
        {
          "block_size": 7,
          "line_bound": 21,
          "circle_bound": 19,
          "margin": 0
        }
      ]
    },
    {
      "n": 9,
      "target": 25,
      "all_block_sizes_at_least": 6,
      "remaining_block_sizes": [
        3,
        5
      ],
      "bounds": [
        {
          "block_size": 6,
          "line_bound": 36,
          "circle_bound": 28,
          "margin": 3
        },
        {
          "block_size": 7,
          "line_bound": 39,
          "circle_bound": 34,
          "margin": 9
        },
        {
          "block_size": 8,
          "line_bound": 28,
          "circle_bound": 25,
          "margin": 0
        }
      ]
    },
    {
      "n": 10,
      "target": 33,
      "all_block_sizes_at_least": 7,
      "remaining_block_sizes": [
        3,
        6
      ],
      "bounds": [
        {
          "block_size": 7,
          "line_bound": 54,
          "circle_bound": 46,
          "margin": 13
        },
        {
          "block_size": 8,
          "line_bound": 52,
          "circle_bound": 45,
          "margin": 12
        },
        {
          "block_size": 9,
          "line_bound": 36,
          "circle_bound": 33,
          "margin": 0
        }
      ]
    },
    {
      "n": 11,
      "target": 41,
      "all_block_sizes_at_least": 7,
      "remaining_block_sizes": [
        3,
        6
      ],
      "bounds": [
        {
          "block_size": 7,
          "line_bound": 66,
          "circle_bound": 55,
          "margin": 14
        },
        {
          "block_size": 8,
          "line_bound": 72,
          "circle_bound": 61,
          "margin": 20
        },
        {
          "block_size": 9,
          "line_bound": 68,
          "circle_bound": 61,
          "margin": 20
        },
        {
          "block_size": 10,
          "line_bound": 45,
          "circle_bound": 41,
          "margin": 0
        }
      ]
    },
    {
      "n": 12,
      "target": 51,
      "all_block_sizes_at_least": 7,
      "remaining_block_sizes": [
        3,
        6
      ],
      "bounds": [
        {
          "block_size": 7,
          "line_bound": 75,
          "circle_bound": 61,
          "margin": 10
        },
        {
          "block_size": 8,
          "line_bound": 88,
          "circle_bound": 73,
          "margin": 22
        },
        {
          "block_size": 9,
          "line_bound": 96,
          "circle_bound": 85,
          "margin": 34
        },
        {
          "block_size": 10,
          "line_bound": 85,
          "circle_bound": 76,
          "margin": 25
        },
        {
          "block_size": 11,
          "line_bound": 55,
          "circle_bound": 51,
          "margin": 0
        }
      ]
    },
    {
      "n": 13,
      "target": 61,
      "all_block_sizes_at_least": 7,
      "remaining_block_sizes": [
        3,
        6
      ],
      "bounds": [
        {
          "block_size": 7,
          "line_bound": 81,
          "circle_bound": 64,
          "margin": 3
        },
        {
          "block_size": 8,
          "line_bound": 100,
          "circle_bound": 81,
          "margin": 20
        },
        {
          "block_size": 9,
          "line_bound": 120,
          "circle_bound": 105,
          "margin": 44
        },
        {
          "block_size": 10,
          "line_bound": 120,
          "circle_bound": 106,
          "margin": 45
        },
        {
          "block_size": 11,
          "line_bound": 105,
          "circle_bound": 96,
          "margin": 35
        },
        {
          "block_size": 12,
          "line_bound": 66,
          "circle_bound": 61,
          "margin": 0
        }
      ]
    },
    {
      "n": 14,
      "target": 73,
      "all_block_sizes_at_least": 8,
      "remaining_block_sizes": [
        3,
        7
      ],
      "bounds": [
        {
          "block_size": 8,
          "line_bound": 108,
          "circle_bound": 85,
          "margin": 12
        },
        {
          "block_size": 9,
          "line_bound": 140,
          "circle_bound": 121,
          "margin": 48
        },
        {
          "block_size": 10,
          "line_bound": 150,
          "circle_bound": 131,
          "margin": 58
        },
        {
          "block_size": 11,
          "line_bound": 150,
          "circle_bound": 136,
          "margin": 63
        },
        {
          "block_size": 12,
          "line_bound": 126,
          "circle_bound": 115,
          "margin": 42
        },
        {
          "block_size": 13,
          "line_bound": 78,
          "circle_bound": 73,
          "margin": 0
        }
      ]
    },
    {
      "n": 15,
      "target": 85,
      "all_block_sizes_at_least": 8,
      "remaining_block_sizes": [
        3,
        7
      ],
      "bounds": [
        {
          "block_size": 8,
          "line_bound": 112,
          "circle_bound": 85,
          "margin": 0
        },
        {
          "block_size": 9,
          "line_bound": 156,
          "circle_bound": 133,
          "margin": 48
        },
        {
          "block_size": 10,
          "line_bound": 175,
          "circle_bound": 151,
          "margin": 66
        },
        {
          "block_size": 11,
          "line_bound": 190,
          "circle_bound": 171,
          "margin": 86
        },
        {
          "block_size": 12,
          "line_bound": 180,
          "circle_bound": 163,
          "margin": 78
        },
        {
          "block_size": 13,
          "line_bound": 150,
          "circle_bound": 139,
          "margin": 54
        },
        {
          "block_size": 14,
          "line_bound": 91,
          "circle_bound": 85,
          "margin": 0
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/manifest.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "checks": {
    "largest_block_reduction": true,
    "n9_closed": true,
    "n10_unique_residual": true,
    "n10_geometry_closed": true,
    "n11_closed": true,
    "n12_closed": true,
    "n13_n14_closed": true
  },
  "files": {
    "audit_manifest.py": {
      "bytes": 2676,
      "sha256": "02d921e738066f5e87004e0a4bdfb61fe132824562eac50871139e693e3e7472"
    },
    "block_intersection_rows.py": {
      "bytes": 14182,
      "sha256": "a03f576cfcbe3d5bbbe652b4600e20dc2da8db1c8ea0e0a50467d5ae0de1e87e"
    },
    "block_row_existence_filter.py": {
      "bytes": 8607,
      "sha256": "7bcb929df6b6c1db3b751d20992b66efbd9926b03b64516e285d9dbbe7b85303"
    },
    "filter_by_classified_split_endpoints.py": {
      "bytes": 19487,
      "sha256": "a3b485a29cb465fb1d9a6e708e54706c73b7ed8b7bbb7bfdc11332e8d7815759"
    },
    "low_defect_point_support_filter.py": {
      "bytes": 60123,
      "sha256": "2a60cf87306208c24e8fcb2773cf47e7708d17709ef0224b63cbb48ac6d23e06"
    },
    "pair_profile_generator.py": {
      "bytes": 1111,
      "sha256": "8d99a4b07540212b5fe440cb9d32a5ea7bed521602378fc61618e757698e6229"
    },
    "projected_arrangement_model.py": {
      "bytes": 20552,
      "sha256": "192e0d28551968c555bea120d671b0cb5837c6e64524ed8d8f813e52609a4737"
    },
    "run_verification.py": {
      "bytes": 6676,
      "sha256": "bdf1bf140dc7240c8e8e0dc67d548aab903826606bbb6345528221f90e1a4fa2"
    },
    "signature_filters.py": {
      "bytes": 26315,
      "sha256": "5ca97295a35360a72b677db815d6e621ae21c41d56c05e708f496e110b806271"
    },
    "verify_augmented_line_melchior.py": {
      "bytes": 6536,
      "sha256": "b81c4ffb81195856e29ffb1aacadcf2dfc34c6e3cf0f2d3535af63048e29dad0"
    },
    "verify_largest_block_reduction.py": {
      "bytes": 2782,
      "sha256": "ee4c977771e6ba4cb5fd21d34b339c4b14a6caeb6ed541e004700f3eefaf5181"
    },
    "verify_local_type_filter.py": {
      "bytes": 6719,
      "sha256": "b0dd21bbe2faa0353cdfda051328800b2e7ed539fe87a719000a9bda45aaa6bd"
    },
    "verify_n10_final_radical_axis.py": {
      "bytes": 18175,
      "sha256": "f9b6a7baf89427ba062fcfc9f2eecb9e1223c9160f4ee62f08939e3f144ca07d"
    },
    "verify_n13_n14_global_inequalities.py": {
      "bytes": 7011,
      "sha256": "b44f9403aeada0db47d8fc7ea13ee3f39786fd07c50cc507e144574ba94f057f"
    },
    "verify_pair_moment_filter.py": {
      "bytes": 15024,
      "sha256": "d348410cb7a9ac1eef1096361480c8df5e6499830390e3a30a03fe953af7d51d"
    },
    "verify_recursive_inversion_rows.py": {
      "bytes": 13041,
      "sha256": "75fe3a75baca486658e17835b1decc2ab135b7a399576e1e3ceb9141bcd387c2"
    },
    "certificates/largest_block_reduction.json": {
      "bytes": 7136,
      "sha256": "f32ea2c5d486a8d4f87c1920ae277988763cf997c6618ffeed4db95b77da726a"
    },
    "certificates/n10_01_signature_filter.json": {
      "bytes": 64188,
      "sha256": "da94738e4fb25d542a59b094f395d7cf2c9aae845c34d2f702c129b3bd44c3a2"
    },
    "certificates/n10_02_augmented_summed.json": {
      "bytes": 49961,
      "sha256": "88348f80658296efe995490c4c197af1079a0dfcc72b37da3ed64e9fff323762"
    },
    "certificates/n10_03_augmented_point_rows.json": {
      "bytes": 93690,
      "sha256": "3ce2e2f981bb1ea26e3689c3b0ef90b2acf6de2929cd4d7f17a1d0cba8eda12b"
    },
    "certificates/n10_04_endpoint_balance.json": {
      "bytes": 28068,
      "sha256": "6d5c9ccd68559b372a4cdf928794025ccf2b35ed067657045381ad2e34eaa327"
    },
    "certificates/n10_05_pair_moments.json": {
      "bytes": 24438,
      "sha256": "fad5f3685c48cdf71a80116eabe7bfb1e0187e6aba5edc9e0170ef92605f4b25"
    },
    "certificates/n10_06_block_rows.json": {
      "bytes": 8966,
      "sha256": "40a055348a976517aa4ebfc095c524b2305df520570c607d949b4fffba62ba08"
    },
    "certificates/n10_07_recursive.json": {
      "bytes": 17943,
      "sha256": "11295e4651e33b063bc213c2b509076769c978ddcd9f481bae05858398439411"
    },
    "certificates/n10_08_final_geometry.json": {
      "bytes": 5314,
      "sha256": "224fa50b3a8d86e07d4a6da98014d9101bb6a40cf05f7f2903163f7e1fade5ab"
    },
    "certificates/n11_01_signature_filter.json": {
      "bytes": 143729,
      "sha256": "b88f0e8772ee3c9707828325a448cffb4232013a909947ebbedada80755012ad"
    },
    "certificates/n11_02_augmented_summed.json": {
      "bytes": 114499,
      "sha256": "0d29b10aa7d73df8fdb49af2fed3d0c1eb1652d92290370b1794c116a01f931b"
    },
    "certificates/n11_03_augmented_point_rows.json": {
      "bytes": 118852,
      "sha256": "e4b66a7ba9f39856f059c72fe537325dcb249eeaa52515e906faf13358dbc12a"
    },
    "certificates/n11_04_endpoint_balance.json": {
      "bytes": 35706,
      "sha256": "e117800cc5c39e05d87930e1dd110f7525c1523d935e27eec358418cc9d5f88a"
    },
    "certificates/n11_05_pair_moments.json": {
      "bytes": 34377,
      "sha256": "3adf4abc54090f9123e15a3289e0dfeedc5b46c608a3994e99ab225f4aa435bc"
    },
    "certificates/n11_06_recursive.json": {
      "bytes": 147917,
      "sha256": "bcd9550a2457d1488ab16abd7f81ad8435f4555ffed07cded24181f0d5b808b5"
    },
    "certificates/n12_01_signature_filter.json": {
      "bytes": 452610,
      "sha256": "271bb4925b4e3bf7242fa7bd6780dbc69957ce309221c8bd009ffbd61068f83e"
    },
    "certificates/n12_02_augmented_summed.json": {
      "bytes": 371749,
      "sha256": "903655fc2485fcc272d7b0ce1dd7fcba87f285ed1756825a74bc4b0854741d8e"
    },
    "certificates/n12_03_augmented_point_rows.json": {
      "bytes": 223606,
      "sha256": "5d135fa1e410f7ee00110d9ec63e5e552f8a3f8b7445216343211fcdb9c6e129"
    },
    "certificates/n12_04_endpoint_balance.json": {
      "bytes": 85134,
      "sha256": "33dc0a14eeb874e10e9d1151ea764393a43e4ce08e9c972d3203e512b848c30b"
    },
    "certificates/n12_05_pair_moments.json": {
      "bytes": 50455,
      "sha256": "0532cab64f4a098e53444880bfa6fd0c16aae31debeec308c495f0d1d7bdd621"
    },
    "certificates/n12_06_recursive.json": {
      "bytes": 703738,
      "sha256": "406844c60775c95781a6e5571af461dfee1f6d9fa72b4b9ae09cd2faa683129c"
    },
    "certificates/n13_n14_global_inequalities.json": {
      "bytes": 77708,
      "sha256": "a5373a5bfb206fd6330dc3c9e6f3e9022b8cadc8fc4ed23ceeeeed1c268e5473"
    },
    "certificates/n9_01_signature_filter.json": {
      "bytes": 15972,
      "sha256": "8c19e065a6755b1b0587138fbfee0dc81ff369391722fdfdf125b0d1791ca44c"
    },
    "certificates/n9_02_augmented_summed.json": {
      "bytes": 11826,
      "sha256": "a472c394bee043b6f6c741c473607638a0aa889f2406421c97d54dcc3a577fa5"
    },
    "certificates/n9_03_augmented_point_rows.json": {
      "bytes": 27566,
      "sha256": "d0833b2030a35382ef304075cf00fad5c2000cc7ae2b6b9e523939e85dab1242"
    },
    "certificates/n9_04_exact_support.json": {
      "bytes": 12174,
      "sha256": "034c7b4d0adc27571ab486bc722730b0d9c71790545202c6129d52f36ed5eef1"
    }
  }
}


==> anc/computation/n9_to_14/certificates/n10_01_signature_filter.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Necessary aggregate local-arrangement filter.",
  "n": 10,
  "sizes": [
    3,
    4,
    5,
    6
  ],
  "proof_scope": "global signature inequalities, block-family convexity, summed local line inequalities, and target-wise integer balance of local types; no labelled supports",
  "local_type_count": 44,
  "reachable_target_count": 15,
  "distinct_target_count": 25,
  "target_audits": [
    {
      "target": [
        0,
        30,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0026558000000000003
    },
    {
      "target": [
        6,
        0,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 9.730000000000001e-05
    },
    {
      "target": [
        7,
        5,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.000125
    },
    {
      "target": [
        8,
        10,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0001088
    },
    {
      "target": [
        9,
        15,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0017061
    },
    {
      "target": [
        9,
        15,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.00044780000000000004
    },
    {
      "target": [
        10,
        20,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0016367
    },
    {
      "target": [
        11,
        25,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0016165
    },
    {
      "target": [
        12,
        30,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0016932000000000002
    },
    {
      "target": [
        18,
        0,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.00045480000000000005
    },
    {
      "target": [
        18,
        0,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.00031620000000000004
    },
    {
      "target": [
        19,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0019818
    },
    {
      "target": [
        19,
        5,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0008634000000000001
    },
    {
      "target": [
        20,
        10,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0029904000000000003
    },
    {
      "target": [
        20,
        10,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0011915
    },
    {
      "target": [
        21,
        15,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0023959000000000003
    },
    {
      "target": [
        21,
        15,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0014794
    },
    {
      "target": [
        22,
        20,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.002667
    },
    {
      "target": [
        23,
        25,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0027336
    },
    {
      "target": [
        24,
        30,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0026906
    },
    {
      "target": [
        30,
        0,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0013160000000000001
    },
    {
      "target": [
        30,
        0,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0005129
    },
    {
      "target": [
        31,
        5,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0034293
    },
    {
      "target": [
        32,
        10,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0033971
    },
    {
      "target": [
        33,
        15,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0037517
    }
  ],
  "ortools_version": "9.15.6755",
  "coordinate_bounds": [
    33,
    30,
    12
  ],
  "layers": [
    {
      "circle_count": 25,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 26,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 27,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 28,
      "raw_signature_count": 12,
      "after_block_family_convexity": 12,
      "after_summed_local_line_inequalities": 12,
      "after_local_type_sum": 3,
      "survivors": [
        {
          "signature": [
            11,
            0,
            0,
            0,
            9,
            15,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            10,
            14,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            10,
            15,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 29,
      "raw_signature_count": 36,
      "after_block_family_convexity": 36,
      "after_summed_local_line_inequalities": 36,
      "after_local_type_sum": 11,
      "survivors": [
        {
          "signature": [
            7,
            0,
            0,
            0,
            13,
            10,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            10,
            15,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            12,
            12,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            12,
            14,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            11,
            14,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            13,
            11,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            13,
            13,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            12,
            13,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            13,
            12,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            11,
            15,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            13,
            12,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 30,
      "raw_signature_count": 85,
      "after_block_family_convexity": 78,
      "after_summed_local_line_inequalities": 78,
      "after_local_type_sum": 35,
      "survivors": [
        {
          "signature": [
            6,
            0,
            0,
            0,
            14,
            10,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            0,
            11,
            15,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            0,
            13,
            12,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            0,
            15,
            9,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            13,
            14,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            15,
            11,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            8,
            20,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            10,
            17,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            12,
            14,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            14,
            11,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            16,
            8,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            1,
            0,
            0,
            15,
            9,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            0,
            12,
            14,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            0,
            14,
            11,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            0,
            16,
            8,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            14,
            13,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            16,
            10,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            9,
            19,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            11,
            16,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            13,
            13,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            15,
            10,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            2,
            0,
            0,
            16,
            8,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            0,
            0,
            13,
            13,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            0,
            0,
            15,
            10,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            15,
            12,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            0,
            0,
            14,
            12,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            0,
            0,
            16,
            9,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            0,
            1,
            0,
            15,
            10,
            5,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            1,
            0,
            12,
            15,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            1,
            0,
            14,
            12,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            1,
            0,
            16,
            9,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            14,
            14,
            1,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            16,
            11,
            2,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            1,
            0,
            13,
            14,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            1,
            0,
            15,
            11,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 31,
      "raw_signature_count": 168,
      "after_block_family_convexity": 111,
      "after_summed_local_line_inequalities": 111,
      "after_local_type_sum": 58,
      "survivors": [
        {
          "signature": [
            5,
            0,
            0,
            0,
            15,
            10,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            0,
            0,
            12,
            15,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            0,
            0,
            14,
            12,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            0,
            0,
            16,
            9,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            14,
            14,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            16,
            11,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            9,
            20,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            11,
            17,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            13,
            14,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            15,
            11,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            17,
            8,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            1,
            0,
            0,
            16,
            9,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            0,
            0,
            13,
            14,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            0,
            0,
            15,
            11,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            0,
            0,
            17,
            8,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            15,
            13,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            17,
            10,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            10,
            19,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            12,
            16,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            14,
            13,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            16,
            10,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            18,
            7,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            2,
            0,
            0,
            17,
            8,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            2,
            0,
            0,
            14,
            13,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            2,
            0,
            0,
            16,
            10,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            2,
            0,
            0,
            18,
            7,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            16,
            12,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            18,
            9,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            11,
            18,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            13,
            15,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            15,
            12,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            17,
            9,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            19,
            6,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            2,
            3,
            0,
            0,
            18,
            7,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            3,
            0,
            0,
            15,
            12,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            3,
            0,
            0,
            17,
            9,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            3,
            0,
            0,
            19,
            6,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            17,
            11,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            19,
            8,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            1,
            4,
            0,
            0,
            19,
            6,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            4,
            0,
            0,
            16,
            11,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            4,
            0,
            0,
            18,
            8,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            4,
            0,
            0,
            20,
            5,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            0,
            1,
            0,
            16,
            10,
            5,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            1,
            0,
            13,
            15,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            1,
            0,
            15,
            12,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            1,
            0,
            17,
            9,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            15,
            14,
            1,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            17,
            11,
            2,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            10,
            20,
            1,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            12,
            17,
            2,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            14,
            14,
            3,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            16,
            11,
            4,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            18,
            8,
            5,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            1,
            1,
            0,
            14,
            14,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            1,
            1,
            0,
            16,
            11,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            2,
            1,
            0,
            15,
            13,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            2,
            1,
            0,
            17,
            10,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 32,
      "raw_signature_count": 250,
      "after_block_family_convexity": 132,
      "after_summed_local_line_inequalities": 132,
      "after_local_type_sum": 73,
      "survivors": [
        {
          "signature": [
            4,
            0,
            0,
            0,
            16,
            10,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            0,
            0,
            13,
            15,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            0,
            0,
            15,
            12,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            0,
            0,
            17,
            9,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            0,
            15,
            14,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            0,
            17,
            11,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            10,
            20,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            12,
            17,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            14,
            14,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            16,
            11,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            18,
            8,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            12,
            19,
            0,
            1
          ],
          "target": [
            30,
            0,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            14,
            16,
            1,
            1
          ],
          "target": [
            31,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            16,
            13,
            2,
            1
          ],
          "target": [
            32,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            18,
            10,
            3,
            1
          ],
          "target": [
            33,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            1,
            0,
            0,
            17,
            9,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            1,
            0,
            0,
            14,
            14,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            1,
            0,
            0,
            16,
            11,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            1,
            0,
            0,
            18,
            8,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            0,
            16,
            13,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            0,
            18,
            10,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            11,
            19,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            13,
            16,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            15,
            13,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            17,
            10,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            19,
            7,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            13,
            18,
            0,
            1
          ],
          "target": [
            30,
            0,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            15,
            15,
            1,
            1
          ],
          "target": [
            31,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            17,
            12,
            2,
            1
          ],
          "target": [
            32,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            19,
            9,
            3,
            1
          ],
          "target": [
            33,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            2,
            2,
            0,
            0,
            18,
            8,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            2,
            0,
            0,
            15,
            13,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            2,
            0,
            0,
            17,
            10,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            2,
            0,
            0,
            19,
            7,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            0,
            0,
            17,
            12,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            0,
            0,
            19,
            9,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            12,
            18,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            14,
            15,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            16,
            12,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            18,
            9,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            20,
            6,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            1,
            3,
            0,
            0,
            19,
            7,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            3,
            0,
            0,
            16,
            12,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            3,
            0,
            0,
            18,
            9,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            3,
            0,
            0,
            20,
            6,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            0,
            0,
            18,
            11,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            0,
            0,
            20,
            8,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            13,
            17,
            2,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            15,
            14,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            17,
            11,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            19,
            8,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            21,
            5,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            0,
            4,
            0,
            0,
            20,
            6,
            6,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            4,
            0,
            0,
            17,
            11,
            4,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            4,
            0,
            0,
            19,
            8,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            4,
            0,
            0,
            21,
            5,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            0,
            1,
            0,
            17,
            10,
            5,
            0
          ],
          "target": [
            0,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            0,
            1,
            0,
            14,
            15,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            0,
            1,
            0,
            16,
            12,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            0,
            1,
            0,
            18,
            9,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            1,
            0,
            16,
            14,
            1,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            1,
            0,
            18,
            11,
            2,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            11,
            20,
            1,
            0
          ],
          "target": [
            20,
            10,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            13,
            17,
            2,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            15,
            14,
            3,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            17,
            11,
            4,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            19,
            8,
            5,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            1,
            1,
            0,
            15,
            14,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            1,
            1,
            0,
            17,
            11,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            1,
            0,
            17,
            13,
            1,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            2,
            1,
            0,
            16,
            13,
            3,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            2,
            1,
            0,
            18,
            10,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            0,
            2,
            0,
            15,
            15,
            2,
            0
          ],
          "target": [
            10,
            20,
            0
          ],
          "local_type_sum_reachable": true
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n10_02_augmented_summed.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 10,
  "source_file": "n10_01_signature_filter.json",
  "source_sha256": "da94738e4fb25d542a59b094f395d7cf2c9aae845c34d2f702c129b3bd44c3a2",
  "input_signature_count": 180,
  "summed_only": true,
  "status_counts": {
    "SURVIVES_SUMMED_INEQUALITY": 150,
    "INFEASIBLE_SUMMED_INEQUALITY": 30
  },
  "retained_signature_count": 150,
  "records": [
    {
      "signature": [
        11,
        0,
        0,
        0,
        9,
        15,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        10,
        14,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        10,
        15,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        13,
        10,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -27,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        10,
        15,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        12,
        12,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        14,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        11,
        14,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        13,
        11,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        13,
        13,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        12,
        13,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        13,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        11,
        15,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        13,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        0,
        0,
        14,
        10,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -36,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        11,
        15,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -19,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        13,
        12,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        15,
        9,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        13,
        14,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        15,
        11,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        8,
        20,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        10,
        17,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        14,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        14,
        11,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        1,
        0,
        0,
        15,
        9,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -29,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        12,
        14,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        14,
        11,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        14,
        13,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        16,
        10,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        9,
        19,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        11,
        16,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        13,
        13,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        15,
        10,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        2,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        13,
        13,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        15,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        15,
        12,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        14,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        16,
        9,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        0,
        1,
        0,
        15,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        12,
        15,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        14,
        12,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        16,
        9,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        14,
        14,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        16,
        11,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        1,
        0,
        13,
        14,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        1,
        0,
        15,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        0,
        0,
        0,
        15,
        10,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -45,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        0,
        0,
        12,
        15,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -28,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        0,
        0,
        14,
        12,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -29,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        0,
        0,
        16,
        9,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -30,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        14,
        14,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        16,
        11,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        9,
        20,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        11,
        17,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        13,
        14,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        15,
        11,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        1,
        0,
        0,
        16,
        9,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -38,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        0,
        0,
        13,
        14,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        0,
        0,
        15,
        11,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        15,
        13,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        17,
        10,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        10,
        19,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        12,
        16,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        18,
        7,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        2,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -31,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        18,
        7,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        16,
        12,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        18,
        9,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        11,
        18,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        13,
        15,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        15,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        17,
        9,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        19,
        6,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        2,
        3,
        0,
        0,
        18,
        7,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -24,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        15,
        12,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        17,
        9,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        19,
        6,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        17,
        11,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        19,
        8,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        1,
        4,
        0,
        0,
        19,
        6,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        4,
        0,
        0,
        16,
        11,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        4,
        0,
        0,
        18,
        8,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        4,
        0,
        0,
        20,
        5,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        0,
        1,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -29,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        1,
        0,
        13,
        15,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        1,
        0,
        15,
        12,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        1,
        0,
        17,
        9,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        15,
        14,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        17,
        11,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        10,
        20,
        1,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        12,
        17,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        14,
        14,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        16,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        18,
        8,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        1,
        0,
        14,
        14,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        1,
        0,
        16,
        11,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        1,
        0,
        15,
        13,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        1,
        0,
        17,
        10,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        0,
        0,
        0,
        16,
        10,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -54,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        13,
        15,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -37,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        15,
        12,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -38,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        17,
        9,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -39,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        15,
        14,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -29,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        17,
        11,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -30,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        10,
        20,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        12,
        17,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        16,
        11,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -24,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        19,
        0,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        14,
        16,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        16,
        13,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        18,
        10,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        1,
        0,
        0,
        17,
        9,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -47,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -30,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        16,
        11,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -31,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -32,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        16,
        13,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        18,
        10,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        11,
        19,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        13,
        16,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        13,
        18,
        0,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        15,
        15,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        17,
        12,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        19,
        9,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        2,
        2,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -40,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -24,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -25,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        17,
        12,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        19,
        9,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        12,
        18,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        14,
        15,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        20,
        6,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        1,
        3,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -33,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        20,
        6,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -18,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        18,
        11,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        20,
        8,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        13,
        17,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        19,
        8,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        21,
        5,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        0,
        4,
        0,
        0,
        20,
        6,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -26,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        4,
        0,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        4,
        0,
        0,
        19,
        8,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        4,
        0,
        0,
        21,
        5,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        0,
        1,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -38,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        1,
        0,
        14,
        15,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        1,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        1,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        16,
        14,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        18,
        11,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        11,
        20,
        1,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        13,
        17,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        19,
        8,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        1,
        1,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        1,
        1,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        1,
        0,
        17,
        13,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        2,
        1,
        0,
        16,
        13,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        2,
        1,
        0,
        18,
        10,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        0,
        2,
        0,
        15,
        15,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n10_03_augmented_point_rows.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 10,
  "source_file": "n10_02_augmented_summed.json",
  "source_sha256": "88348f80658296efe995490c4c197af1079a0dfcc72b37da3ed64e9fff323762",
  "input_signature_count": 150,
  "summed_only": false,
  "status_counts": {
    "INFEASIBLE": 78,
    "INFEASIBLE_NO_POINT_ROW": 17,
    "OPTIMAL": 55
  },
  "retained_signature_count": 55,
  "records": [
    {
      "signature": [
        11,
        0,
        0,
        0,
        9,
        15,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 2,
      "wall_time_seconds": 0.0007854,
      "variables": 2,
      "constraints": 10
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        13,
        10,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        10,
        15,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 4,
      "wall_time_seconds": 0.0033746,
      "variables": 4,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 10
        }
      ]
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        12,
        12,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 4,
      "wall_time_seconds": 0.0006977,
      "variables": 4,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        14,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 8,
      "wall_time_seconds": 0.0002729,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        11,
        14,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 5,
      "wall_time_seconds": 9.080000000000001e-05,
      "variables": 5,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        13,
        11,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 5,
      "wall_time_seconds": 0.00012440000000000002,
      "variables": 5,
      "constraints": 10
    },
    {
      "signature": [
        6,
        0,
        0,
        0,
        14,
        10,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -36,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        11,
        15,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -19,
      "row_count": 6,
      "wall_time_seconds": 0.0014512000000000001,
      "variables": 6,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        13,
        12,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -20,
      "row_count": 6,
      "wall_time_seconds": 0.0033611,
      "variables": 6,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        15,
        9,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -21,
      "row_count": 6,
      "wall_time_seconds": 0.0007602,
      "variables": 6,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        13,
        14,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 13,
      "wall_time_seconds": 0.0030392,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        15,
        11,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -12,
      "row_count": 17,
      "wall_time_seconds": 0.0003059,
      "variables": 17,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        8,
        20,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 9,
      "wall_time_seconds": 0.005298000000000001,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        10,
        17,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 12,
      "wall_time_seconds": 0.0042212000000000005,
      "variables": 12,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 12,
      "wall_time_seconds": 0.0042012,
      "variables": 12,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        14,
        11,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 12,
      "wall_time_seconds": 0.0040581,
      "variables": 12,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 9,
      "wall_time_seconds": 0.0022837,
      "variables": 9,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            4,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        5,
        1,
        0,
        0,
        15,
        9,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        12,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 9,
      "wall_time_seconds": 0.0021995,
      "variables": 9,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        14,
        11,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 9,
      "wall_time_seconds": 0.004556500000000001,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -14,
      "row_count": 9,
      "wall_time_seconds": 0.0012672,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        14,
        13,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 16,
      "wall_time_seconds": 0.0038202,
      "variables": 16,
      "constraints": 10
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        16,
        10,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 19,
      "wall_time_seconds": 0.00043920000000000005,
      "variables": 19,
      "constraints": 10
    },
    {
      "signature": [
        4,
        2,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        13,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 9,
      "wall_time_seconds": 0.0020374,
      "variables": 9,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        15,
        10,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 9,
      "wall_time_seconds": 0.0012225,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        5,
        0,
        1,
        0,
        15,
        10,
        5,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        12,
        15,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 8,
      "wall_time_seconds": 0.0007799,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        14,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 8,
      "wall_time_seconds": 0.003533,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        16,
        9,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 8,
      "wall_time_seconds": 0.00034040000000000003,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        5,
        0,
        0,
        0,
        15,
        10,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -45,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        0,
        0,
        12,
        15,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -28,
      "row_count": 8,
      "wall_time_seconds": 0.0023744,
      "variables": 8,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            6,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        8,
        0,
        0,
        0,
        14,
        12,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -29,
      "row_count": 8,
      "wall_time_seconds": 0.0009544000000000001,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        8,
        0,
        0,
        0,
        16,
        9,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -30,
      "row_count": 8,
      "wall_time_seconds": 0.0010806000000000001,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        14,
        14,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -20,
      "row_count": 18,
      "wall_time_seconds": 0.0032657000000000003,
      "variables": 18,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        16,
        11,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -21,
      "row_count": 24,
      "wall_time_seconds": 0.0030341,
      "variables": 24,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        9,
        20,
        2,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 14,
      "wall_time_seconds": 0.0030687,
      "variables": 14,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        11,
        17,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 19,
      "wall_time_seconds": 0.0065783000000000005,
      "variables": 19,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        13,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 19,
      "wall_time_seconds": 0.0022745,
      "variables": 19,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        15,
        11,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 19,
      "wall_time_seconds": 0.0025572000000000004,
      "variables": 19,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            4,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 15,
      "wall_time_seconds": 0.002527,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            3,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        4,
        1,
        0,
        0,
        16,
        9,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -38,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        0,
        0,
        13,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -21,
      "row_count": 13,
      "wall_time_seconds": 0.0029928000000000003,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        7,
        1,
        0,
        0,
        15,
        11,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -22,
      "row_count": 13,
      "wall_time_seconds": 0.000582,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        7,
        1,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -23,
      "row_count": 13,
      "wall_time_seconds": 0.0006490000000000001,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        15,
        13,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 26,
      "wall_time_seconds": 0.0032295,
      "variables": 26,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        17,
        10,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -14,
      "row_count": 33,
      "wall_time_seconds": 0.0055415,
      "variables": 33,
      "constraints": 10
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        10,
        19,
        2,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 19,
      "wall_time_seconds": 0.0037811000000000003,
      "variables": 19,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        12,
        16,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 24,
      "wall_time_seconds": 0.0026013,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 24,
      "wall_time_seconds": 0.0044266,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            7,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 24,
      "wall_time_seconds": 0.0035009000000000004,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            8,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            3,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        18,
        7,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 17,
      "wall_time_seconds": 0.0030003,
      "variables": 17,
      "constraints": 10
    },
    {
      "signature": [
        3,
        2,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 15,
      "wall_time_seconds": 0.0022626,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -15,
      "row_count": 15,
      "wall_time_seconds": 0.0010246,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        18,
        7,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -16,
      "row_count": 15,
      "wall_time_seconds": 0.0008444,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        16,
        12,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 25,
      "wall_time_seconds": 0.0033907000000000004,
      "variables": 25,
      "constraints": 10
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        18,
        9,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -7,
      "row_count": 28,
      "wall_time_seconds": 0.0044817,
      "variables": 28,
      "constraints": 10
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        17,
        9,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 16,
      "wall_time_seconds": 0.0021881,
      "variables": 16,
      "constraints": 10
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        19,
        6,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 10,
      "wall_time_seconds": 0.0023033000000000003,
      "variables": 10,
      "constraints": 10
    },
    {
      "signature": [
        2,
        3,
        0,
        0,
        18,
        7,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        15,
        12,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 13,
      "wall_time_seconds": 0.0025666,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        17,
        9,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 13,
      "wall_time_seconds": 0.0015346000000000001,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        19,
        6,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -9,
      "row_count": 13,
      "wall_time_seconds": 0.0027802,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        19,
        8,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 16,
      "wall_time_seconds": 0.0008335,
      "variables": 16,
      "constraints": 10
    },
    {
      "signature": [
        1,
        4,
        0,
        0,
        19,
        6,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        4,
        0,
        0,
        16,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 7,
      "wall_time_seconds": 0.0016040000000000002,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        4,
        4,
        0,
        0,
        18,
        8,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 7,
      "wall_time_seconds": 0.0009572000000000001,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        4,
        4,
        0,
        0,
        20,
        5,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 2,
      "wall_time_seconds": 0.0016462,
      "variables": 2,
      "constraints": 10
    },
    {
      "signature": [
        4,
        0,
        1,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        1,
        0,
        13,
        15,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -12,
      "row_count": 12,
      "wall_time_seconds": 0.0011333,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        7,
        0,
        1,
        0,
        15,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 12,
      "wall_time_seconds": 0.0006404000000000001,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        7,
        0,
        1,
        0,
        17,
        9,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -14,
      "row_count": 12,
      "wall_time_seconds": 0.0005828000000000001,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        15,
        14,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 11,
      "wall_time_seconds": 0.001119,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        17,
        11,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 16,
      "wall_time_seconds": 0.0020912,
      "variables": 16,
      "constraints": 10
    },
    {
      "signature": [
        6,
        1,
        1,
        0,
        14,
        14,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 15,
      "wall_time_seconds": 0.002846,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        6,
        1,
        1,
        0,
        16,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 15,
      "wall_time_seconds": 0.0029456,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        4,
        0,
        0,
        0,
        16,
        10,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -54,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        13,
        15,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -37,
      "row_count": 8,
      "wall_time_seconds": 0.0016846,
      "variables": 8,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            6,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        15,
        12,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -38,
      "row_count": 8,
      "wall_time_seconds": 0.0008429,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        17,
        9,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -39,
      "row_count": 8,
      "wall_time_seconds": 0.0009009,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        15,
        14,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -29,
      "row_count": 21,
      "wall_time_seconds": 0.0024819,
      "variables": 21,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        17,
        11,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -30,
      "row_count": 28,
      "wall_time_seconds": 0.0037442,
      "variables": 28,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        10,
        20,
        2,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -20,
      "row_count": 19,
      "wall_time_seconds": 0.0019721,
      "variables": 19,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            10,
            0,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        12,
        17,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -21,
      "row_count": 26,
      "wall_time_seconds": 0.0034490000000000002,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            6,
            4,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            4,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -22,
      "row_count": 26,
      "wall_time_seconds": 0.0029227000000000003,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            6,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            6,
            4,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            4,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        16,
        11,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -23,
      "row_count": 26,
      "wall_time_seconds": 0.004113,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            3,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -24,
      "row_count": 21,
      "wall_time_seconds": 0.002722,
      "variables": 21,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            3,
            3,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        19,
        0,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 10,
      "wall_time_seconds": 0.0027547,
      "variables": 10,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            10,
            0,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            6,
            0,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        14,
        16,
        1,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 16,
      "wall_time_seconds": 0.0026557,
      "variables": 16,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            7,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            8,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            6,
            0,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            3,
            1,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        16,
        13,
        2,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 21,
      "wall_time_seconds": 0.0037772,
      "variables": 21,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            6,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            3,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        18,
        10,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 26,
      "wall_time_seconds": 0.0027986,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            7,
            3,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            6,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            6,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            3,
            1,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        3,
        1,
        0,
        0,
        17,
        9,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -47,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -30,
      "row_count": 13,
      "wall_time_seconds": 0.0019809000000000003,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            6,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        16,
        11,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -31,
      "row_count": 13,
      "wall_time_seconds": 0.0008903,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -32,
      "row_count": 13,
      "wall_time_seconds": 0.0006621,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        16,
        13,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -22,
      "row_count": 34,
      "wall_time_seconds": 0.0036053,
      "variables": 34,
      "constraints": 10
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        18,
        10,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -23,
      "row_count": 44,
      "wall_time_seconds": 0.004246000000000001,
      "variables": 44,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        11,
        19,
        2,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 29,
      "wall_time_seconds": 0.0031244000000000003,
      "variables": 29,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            8,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            8,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        13,
        16,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 38,
      "wall_time_seconds": 0.0046895,
      "variables": 38,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            6,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            5,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 38,
      "wall_time_seconds": 0.0047152,
      "variables": 38,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            8,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            4,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 38,
      "wall_time_seconds": 0.0049271,
      "variables": 38,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            7,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            2,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -17,
      "row_count": 28,
      "wall_time_seconds": 0.0039662000000000005,
      "variables": 28,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            2,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            3,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        13,
        18,
        0,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 11,
      "wall_time_seconds": 0.0016734,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        15,
        15,
        1,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 18,
      "wall_time_seconds": 0.0027943,
      "variables": 18,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            6,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            7,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            6,
            0,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            3,
            1,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        17,
        12,
        2,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 24,
      "wall_time_seconds": 0.0027748,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            6,
            5,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            6,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            3,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        19,
        9,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 26,
      "wall_time_seconds": 0.0033841,
      "variables": 26,
      "constraints": 10
    },
    {
      "signature": [
        2,
        2,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -40,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -23,
      "row_count": 15,
      "wall_time_seconds": 0.0018231,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            0,
            0,
            0,
            6,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -24,
      "row_count": 15,
      "wall_time_seconds": 0.0009278000000000001,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -25,
      "row_count": 15,
      "wall_time_seconds": 0.0008981000000000001,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        17,
        12,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -15,
      "row_count": 37,
      "wall_time_seconds": 0.0030363,
      "variables": 37,
      "constraints": 10
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        19,
        9,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -16,
      "row_count": 43,
      "wall_time_seconds": 0.0067104,
      "variables": 43,
      "constraints": 10
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        12,
        18,
        2,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 28,
      "wall_time_seconds": 0.0031509000000000003,
      "variables": 28,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            9,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            6,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            7,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        14,
        15,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 36,
      "wall_time_seconds": 0.0041149,
      "variables": 36,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            7,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 36,
      "wall_time_seconds": 0.0045614,
      "variables": 36,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 33,
      "wall_time_seconds": 0.0046983,
      "variables": 33,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            6,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            6,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            2,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        20,
        6,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 22,
      "wall_time_seconds": 0.0026646,
      "variables": 22,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            2,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            2,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        1,
        3,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 15,
      "wall_time_seconds": 0.0019166,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -17,
      "row_count": 15,
      "wall_time_seconds": 0.0009523000000000001,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        20,
        6,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -18,
      "row_count": 15,
      "wall_time_seconds": 0.0009941000000000001,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        18,
        11,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 31,
      "wall_time_seconds": 0.0039372,
      "variables": 31,
      "constraints": 10
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        20,
        8,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -9,
      "row_count": 34,
      "wall_time_seconds": 0.0051617,
      "variables": 34,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 22,
      "wall_time_seconds": 0.0032483000000000004,
      "variables": 22,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            3,
            0,
            0,
            6,
            7,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            6,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            4,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 22,
      "wall_time_seconds": 0.0022356000000000003,
      "variables": 22,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        19,
        8,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 19,
      "wall_time_seconds": 0.0031635,
      "variables": 19,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        21,
        5,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 9,
      "wall_time_seconds": 0.0008550000000000001,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        0,
        4,
        0,
        0,
        20,
        6,
        6,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        4,
        0,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -9,
      "row_count": 11,
      "wall_time_seconds": 0.0025525,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        3,
        4,
        0,
        0,
        19,
        8,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -10,
      "row_count": 11,
      "wall_time_seconds": 0.0006141,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        3,
        4,
        0,
        0,
        21,
        5,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 9,
      "wall_time_seconds": 0.0010245,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        3,
        0,
        1,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "INFEASIBLE_NO_POINT_ROW",
      "summed_gap": -38,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        1,
        0,
        14,
        15,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -21,
      "row_count": 12,
      "wall_time_seconds": 0.0016625000000000001,
      "variables": 12,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            6,
            1,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            6,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        6,
        0,
        1,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -22,
      "row_count": 12,
      "wall_time_seconds": 0.0008200000000000001,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        6,
        0,
        1,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -23,
      "row_count": 12,
      "wall_time_seconds": 0.000795,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        16,
        14,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 18,
      "wall_time_seconds": 0.0011671000000000001,
      "variables": 18,
      "constraints": 10
    },
    {
      "signature": [
        8,
        0,
        1,
        0,
        18,
        11,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -14,
      "row_count": 27,
      "wall_time_seconds": 0.0023996,
      "variables": 27,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        11,
        20,
        1,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 13,
      "wall_time_seconds": 0.0021263000000000002,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        13,
        17,
        2,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 20,
      "wall_time_seconds": 0.0032509,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            3,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            4,
            2,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 25,
      "wall_time_seconds": 0.0023779,
      "variables": 25,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            6,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            3,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            4,
            2,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 25,
      "wall_time_seconds": 0.0036344000000000003,
      "variables": 25,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            10,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            8,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            3,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            4,
            2,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        19,
        8,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 22,
      "wall_time_seconds": 0.0021259,
      "variables": 22,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            3,
            2,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            3,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            3,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            4,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        5,
        1,
        1,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 17,
      "wall_time_seconds": 0.0021876,
      "variables": 17,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            6,
            1,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            5,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        5,
        1,
        1,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -15,
      "row_count": 17,
      "wall_time_seconds": 0.001752,
      "variables": 17,
      "constraints": 10
    },
    {
      "signature": [
        7,
        1,
        1,
        0,
        17,
        13,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 18,
      "wall_time_seconds": 0.0019589,
      "variables": 18,
      "constraints": 10
    },
    {
      "signature": [
        4,
        2,
        1,
        0,
        16,
        13,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 13,
      "wall_time_seconds": 0.0017376000000000002,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            1,
            1,
            0,
            6,
            5,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            6,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            5,
            2,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        4,
        2,
        1,
        0,
        18,
        10,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 13,
      "wall_time_seconds": 0.0015167000000000002,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        5,
        0,
        2,
        0,
        15,
        15,
        2,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 4,
      "wall_time_seconds": 0.0005012,
      "variables": 4,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            0,
            2,
            0,
            6,
            6,
            0,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            6,
            2,
            0
          ],
          "multiplicity": 5
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n10_04_endpoint_balance.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Exact line/circle-split endpoint balance with child-arrangement constraints.  Optional zero-defect and low-defect catalogues are used only when their corresponding switches are enabled; disabling a catalogue retains rather than deletes its rows.  UNKNOWN outcomes are retained.",
  "n": 10,
  "source_file": "n10_03_augmented_point_rows.json",
  "source_sha256": "3ce2e2f981bb1ea26e3689c3b0ef90b2acf6de2929cd4d7f17a1d0cba8eda12b",
  "input_signature_count": 55,
  "status_counts": {
    "INFEASIBLE": 29,
    "OPTIMAL": 26
  },
  "retained_signature_count": 26,
  "zero_branch_pairing": false,
  "zero_catalogue": false,
  "combined_catalogue": false,
  "augmented_arrangement_types": true,
  "records": [
    {
      "signature": [
        10,
        0,
        0,
        0,
        10,
        15,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0016017000000000002,
      "row_count": 3,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 67,
      "constraints": 92,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        11,
        15,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0015118,
      "row_count": 5,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 82,
      "constraints": 110,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        10,
        17,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.019772,
      "row_count": 8,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 105,
      "constraints": 137,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        14,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0177682,
      "row_count": 8,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 105,
      "constraints": 137,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        14,
        11,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.019282,
      "row_count": 8,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 105,
      "constraints": 137,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0170714,
      "row_count": 7,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 101,
      "constraints": 128,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        12,
        14,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.006116000000000001,
      "row_count": 8,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 118,
      "constraints": 137,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        13,
        13,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0090389,
      "row_count": 8,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 118,
      "constraints": 137,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        0,
        0,
        0,
        12,
        15,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.009893,
      "row_count": 7,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 92,
      "constraints": 128,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        9,
        20,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0204578,
      "row_count": 10,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 133,
      "constraints": 155,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        11,
        17,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.022625600000000003,
      "row_count": 15,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 167,
      "constraints": 200,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        13,
        14,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1659796,
      "row_count": 15,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 167,
      "constraints": 200,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        15,
        11,
        5,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.026365200000000002,
      "row_count": 15,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 167,
      "constraints": 200,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0200331,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 159,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        7,
        1,
        0,
        0,
        13,
        14,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0096769,
      "row_count": 12,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 145,
      "constraints": 173,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        10,
        19,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.023676600000000003,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 185,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        12,
        16,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0277043,
      "row_count": 18,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 221,
      "constraints": 227,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.029957300000000003,
      "row_count": 18,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 221,
      "constraints": 227,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0299926,
      "row_count": 18,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 221,
      "constraints": 227,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0140272,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 156,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        15,
        12,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.017623100000000003,
      "row_count": 11,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 146,
      "constraints": 164,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        7,
        0,
        0,
        0,
        13,
        15,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.004366,
      "row_count": 7,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 92,
      "constraints": 128,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        10,
        20,
        2,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0222544,
      "row_count": 15,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 174,
      "constraints": 200,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        12,
        17,
        3,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0479119,
      "row_count": 22,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 220,
      "constraints": 263,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.028976900000000003,
      "row_count": 22,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 220,
      "constraints": 263,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        16,
        11,
        5,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.026421,
      "row_count": 22,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 220,
      "constraints": 263,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0241407,
      "row_count": 19,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 209,
      "constraints": 236,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        12,
        19,
        0,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0110807,
      "row_count": 7,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 100,
      "constraints": 128,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        14,
        16,
        1,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0336441,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 164,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        16,
        13,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0328928,
      "row_count": 16,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 203,
      "constraints": 209,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        18,
        10,
        3,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.039085,
      "row_count": 21,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 239,
      "constraints": 254,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.016040600000000002,
      "row_count": 12,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 145,
      "constraints": 173,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        11,
        19,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.029607500000000002,
      "row_count": 23,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 297,
      "constraints": 272,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        13,
        16,
        3,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.048800100000000006,
      "row_count": 32,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 364,
      "constraints": 353,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0425275,
      "row_count": 32,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 364,
      "constraints": 353,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.041425000000000003,
      "row_count": 32,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 364,
      "constraints": 353,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0402645,
      "row_count": 24,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 316,
      "constraints": 281,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        15,
        15,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.028583400000000002,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 180,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        17,
        12,
        2,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0497681,
      "row_count": 17,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 251,
      "constraints": 218,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0175181,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 156,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        12,
        18,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0406814,
      "row_count": 21,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 288,
      "constraints": 254,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        14,
        15,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.042777,
      "row_count": 28,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 343,
      "constraints": 317,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.048638200000000006,
      "row_count": 28,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 343,
      "constraints": 317,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.045029700000000006,
      "row_count": 27,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 339,
      "constraints": 308,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        20,
        6,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0283633,
      "row_count": 18,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 260,
      "constraints": 227,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.021787400000000002,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 156,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0275056,
      "row_count": 15,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 221,
      "constraints": 200,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        6,
        0,
        1,
        0,
        14,
        15,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0065721,
      "row_count": 10,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 118,
      "constraints": 155,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        13,
        17,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0244568,
      "row_count": 14,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 191,
      "constraints": 191,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0249726,
      "row_count": 19,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 227,
      "constraints": 236,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        17,
        11,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.027434200000000002,
      "row_count": 19,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 227,
      "constraints": 236,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        19,
        8,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.021599300000000002,
      "row_count": 18,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 223,
      "constraints": 227,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        5,
        1,
        1,
        0,
        15,
        14,
        3,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0138794,
      "row_count": 13,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 161,
      "constraints": 182,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        4,
        2,
        1,
        0,
        16,
        13,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0061726,
      "row_count": 8,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 125,
      "constraints": 137,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        5,
        0,
        2,
        0,
        15,
        15,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.000607,
      "row_count": 1,
      "profile_count": 46,
      "zero_row_count": 0,
      "variables": 57,
      "constraints": 74,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n10_05_pair_moments.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Necessary support-free point/pair moment and outside-triple filter.",
  "n": 10,
  "source_file": "n10_04_endpoint_balance.json",
  "source_sha256": "6d5c9ccd68559b372a4cdf928794025ccf2b35ed067657045381ad2e34eaa327",
  "input_signature_count": 26,
  "proof_scope": "conditioned point rows, exact pair profiles, coupled first two intersection moments, and the exact count of triples disjoint from a distinguished block; no labelled supports",
  "ortools_version": "9.15.6755",
  "layers": [
    {
      "circle_count": 30,
      "input_signature_count": 1,
      "status_counts": {
        "OPTIMAL": 1
      },
      "survivor_count": 1,
      "survivors": [
        {
          "signature": [
            12,
            0,
            0,
            0,
            16,
            8,
            6,
            0
          ],
          "point_row_count": 9,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 55,
          "constraints": 94,
          "wall_time_seconds": 0.0156403
        }
      ],
      "records": [
        {
          "signature": [
            12,
            0,
            0,
            0,
            16,
            8,
            6,
            0
          ],
          "point_row_count": 9,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 55,
          "constraints": 94,
          "wall_time_seconds": 0.0156403
        }
      ]
    },
    {
      "circle_count": 31,
      "input_signature_count": 6,
      "status_counts": {
        "OPTIMAL": 6
      },
      "survivor_count": 6,
      "survivors": [
        {
          "signature": [
            11,
            0,
            0,
            0,
            15,
            11,
            5,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 68,
          "constraints": 94,
          "wall_time_seconds": 0.0119723
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            17,
            8,
            6,
            0
          ],
          "point_row_count": 18,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 64,
          "constraints": 94,
          "wall_time_seconds": 0.009942300000000001
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            14,
            13,
            4,
            0
          ],
          "point_row_count": 33,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 79,
          "constraints": 95,
          "wall_time_seconds": 0.0172967
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            16,
            10,
            5,
            0
          ],
          "point_row_count": 33,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 79,
          "constraints": 95,
          "wall_time_seconds": 0.025669800000000003
        },
        {
          "signature": [
            6,
            2,
            0,
            0,
            14,
            13,
            4,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 68,
          "constraints": 95,
          "wall_time_seconds": 0.0134269
        },
        {
          "signature": [
            5,
            3,
            0,
            0,
            15,
            12,
            4,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 68,
          "constraints": 95,
          "wall_time_seconds": 0.015683100000000002
        }
      ],
      "records": [
        {
          "signature": [
            11,
            0,
            0,
            0,
            15,
            11,
            5,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 68,
          "constraints": 94,
          "wall_time_seconds": 0.0119723
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            17,
            8,
            6,
            0
          ],
          "point_row_count": 18,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 64,
          "constraints": 94,
          "wall_time_seconds": 0.009942300000000001
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            14,
            13,
            4,
            0
          ],
          "point_row_count": 33,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 79,
          "constraints": 95,
          "wall_time_seconds": 0.0172967
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            16,
            10,
            5,
            0
          ],
          "point_row_count": 33,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 79,
          "constraints": 95,
          "wall_time_seconds": 0.025669800000000003
        },
        {
          "signature": [
            6,
            2,
            0,
            0,
            14,
            13,
            4,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 68,
          "constraints": 95,
          "wall_time_seconds": 0.0134269
        },
        {
          "signature": [
            5,
            3,
            0,
            0,
            15,
            12,
            4,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 68,
          "constraints": 95,
          "wall_time_seconds": 0.015683100000000002
        }
      ]
    },
    {
      "circle_count": 32,
      "input_signature_count": 19,
      "status_counts": {
        "OPTIMAL": 14,
        "INFEASIBLE": 5
      },
      "survivor_count": 14,
      "survivors": [
        {
          "signature": [
            10,
            0,
            0,
            0,
            10,
            20,
            2,
            0
          ],
          "point_row_count": 21,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 67,
          "constraints": 94,
          "wall_time_seconds": 0.014620800000000002
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            12,
            17,
            3,
            0
          ],
          "point_row_count": 29,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.013046
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            14,
            14,
            4,
            0
          ],
          "point_row_count": 29,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.010675
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            16,
            11,
            5,
            0
          ],
          "point_row_count": 29,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.0094628
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            18,
            8,
            6,
            0
          ],
          "point_row_count": 24,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 70,
          "constraints": 94,
          "wall_time_seconds": 0.0117187
        },
        {
          "signature": [
            6,
            1,
            0,
            0,
            14,
            14,
            4,
            0
          ],
          "point_row_count": 18,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 64,
          "constraints": 95,
          "wall_time_seconds": 0.008003900000000001
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            13,
            16,
            3,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.0169219
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            15,
            13,
            4,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.0188536
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            17,
            10,
            5,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.020593300000000002
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            19,
            7,
            6,
            0
          ],
          "point_row_count": 35,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 81,
          "constraints": 95,
          "wall_time_seconds": 0.0171883
        },
        {
          "signature": [
            5,
            2,
            0,
            0,
            15,
            13,
            4,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 68,
          "constraints": 95,
          "wall_time_seconds": 0.011624800000000001
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            16,
            12,
            4,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.020179000000000002
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            18,
            9,
            5,
            0
          ],
          "point_row_count": 44,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0174476
        },
        {
          "signature": [
            4,
            3,
            0,
            0,
            16,
            12,
            4,
            0
          ],
          "point_row_count": 24,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 70,
          "constraints": 95,
          "wall_time_seconds": 0.012233500000000001
        }
      ],
      "records": [
        {
          "signature": [
            10,
            0,
            0,
            0,
            10,
            20,
            2,
            0
          ],
          "point_row_count": 21,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 67,
          "constraints": 94,
          "wall_time_seconds": 0.014620800000000002
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            12,
            17,
            3,
            0
          ],
          "point_row_count": 29,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.013046
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            14,
            14,
            4,
            0
          ],
          "point_row_count": 29,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.010675
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            16,
            11,
            5,
            0
          ],
          "point_row_count": 29,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.0094628
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            18,
            8,
            6,
            0
          ],
          "point_row_count": 24,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 70,
          "constraints": 94,
          "wall_time_seconds": 0.0117187
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            14,
            16,
            1,
            1
          ],
          "point_row_count": 17,
          "pair_profile_count": 46,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 63,
          "constraints": 95,
          "wall_time_seconds": 0.010947100000000001
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            18,
            10,
            3,
            1
          ],
          "point_row_count": 29,
          "pair_profile_count": 46,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 75,
          "constraints": 95,
          "wall_time_seconds": 0.0182095
        },
        {
          "signature": [
            6,
            1,
            0,
            0,
            14,
            14,
            4,
            0
          ],
          "point_row_count": 18,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 64,
          "constraints": 95,
          "wall_time_seconds": 0.008003900000000001
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            13,
            16,
            3,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.0169219
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            15,
            13,
            4,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.0188536
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            17,
            10,
            5,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.020593300000000002
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            19,
            7,
            6,
            0
          ],
          "point_row_count": 35,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 81,
          "constraints": 95,
          "wall_time_seconds": 0.0171883
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            17,
            12,
            2,
            1
          ],
          "point_row_count": 30,
          "pair_profile_count": 46,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 76,
          "constraints": 96,
          "wall_time_seconds": 0.0154538
        },
        {
          "signature": [
            5,
            2,
            0,
            0,
            15,
            13,
            4,
            0
          ],
          "point_row_count": 22,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 68,
          "constraints": 95,
          "wall_time_seconds": 0.011624800000000001
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            16,
            12,
            4,
            0
          ],
          "point_row_count": 47,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.020179000000000002
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            18,
            9,
            5,
            0
          ],
          "point_row_count": 44,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0174476
        },
        {
          "signature": [
            4,
            3,
            0,
            0,
            16,
            12,
            4,
            0
          ],
          "point_row_count": 24,
          "pair_profile_count": 46,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 70,
          "constraints": 95,
          "wall_time_seconds": 0.012233500000000001
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            15,
            14,
            3,
            0
          ],
          "point_row_count": 30,
          "pair_profile_count": 46,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 76,
          "constraints": 95,
          "wall_time_seconds": 0.011827200000000001
        },
        {
          "signature": [
            5,
            1,
            1,
            0,
            15,
            14,
            3,
            0
          ],
          "point_row_count": 26,
          "pair_profile_count": 46,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 72,
          "constraints": 96,
          "wall_time_seconds": 0.0119188
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n10_06_block_rows.json <==
{
  "schema_version": 1,
  "status": "DIAGNOSTIC_ONLY",
  "n": 10,
  "source_file": "n10_05_pair_moments.json",
  "source_sha256": "fad5f3685c48cdf71a80116eabe7bfb1e0187e6aba5edc9e0170ef92605f4b25",
  "point_row_capacities": true,
  "point_row_pair_sums": true,
  "deletion_bounds": true,
  "subset_inheritance_bounds": true,
  "conditioned_line_bounds": true,
  "retained_source_statuses": [
    "FEASIBLE",
    "OPTIMAL",
    "SURVIVES",
    "UNKNOWN"
  ],
  "source_status_counts": {
    "OPTIMAL": 21,
    "INFEASIBLE": 5
  },
  "claim": "Every represented rich block must have a nonnegative integral intersection row satisfying the three exact triple strata and the cross-block matching inequality.",
  "input_count": 21,
  "status_counts": {
    "INFEASIBLE": 9,
    "SURVIVES": 12
  },
  "wall_time_seconds_sum": 1.940755299932789,
  "records": [
    {
      "signature": [
        12,
        0,
        0,
        0,
        16,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.0389947000076063
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        15,
        11,
        5,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.05257050000363961
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        17,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.05064889998175204
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.06050289998529479
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        16,
        10,
        5,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.0734593000379391
    },
    {
      "signature": [
        6,
        2,
        0,
        0,
        14,
        13,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.23799019999569282
    },
    {
      "signature": [
        5,
        3,
        0,
        0,
        15,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.2452828999958001
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        10,
        20,
        2,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.04280049999943003
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        12,
        17,
        3,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.07237660000100732
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.06322630000067875
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        16,
        11,
        5,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.03800429997500032
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        18,
        8,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.04161409998778254
    },
    {
      "signature": [
        6,
        1,
        0,
        0,
        14,
        14,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.15073739999206737
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        13,
        16,
        3,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.0642124000005424
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.06183510000118986
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        17,
        10,
        5,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.07295559998601675
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        19,
        7,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.05792220000876114
    },
    {
      "signature": [
        5,
        2,
        0,
        0,
        15,
        13,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.17840630002319813
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.08522910001920536
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        18,
        9,
        5,
        0
      ],
      "status": "SURVIVES",
      "empty_block_categories": [],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 1
      },
      "wall_time_seconds": 0.07103629998164251
    },
    {
      "signature": [
        4,
        3,
        0,
        0,
        16,
        12,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "empty_block_categories": [
        6
      ],
      "tested_row_counts": {
        "0": 1,
        "1": 1,
        "4": 1,
        "5": 1,
        "6": 0
      },
      "wall_time_seconds": 0.18094969994854182
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n10_07_recursive.json <==
{
  "schema_version": 1,
  "status": "INCOMPLETE",
  "claim": "Recursive inversion-row balance down to an exact nine-point abstract-support base; only INFEASIBLE statuses exclude and UNKNOWN is retained.",
  "n": 10,
  "source_file": "n10_06_block_rows.json",
  "source_sha256": "40a055348a976517aa4ebfc095c524b2305df520570c607d949b4fffba62ba08",
  "input_signature_count": 12,
  "seconds_per_base_signature": 240.0,
  "level_signature_counts": {
    "10": 12,
    "9": 26
  },
  "level_status_counts": {
    "9": {
      "INFEASIBLE": 25,
      "OPTIMAL": 1
    },
    "10": {
      "INFEASIBLE_NO_POINT_ROW": 11,
      "OPTIMAL": 1
    }
  },
  "pre_recursion_balance_status_counts": {
    "10": {
      "OPTIMAL": 12
    }
  },
  "retained_signature_count": 1,
  "levels": {
    "9": [
      {
        "signature": [
          3,
          3,
          0,
          0,
          13,
          14,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.477408699982334,
        "variables": 840,
        "constraints": 546,
        "branches": 18383,
        "conflicts": 291,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          15,
          11,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.524663900025189,
        "variables": 840,
        "constraints": 546,
        "branches": 5131,
        "conflicts": 78,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          17,
          8,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9642382000456564,
        "variables": 840,
        "constraints": 546,
        "branches": 5313,
        "conflicts": 20,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          16,
          13,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.4084671000018716,
        "variables": 840,
        "constraints": 546,
        "branches": 10639,
        "conflicts": 405,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          18,
          10,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7734161000116728,
        "variables": 840,
        "constraints": 546,
        "branches": 2295,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          20,
          7,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.343677699973341,
        "variables": 840,
        "constraints": 546,
        "branches": 4591,
        "conflicts": 85,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          11,
          15,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.582945500034839,
        "variables": 840,
        "constraints": 546,
        "branches": 8885,
        "conflicts": 326,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          13,
          12,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8334308000048622,
        "variables": 840,
        "constraints": 546,
        "branches": 10653,
        "conflicts": 167,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          15,
          9,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0502212999854237,
        "variables": 840,
        "constraints": 546,
        "branches": 5170,
        "conflicts": 29,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          17,
          6,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2834857999696396,
        "variables": 840,
        "constraints": 546,
        "branches": 4871,
        "conflicts": 171,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          14,
          14,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 7.541754100006074,
        "variables": 840,
        "constraints": 546,
        "branches": 14407,
        "conflicts": 947,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          16,
          11,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 10.153003200015519,
        "variables": 840,
        "constraints": 546,
        "branches": 31900,
        "conflicts": 1493,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          18,
          8,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.181494499964174,
        "variables": 840,
        "constraints": 546,
        "branches": 12883,
        "conflicts": 250,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          20,
          5,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.0647167999995872,
        "variables": 840,
        "constraints": 546,
        "branches": 10592,
        "conflicts": 225,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          11,
          13,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.0261562999803573,
        "variables": 840,
        "constraints": 546,
        "branches": 4779,
        "conflicts": 157,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          13,
          10,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.6491133000236005,
        "variables": 840,
        "constraints": 546,
        "branches": 16103,
        "conflicts": 202,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          15,
          7,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.5614307000068948,
        "variables": 840,
        "constraints": 546,
        "branches": 5831,
        "conflicts": 103,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          4,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4358123999554664,
        "variables": 840,
        "constraints": 546,
        "branches": 2743,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          14,
          12,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4636487999814562,
        "variables": 840,
        "constraints": 546,
        "branches": 1895,
        "conflicts": 35,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          16,
          9,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 11.288963400002103,
        "variables": 840,
        "constraints": 546,
        "branches": 37701,
        "conflicts": 851,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          18,
          6,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 7.048751400026958,
        "variables": 840,
        "constraints": 546,
        "branches": 19079,
        "conflicts": 400,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          3,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4122060000081547,
        "variables": 840,
        "constraints": 546,
        "branches": 2742,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          14,
          10,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.97822480002651,
        "variables": 840,
        "constraints": 546,
        "branches": 6572,
        "conflicts": 325,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          16,
          7,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.7062774999649264,
        "variables": 840,
        "constraints": 546,
        "branches": 2993,
        "conflicts": 26,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          18,
          4,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6571182999759912,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          1,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7541887999977916,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      }
    ],
    "10": [
      {
        "signature": [
          8,
          2,
          0,
          0,
          16,
          12,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 28,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          18,
          9,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 27,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          13,
          16,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          15,
          13,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          17,
          10,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          10,
          20,
          2,
          0,
          15
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 15,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0009527,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          12,
          17,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          14,
          14,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          16,
          11,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          14,
          13,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 18,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          16,
          10,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 18,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          15,
          11,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 15,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      }
    ]
  }
}


==> anc/computation/n9_to_14/certificates/n10_08_final_geometry.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The final corrected n=10 signature is impossible: after the radical-axis classification there is one abstract line-system orbit, and five chord-intersection minors contradict its complete projective parametrization.",
  "signature": [
    10,
    0,
    0,
    0,
    10,
    20,
    2,
    0,
    15
  ],
  "recursive_partition_certificate": {
    "source_file": "n10_07_recursive.json",
    "source_sha256": "11295e4651e33b063bc213c2b509076769c978ddcd9f481bae05858398439411",
    "retained_point_row_count": 4,
    "five_circle_degree_set": [
      1
    ],
    "three_line_degree_set_before_balance": [
      0,
      1,
      2,
      3
    ],
    "forced_balanced_point_row": [
      3,
      0,
      0,
      0,
      3,
      8,
      1,
      0
    ],
    "consequences": [
      "the two five-point circles partition the ten points",
      "every point lies on three selected three-point lines",
      "every point lies on eight selected four-point circles"
    ]
  },
  "classification": {
    "perfect_matching_count": 6,
    "left_stabilizer_size": 20,
    "right_stabilizer_size": 20,
    "double_orbit_count": 2,
    "double_orbit_sizes": [
      20,
      100
    ],
    "line_design_counts": [
      2,
      0
    ],
    "line_design_orbit_counts": [
      1,
      0
    ],
    "records": [
      {
        "component_bijection": [
          0,
          1,
          2,
          3,
          4
        ],
        "four_circle_count": 20,
        "residual_triple_count": 20,
        "line_design_count": 2,
        "line_design_orbit_count": 1,
        "line_design_orbit_sizes": [
          2
        ],
        "contains_canonical_representative": true
      },
      {
        "component_bijection": [
          0,
          1,
          2,
          4,
          3
        ],
        "four_circle_count": 20,
        "residual_triple_count": 20,
        "line_design_count": 0,
        "line_design_orbit_count": 0,
        "line_design_orbit_sizes": [],
        "contains_canonical_representative": false
      }
    ]
  },
  "algebraic_certificate": {
    "projective_frame": [
      0,
      1,
      2,
      3
    ],
    "line_parameter_count_before_relations": 6,
    "line_equations": [
      "(a + 1)*(b*e - 1)",
      "-a*d*e*f + a*d*e + c*e*f - c*f + e - f",
      "a*d - c",
      "b*f - 1"
    ],
    "nondegenerate_branch_parameters": [
      "a",
      "b",
      "d"
    ],
    "required_nonzero_parameters": [
      "a",
      "b",
      "d"
    ],
    "selected_row_common_factors": {
      "0": "a*d",
      "4": "b",
      "11": "1",
      "14": "1",
      "15": "1",
      "16": "a*d"
    },
    "selected_minors": [
      {
        "row_indices": [
          0,
          4,
          14
        ],
        "circle_blocks": [
          [
            0,
            1,
            5,
            8
          ],
          [
            0,
            3,
            5,
            6
          ],
          [
            2,
            3,
            6,
            8
          ]
        ],
        "polynomial": "a*d + b**2"
      },
      {
        "row_indices": [
          0,
          14,
          15
        ],
        "circle_blocks": [
          [
            0,
            1,
            5,
            8
          ],
          [
            2,
            3,
            6,
            8
          ],
          [
            2,
            3,
            7,
            9
          ]
        ],
        "polynomial": "-a*b + a*d - b"
      },
      {
        "row_indices": [
          0,
          4,
          15
        ],
        "circle_blocks": [
          [
            0,
            1,
            5,
            8
          ],
          [
            0,
            3,
            5,
            6
          ],
          [
            2,
            3,
            7,
            9
          ]
        ],
        "polynomial": "a*b - a*d - a - 1"
      },
      {
        "row_indices": [
          0,
          15,
          16
        ],
        "circle_blocks": [
          [
            0,
            1,
            5,
            8
          ],
          [
            2,
            3,
            7,
            9
          ],
          [
            2,
            4,
            5,
            8
          ]
        ],
        "polynomial": "-a*d + b*d - b - d"
      },
      {
        "row_indices": [
          0,
          11,
          15
        ],
        "circle_blocks": [
          [
            0,
            1,
            5,
            8
          ],
          [
            1,
            3,
            8,
            9
          ],
          [
            2,
            3,
            7,
            9
          ]
        ],
        "polynomial": "b*(a*b + 1)"
      }
    ],
    "univariate_consequences": [
      "b**2 + b - 1",
      "(b - 1)*(2*b + 1)"
    ],
    "univariate_gcd": "1"
  },
  "payload_sha256": "965f81c560064d5e8c89c4615ecbfd039e1bc497aa6ef500c3a6ead9792c82de"
}


==> anc/computation/n9_to_14/certificates/n11_01_signature_filter.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Necessary aggregate local-arrangement filter.",
  "n": 11,
  "sizes": [
    3,
    4,
    5,
    6
  ],
  "proof_scope": "global signature inequalities, block-family convexity, summed local line inequalities, and target-wise integer balance of local types; no labelled supports",
  "local_type_count": 76,
  "reachable_target_count": 32,
  "distinct_target_count": 47,
  "target_audits": [
    {
      "target": [
        0,
        30,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0007164000000000001
    },
    {
      "target": [
        1,
        35,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0001077
    },
    {
      "target": [
        2,
        40,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0001183
    },
    {
      "target": [
        3,
        45,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.00012140000000000001
    },
    {
      "target": [
        4,
        50,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0001495
    },
    {
      "target": [
        6,
        0,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0021137
    },
    {
      "target": [
        7,
        5,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.00020360000000000002
    },
    {
      "target": [
        8,
        10,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0023680000000000003
    },
    {
      "target": [
        8,
        10,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0019584000000000003
    },
    {
      "target": [
        9,
        15,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0022063
    },
    {
      "target": [
        10,
        20,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0022035
    },
    {
      "target": [
        11,
        25,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0016677
    },
    {
      "target": [
        11,
        25,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0020372000000000003
    },
    {
      "target": [
        12,
        30,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0018476
    },
    {
      "target": [
        12,
        30,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0023649
    },
    {
      "target": [
        13,
        35,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0017886000000000002
    },
    {
      "target": [
        14,
        40,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0019415
    },
    {
      "target": [
        15,
        45,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0018996000000000002
    },
    {
      "target": [
        16,
        50,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0021338
    },
    {
      "target": [
        18,
        0,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0013369
    },
    {
      "target": [
        18,
        0,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0016116000000000001
    },
    {
      "target": [
        19,
        5,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.004008
    },
    {
      "target": [
        19,
        5,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.004275
    },
    {
      "target": [
        20,
        10,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0033403
    },
    {
      "target": [
        20,
        10,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0032589000000000003
    },
    {
      "target": [
        21,
        15,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0024833000000000004
    },
    {
      "target": [
        21,
        15,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0035471
    },
    {
      "target": [
        22,
        20,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.002529
    },
    {
      "target": [
        22,
        20,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.004759500000000001
    },
    {
      "target": [
        23,
        25,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0025678000000000003
    },
    {
      "target": [
        23,
        25,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0036823000000000003
    },
    {
      "target": [
        24,
        30,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0038955
    },
    {
      "target": [
        24,
        30,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0039571
    },
    {
      "target": [
        25,
        35,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0026068000000000003
    },
    {
      "target": [
        26,
        40,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0035598
    },
    {
      "target": [
        27,
        45,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0034038000000000002
    },
    {
      "target": [
        28,
        50,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0028021
    },
    {
      "target": [
        30,
        0,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0019333000000000002
    },
    {
      "target": [
        30,
        0,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0020328
    },
    {
      "target": [
        31,
        5,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.005705
    },
    {
      "target": [
        31,
        5,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.006438200000000001
    },
    {
      "target": [
        32,
        10,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0044282
    },
    {
      "target": [
        32,
        10,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0049551000000000005
    },
    {
      "target": [
        33,
        15,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0048404
    },
    {
      "target": [
        34,
        20,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0053835
    },
    {
      "target": [
        35,
        25,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.004787400000000001
    },
    {
      "target": [
        36,
        30,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.004820400000000001
    }
  ],
  "ortools_version": "9.15.6755",
  "coordinate_bounds": [
    36,
    50,
    12
  ],
  "layers": [
    {
      "circle_count": 33,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 34,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 35,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 36,
      "raw_signature_count": 27,
      "after_block_family_convexity": 27,
      "after_summed_local_line_inequalities": 22,
      "after_local_type_sum": 18,
      "survivors": [
        {
          "signature": [
            13,
            0,
            0,
            0,
            8,
            26,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            9,
            23,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            11,
            20,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            8,
            23,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            10,
            20,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            9,
            25,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            11,
            22,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            9,
            25,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            8,
            25,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            10,
            22,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            9,
            22,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            11,
            19,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            10,
            24,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            9,
            24,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            11,
            21,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            11,
            23,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            8,
            26,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            10,
            23,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 37,
      "raw_signature_count": 77,
      "after_block_family_convexity": 76,
      "after_summed_local_line_inequalities": 61,
      "after_local_type_sum": 41,
      "survivors": [
        {
          "signature": [
            12,
            0,
            0,
            0,
            9,
            26,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            8,
            26,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            10,
            23,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            12,
            20,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            9,
            23,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            11,
            20,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            13,
            17,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            10,
            25,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            12,
            22,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            9,
            25,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            11,
            22,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            13,
            19,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            10,
            25,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            9,
            25,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            11,
            22,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            13,
            19,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            10,
            22,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            12,
            19,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            14,
            16,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            11,
            24,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            13,
            21,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            11,
            24,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            10,
            24,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            12,
            21,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            14,
            18,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            11,
            21,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            13,
            18,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            12,
            23,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            11,
            23,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            13,
            20,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            13,
            22,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            9,
            26,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            11,
            23,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            13,
            20,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            10,
            23,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            12,
            20,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            14,
            17,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            10,
            25,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            12,
            22,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            14,
            19,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            1,
            10,
            26,
            0,
            1
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 38,
      "raw_signature_count": 190,
      "after_block_family_convexity": 167,
      "after_summed_local_line_inequalities": 140,
      "after_local_type_sum": 75,
      "survivors": [
        {
          "signature": [
            11,
            0,
            0,
            0,
            10,
            26,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            9,
            26,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            11,
            23,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            13,
            20,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            10,
            23,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            12,
            20,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            14,
            17,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            16,
            14,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            11,
            25,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            13,
            22,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            8,
            28,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            10,
            25,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            12,
            22,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            14,
            19,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            16,
            16,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            9,
            25,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            11,
            22,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            13,
            19,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            15,
            16,
            7,
            0
          ],
          "target": [
            25,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            17,
            13,
            8,
            0
          ],
          "target": [
            26,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            11,
            25,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            10,
            25,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            12,
            22,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            14,
            19,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            11,
            22,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            13,
            19,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            15,
            16,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            17,
            13,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            12,
            24,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            14,
            21,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            9,
            27,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            11,
            24,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            13,
            21,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            15,
            18,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            17,
            15,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            12,
            24,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            11,
            24,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            13,
            21,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            15,
            18,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            12,
            21,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            14,
            18,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            16,
            15,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            18,
            12,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            13,
            23,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            15,
            20,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            13,
            23,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            12,
            23,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            14,
            20,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            16,
            17,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            13,
            20,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            15,
            17,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            17,
            14,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            14,
            22,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            13,
            22,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            15,
            19,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            17,
            16,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            10,
            26,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            12,
            23,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            14,
            20,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            11,
            23,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            13,
            20,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            15,
            17,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            17,
            14,
            7,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            14,
            22,
            0,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            11,
            25,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            13,
            22,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            15,
            19,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            12,
            22,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            14,
            19,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            16,
            16,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            18,
            13,
            7,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            1,
            11,
            26,
            0,
            1
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            1,
            10,
            26,
            2,
            0
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            1,
            12,
            23,
            3,
            0
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            1,
            14,
            20,
            4,
            0
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 39,
      "raw_signature_count": 361,
      "after_block_family_convexity": 267,
      "after_summed_local_line_inequalities": 232,
      "after_local_type_sum": 113,
      "survivors": [
        {
          "signature": [
            10,
            0,
            0,
            0,
            11,
            26,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            10,
            26,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            12,
            23,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            14,
            20,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            11,
            23,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            13,
            20,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            15,
            17,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            17,
            14,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            12,
            25,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            14,
            22,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            9,
            28,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            11,
            25,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            13,
            22,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            15,
            19,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            17,
            16,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            8,
            28,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            10,
            25,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            12,
            22,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            14,
            19,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            16,
            16,
            7,
            0
          ],
          "target": [
            25,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            18,
            13,
            8,
            0
          ],
          "target": [
            26,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            20,
            10,
            9,
            0
          ],
          "target": [
            27,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            13,
            24,
            0,
            2
          ],
          "target": [
            30,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            15,
            21,
            1,
            2
          ],
          "target": [
            31,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            17,
            18,
            2,
            2
          ],
          "target": [
            32,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            12,
            25,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            11,
            25,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            13,
            22,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            15,
            19,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            12,
            22,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            14,
            19,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            16,
            16,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            18,
            13,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            13,
            24,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            15,
            21,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            10,
            27,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            12,
            24,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            14,
            21,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            16,
            18,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            18,
            15,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            9,
            27,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            11,
            24,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            13,
            21,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            15,
            18,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            17,
            15,
            7,
            0
          ],
          "target": [
            25,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            19,
            12,
            8,
            0
          ],
          "target": [
            26,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            21,
            9,
            9,
            0
          ],
          "target": [
            27,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            13,
            24,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            12,
            24,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            14,
            21,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            16,
            18,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            13,
            21,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            15,
            18,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            17,
            15,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            19,
            12,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            14,
            23,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            16,
            20,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            11,
            26,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            13,
            23,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            15,
            20,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            17,
            17,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            19,
            14,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            14,
            23,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            13,
            23,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            15,
            20,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            17,
            17,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            14,
            20,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            16,
            17,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            18,
            14,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            20,
            11,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            15,
            22,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            17,
            19,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            4,
            0,
            0,
            15,
            22,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            14,
            22,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            16,
            19,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            18,
            16,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            15,
            19,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            17,
            16,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            19,
            13,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            21,
            10,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            5,
            0,
            0,
            16,
            21,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            11,
            26,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            13,
            23,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            15,
            20,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            12,
            23,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            14,
            20,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            16,
            17,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            18,
            14,
            7,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            15,
            22,
            0,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            10,
            28,
            0,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            12,
            25,
            1,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            14,
            22,
            2,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            16,
            19,
            3,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            18,
            16,
            4,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            1,
            0,
            12,
            25,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            1,
            0,
            14,
            22,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            1,
            0,
            16,
            19,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            13,
            22,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            15,
            19,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            17,
            16,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            19,
            13,
            7,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            16,
            21,
            0,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            1,
            0,
            13,
            24,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            1,
            0,
            15,
            21,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            1,
            0,
            17,
            18,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            2,
            0,
            12,
            26,
            0,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            2,
            0,
            14,
            23,
            1,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            2,
            0,
            16,
            20,
            2,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            1,
            12,
            26,
            0,
            1
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            1,
            11,
            26,
            2,
            0
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            1,
            13,
            23,
            3,
            0
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            1,
            15,
            20,
            4,
            0
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            1,
            13,
            25,
            0,
            1
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 40,
      "raw_signature_count": 560,
      "after_block_family_convexity": 369,
      "after_summed_local_line_inequalities": 322,
      "after_local_type_sum": 169,
      "survivors": [
        {
          "signature": [
            9,
            0,
            0,
            0,
            12,
            26,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            11,
            26,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            13,
            23,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            0,
            15,
            20,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            12,
            23,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            14,
            20,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            16,
            17,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            18,
            14,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            13,
            25,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            15,
            22,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            10,
            28,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            12,
            25,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            14,
            22,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            16,
            19,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            18,
            16,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            9,
            28,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            11,
            25,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            13,
            22,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            15,
            19,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            17,
            16,
            7,
            0
          ],
          "target": [
            25,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            19,
            13,
            8,
            0
          ],
          "target": [
            26,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            21,
            10,
            9,
            0
          ],
          "target": [
            27,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            14,
            24,
            0,
            2
          ],
          "target": [
            30,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            16,
            21,
            1,
            2
          ],
          "target": [
            31,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            18,
            18,
            2,
            2
          ],
          "target": [
            32,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            9,
            30,
            0,
            1
          ],
          "target": [
            30,
            0,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            11,
            27,
            1,
            1
          ],
          "target": [
            31,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            13,
            24,
            2,
            1
          ],
          "target": [
            32,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            15,
            21,
            3,
            1
          ],
          "target": [
            33,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            17,
            18,
            4,
            1
          ],
          "target": [
            34,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            19,
            15,
            5,
            1
          ],
          "target": [
            35,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            21,
            12,
            6,
            1
          ],
          "target": [
            36,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            0,
            13,
            25,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            12,
            25,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            14,
            22,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            16,
            19,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            13,
            22,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            15,
            19,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            17,
            16,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            19,
            13,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            14,
            24,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            16,
            21,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            11,
            27,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            13,
            24,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            15,
            21,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            17,
            18,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            19,
            15,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            10,
            27,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            12,
            24,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            14,
            21,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            16,
            18,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            18,
            15,
            7,
            0
          ],
          "target": [
            25,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            20,
            12,
            8,
            0
          ],
          "target": [
            26,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            22,
            9,
            9,
            0
          ],
          "target": [
            27,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            15,
            23,
            0,
            2
          ],
          "target": [
            30,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            17,
            20,
            1,
            2
          ],
          "target": [
            31,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            19,
            17,
            2,
            2
          ],
          "target": [
            32,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            0,
            0,
            14,
            24,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            13,
            24,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            15,
            21,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            17,
            18,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            14,
            21,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            16,
            18,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            18,
            15,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            20,
            12,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            15,
            23,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            17,
            20,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            12,
            26,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            14,
            23,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            16,
            20,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            18,
            17,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            20,
            14,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            11,
            26,
            3,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            13,
            23,
            4,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            15,
            20,
            5,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            17,
            17,
            6,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            19,
            14,
            7,
            0
          ],
          "target": [
            25,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            21,
            11,
            8,
            0
          ],
          "target": [
            26,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            23,
            8,
            9,
            0
          ],
          "target": [
            27,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            0,
            0,
            15,
            23,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            14,
            23,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            16,
            20,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            18,
            17,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            15,
            20,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            17,
            17,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            19,
            14,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            21,
            11,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            16,
            22,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            0,
            0,
            18,
            19,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            13,
            25,
            1,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            15,
            22,
            2,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            17,
            19,
            3,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            19,
            16,
            4,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            21,
            13,
            5,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            4,
            0,
            0,
            16,
            22,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            4,
            0,
            0,
            15,
            22,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            4,
            0,
            0,
            17,
            19,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            4,
            0,
            0,
            19,
            16,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            16,
            19,
            5,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            18,
            16,
            6,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            20,
            13,
            7,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            4,
            0,
            0,
            22,
            10,
            8,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            17,
            21,
            0,
            2
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            4,
            0,
            0,
            19,
            18,
            1,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            5,
            0,
            0,
            17,
            21,
            0,
            2
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            5,
            0,
            0,
            16,
            21,
            2,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            5,
            0,
            0,
            18,
            18,
            3,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            5,
            0,
            0,
            20,
            15,
            4,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            12,
            26,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            14,
            23,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            16,
            20,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            13,
            23,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            15,
            20,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            17,
            17,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            19,
            14,
            7,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            0,
            16,
            22,
            0,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            11,
            28,
            0,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            13,
            25,
            1,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            15,
            22,
            2,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            17,
            19,
            3,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            19,
            16,
            4,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            10,
            28,
            2,
            0
          ],
          "target": [
            21,
            15,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            12,
            25,
            3,
            0
          ],
          "target": [
            22,
            20,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            14,
            22,
            4,
            0
          ],
          "target": [
            23,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            16,
            19,
            5,
            0
          ],
          "target": [
            24,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            18,
            16,
            6,
            0
          ],
          "target": [
            25,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            20,
            13,
            7,
            0
          ],
          "target": [
            26,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            22,
            10,
            8,
            0
          ],
          "target": [
            27,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            1,
            0,
            13,
            25,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            1,
            0,
            15,
            22,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            1,
            0,
            17,
            19,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            1,
            0,
            14,
            22,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            1,
            0,
            16,
            19,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            1,
            0,
            18,
            16,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            1,
            1,
            0,
            20,
            13,
            7,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            1,
            0,
            17,
            21,
            0,
            2
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            12,
            27,
            0,
            1
          ],
          "target": [
            19,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            14,
            24,
            1,
            1
          ],
          "target": [
            20,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            16,
            21,
            2,
            1
          ],
          "target": [
            21,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            18,
            18,
            3,
            1
          ],
          "target": [
            22,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            20,
            15,
            4,
            1
          ],
          "target": [
            23,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            1,
            0,
            14,
            24,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            1,
            0,
            16,
            21,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            2,
            1,
            0,
            18,
            18,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            1,
            0,
            15,
            21,
            4,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            1,
            0,
            17,
            18,
            5,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            1,
            0,
            19,
            15,
            6,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            2,
            1,
            0,
            21,
            12,
            7,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            1,
            0,
            15,
            23,
            1,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            1,
            0,
            17,
            20,
            2,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            3,
            1,
            0,
            19,
            17,
            3,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            2,
            0,
            13,
            26,
            0,
            1
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            2,
            0,
            15,
            23,
            1,
            1
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            2,
            0,
            17,
            20,
            2,
            1
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            2,
            0,
            14,
            23,
            3,
            0
          ],
          "target": [
            11,
            25,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            2,
            0,
            16,
            20,
            4,
            0
          ],
          "target": [
            12,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            2,
            0,
            18,
            17,
            5,
            0
          ],
          "target": [
            13,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            2,
            0,
            20,
            14,
            6,
            0
          ],
          "target": [
            14,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            0,
            1,
            13,
            26,
            0,
            1
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            1,
            12,
            26,
            2,
            0
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            1,
            14,
            23,
            3,
            0
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            1,
            16,
            20,
            4,
            0
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            1,
            14,
            25,
            0,
            1
          ],
          "target": [
            18,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            0,
            1,
            16,
            22,
            1,
            1
          ],
          "target": [
            19,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            0,
            1,
            14,
            25,
            0,
            1
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            1,
            13,
            25,
            2,
            0
          ],
          "target": [
            8,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            1,
            15,
            22,
            3,
            0
          ],
          "target": [
            9,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            1,
            17,
            19,
            4,
            0
          ],
          "target": [
            10,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            2,
            0,
            1,
            15,
            24,
            0,
            1
          ],
          "target": [
            6,
            0,
            12
          ],
          "local_type_sum_reachable": true
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n11_02_augmented_summed.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 11,
  "source_file": "n11_01_signature_filter.json",
  "source_sha256": "b88f0e8772ee3c9707828325a448cffb4232013a909947ebbedada80755012ad",
  "input_signature_count": 416,
  "summed_only": true,
  "status_counts": {
    "INFEASIBLE_SUMMED_INEQUALITY": 256,
    "SURVIVES_SUMMED_INEQUALITY": 160
  },
  "retained_signature_count": 160,
  "records": [
    {
      "signature": [
        13,
        0,
        0,
        0,
        8,
        26,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        9,
        23,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        20,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        8,
        23,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        10,
        20,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        9,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        11,
        22,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        9,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        8,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        10,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        9,
        22,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        11,
        19,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        10,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        9,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        11,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        11,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        8,
        26,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        10,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        9,
        26,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        8,
        26,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        10,
        23,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        20,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        9,
        23,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        20,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        17,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        10,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        12,
        22,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        9,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        11,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        13,
        19,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        10,
        25,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        9,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        11,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        13,
        19,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        10,
        22,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        12,
        19,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        14,
        16,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        11,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        13,
        21,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        11,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        10,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        12,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        14,
        18,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        11,
        21,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        13,
        18,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        12,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        11,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        13,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        13,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        9,
        26,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        11,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        13,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        10,
        23,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        12,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        14,
        17,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        10,
        25,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        12,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        14,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        1,
        10,
        26,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        10,
        26,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        9,
        26,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        11,
        23,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        20,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        10,
        23,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        20,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        17,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        16,
        14,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        8,
        28,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        10,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        12,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        14,
        19,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        16,
        16,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        9,
        25,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        11,
        22,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        13,
        19,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        15,
        16,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        17,
        13,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        11,
        25,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        10,
        25,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        12,
        22,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        19,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        11,
        22,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        13,
        19,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        15,
        16,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        17,
        13,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        12,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        14,
        21,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        9,
        27,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        11,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        13,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        15,
        18,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        17,
        15,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        12,
        24,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        11,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        13,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        15,
        18,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        12,
        21,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        14,
        18,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        16,
        15,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        18,
        12,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        13,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        15,
        20,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        13,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        12,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        14,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        16,
        17,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        13,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        15,
        17,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        17,
        14,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        14,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        13,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        15,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        17,
        16,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        10,
        26,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        12,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        14,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        11,
        23,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        13,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        15,
        17,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        17,
        14,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        14,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        11,
        25,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        13,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        15,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        12,
        22,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        14,
        19,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        16,
        16,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        18,
        13,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        1,
        11,
        26,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        1,
        10,
        26,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        1,
        12,
        23,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        1,
        14,
        20,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        11,
        26,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -26,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        10,
        26,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -19,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        12,
        23,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        14,
        20,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        11,
        23,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        20,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        15,
        17,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        17,
        14,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        25,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        22,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        9,
        28,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        15,
        19,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        17,
        16,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        8,
        28,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        10,
        25,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        12,
        22,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        14,
        19,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        16,
        16,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        18,
        13,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        20,
        10,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        13,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        15,
        21,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        17,
        18,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        12,
        25,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -19,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        11,
        25,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        13,
        22,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        15,
        19,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        12,
        22,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        19,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        16,
        16,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        18,
        13,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        13,
        24,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        15,
        21,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        10,
        27,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        12,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        14,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        16,
        18,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        18,
        15,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        9,
        27,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        11,
        24,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        13,
        21,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        15,
        18,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        17,
        15,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        19,
        12,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        21,
        9,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        13,
        24,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        12,
        24,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        14,
        21,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        16,
        18,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        13,
        21,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        15,
        18,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        17,
        15,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        19,
        12,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        14,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        16,
        20,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        11,
        26,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        13,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        15,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        17,
        17,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        19,
        14,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        14,
        23,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        13,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        15,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        17,
        17,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        14,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        16,
        17,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        18,
        14,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        20,
        11,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        15,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        17,
        19,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        4,
        0,
        0,
        15,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        14,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        16,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        18,
        16,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        15,
        19,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        17,
        16,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        19,
        13,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        21,
        10,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        5,
        0,
        0,
        16,
        21,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        11,
        26,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        13,
        23,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        15,
        20,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        12,
        23,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        14,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        16,
        17,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        18,
        14,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        15,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        10,
        28,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        12,
        25,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        14,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        16,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        18,
        16,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        12,
        25,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        14,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        16,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        13,
        22,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        15,
        19,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        17,
        16,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        19,
        13,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        16,
        21,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        1,
        0,
        13,
        24,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        1,
        0,
        15,
        21,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        1,
        0,
        17,
        18,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        2,
        0,
        12,
        26,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        2,
        0,
        14,
        23,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        2,
        0,
        16,
        20,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        1,
        12,
        26,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        1,
        11,
        26,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        1,
        13,
        23,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        1,
        15,
        20,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        1,
        13,
        25,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        12,
        26,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -35,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        11,
        26,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -28,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        13,
        23,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -29,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        15,
        20,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -30,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        12,
        23,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        14,
        20,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        16,
        17,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -24,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        18,
        14,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -25,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        25,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        15,
        22,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        10,
        28,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        25,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        22,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        16,
        19,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        18,
        16,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        9,
        28,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        15,
        19,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        17,
        16,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        19,
        13,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        21,
        10,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        14,
        24,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        16,
        21,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        18,
        18,
        2,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        9,
        30,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        11,
        27,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        13,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        15,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        19,
        15,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        21,
        12,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        13,
        25,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -28,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        12,
        25,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        14,
        22,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        16,
        19,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        13,
        22,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        15,
        19,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        17,
        16,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        19,
        13,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -18,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        24,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        16,
        21,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        11,
        27,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        13,
        24,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        15,
        21,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        19,
        15,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        10,
        27,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        12,
        24,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        14,
        21,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        16,
        18,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        18,
        15,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        20,
        12,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        22,
        9,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        15,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        17,
        20,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        19,
        17,
        2,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        14,
        24,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        13,
        24,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        15,
        21,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        14,
        21,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        16,
        18,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        18,
        15,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        20,
        12,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        15,
        23,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        17,
        20,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        12,
        26,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        14,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        18,
        17,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        20,
        14,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        11,
        26,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        13,
        23,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        15,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        17,
        17,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        19,
        14,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        21,
        11,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        23,
        8,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        15,
        23,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        14,
        23,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        18,
        17,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        15,
        20,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        17,
        17,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        19,
        14,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        21,
        11,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        16,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        18,
        19,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        13,
        25,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        15,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        17,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        19,
        16,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        21,
        13,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        4,
        0,
        0,
        16,
        22,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        4,
        0,
        0,
        15,
        22,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        4,
        0,
        0,
        17,
        19,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        4,
        0,
        0,
        19,
        16,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        16,
        19,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        18,
        16,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        20,
        13,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        4,
        0,
        0,
        22,
        10,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        17,
        21,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        4,
        0,
        0,
        19,
        18,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        5,
        0,
        0,
        17,
        21,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        5,
        0,
        0,
        16,
        21,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        5,
        0,
        0,
        18,
        18,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        5,
        0,
        0,
        20,
        15,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        12,
        26,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        14,
        23,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        13,
        23,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        15,
        20,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        17,
        17,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        19,
        14,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        16,
        22,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        11,
        28,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        13,
        25,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        15,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        17,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        19,
        16,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        10,
        28,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        12,
        25,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        14,
        22,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        16,
        19,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        18,
        16,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        20,
        13,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        22,
        10,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        1,
        0,
        13,
        25,
        1,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        1,
        0,
        15,
        22,
        2,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        1,
        0,
        17,
        19,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        14,
        22,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        16,
        19,
        5,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        18,
        16,
        6,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        20,
        13,
        7,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        1,
        0,
        17,
        21,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        12,
        27,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        14,
        24,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        16,
        21,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        18,
        18,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        20,
        15,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        1,
        0,
        14,
        24,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        1,
        0,
        16,
        21,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        2,
        1,
        0,
        18,
        18,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        1,
        0,
        15,
        21,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        1,
        0,
        17,
        18,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        1,
        0,
        19,
        15,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        2,
        1,
        0,
        21,
        12,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        1,
        0,
        15,
        23,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        1,
        0,
        17,
        20,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        3,
        1,
        0,
        19,
        17,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        2,
        0,
        13,
        26,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        2,
        0,
        15,
        23,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        2,
        0,
        17,
        20,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        2,
        0,
        14,
        23,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        2,
        0,
        16,
        20,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        2,
        0,
        18,
        17,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        2,
        0,
        20,
        14,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        0,
        1,
        13,
        26,
        0,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        1,
        12,
        26,
        2,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        1,
        14,
        23,
        3,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        1,
        16,
        20,
        4,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        1,
        14,
        25,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        0,
        1,
        16,
        22,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        0,
        1,
        14,
        25,
        0,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        1,
        13,
        25,
        2,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        1,
        15,
        22,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        1,
        17,
        19,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        2,
        0,
        1,
        15,
        24,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n11_03_augmented_point_rows.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 11,
  "source_file": "n11_02_augmented_summed.json",
  "source_sha256": "0d29b10aa7d73df8fdb49af2fed3d0c1eb1652d92290370b1794c116a01f931b",
  "input_signature_count": 160,
  "summed_only": false,
  "status_counts": {
    "INFEASIBLE": 90,
    "OPTIMAL": 70
  },
  "retained_signature_count": 70,
  "records": [
    {
      "signature": [
        12,
        0,
        0,
        0,
        9,
        26,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 3,
      "wall_time_seconds": 0.0016474,
      "variables": 3,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        8,
        26,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 4,
      "wall_time_seconds": 0.0018768,
      "variables": 4,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        10,
        23,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 6,
      "wall_time_seconds": 0.00033800000000000003,
      "variables": 6,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        20,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 6,
      "wall_time_seconds": 0.00042300000000000004,
      "variables": 6,
      "constraints": 10
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        10,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 5,
      "wall_time_seconds": 6.74e-05,
      "variables": 5,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        10,
        26,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -17,
      "row_count": 4,
      "wall_time_seconds": 7.24e-05,
      "variables": 4,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        9,
        26,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -10,
      "row_count": 6,
      "wall_time_seconds": 8.75e-05,
      "variables": 6,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        11,
        23,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 9,
      "wall_time_seconds": 0.0001953,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        20,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 10,
      "wall_time_seconds": 0.0031759,
      "variables": 10,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        10,
        23,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 9,
      "wall_time_seconds": 0.0047196,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        20,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 9,
      "wall_time_seconds": 0.0019155,
      "variables": 9,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        17,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 9,
      "wall_time_seconds": 0.0038311,
      "variables": 9,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        16,
        14,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 9,
      "wall_time_seconds": 0.0013317000000000001,
      "variables": 9,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 5,
      "wall_time_seconds": 0.0004952,
      "variables": 5,
      "constraints": 10
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 11,
      "wall_time_seconds": 0.0030510000000000003,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        11,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -10,
      "row_count": 7,
      "wall_time_seconds": 0.0011193000000000002,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        10,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 9,
      "wall_time_seconds": 0.0001112,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        12,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 14,
      "wall_time_seconds": 6.47e-05,
      "variables": 14,
      "constraints": 10
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 15,
      "wall_time_seconds": 0.0036201000000000002,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            3,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            3,
            9,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        17,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 13,
      "wall_time_seconds": 0.0030825,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        12,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 8,
      "wall_time_seconds": 7.16e-05,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        11,
        26,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -26,
      "row_count": 4,
      "wall_time_seconds": 5.13e-05,
      "variables": 4,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        10,
        26,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -19,
      "row_count": 7,
      "wall_time_seconds": 0.00028720000000000004,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        12,
        23,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -20,
      "row_count": 11,
      "wall_time_seconds": 6.18e-05,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        14,
        20,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -21,
      "row_count": 13,
      "wall_time_seconds": 0.0018183000000000001,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        11,
        23,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 13,
      "wall_time_seconds": 0.0021011000000000003,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        20,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 13,
      "wall_time_seconds": 0.0020044,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        15,
        17,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 13,
      "wall_time_seconds": 0.006598400000000001,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        17,
        14,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 13,
      "wall_time_seconds": 0.0018101,
      "variables": 13,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 7,
      "wall_time_seconds": 0.0003601,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        22,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -12,
      "row_count": 16,
      "wall_time_seconds": 0.0017341000000000001,
      "variables": 16,
      "constraints": 10
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        9,
        28,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 18,
      "wall_time_seconds": 0.0019952,
      "variables": 18,
      "constraints": 10
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        2,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 20,
      "wall_time_seconds": 0.0021363000000000003,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            8,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 25,
      "wall_time_seconds": 0.0047273,
      "variables": 25,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            7,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        15,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 27,
      "wall_time_seconds": 0.0027453,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        17,
        16,
        5,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 27,
      "wall_time_seconds": 0.0023912,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            6,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        16,
        16,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 17,
      "wall_time_seconds": 0.0019327,
      "variables": 17,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        18,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 17,
      "wall_time_seconds": 0.0024251000000000003,
      "variables": 17,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 9
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        20,
        10,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 11,
      "wall_time_seconds": 0.0019719,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        12,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -19,
      "row_count": 7,
      "wall_time_seconds": 0.0004869,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        11,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -12,
      "row_count": 11,
      "wall_time_seconds": 0.00048180000000000006,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        13,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 18,
      "wall_time_seconds": 6.330000000000001e-05,
      "variables": 18,
      "constraints": 10
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        15,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 20,
      "wall_time_seconds": 0.0016526000000000002,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            6,
            6,
            1,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        12,
        22,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 20,
      "wall_time_seconds": 0.0038074000000000003,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        19,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 20,
      "wall_time_seconds": 0.0020782,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            0,
            1,
            0,
            0,
            6,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        16,
        16,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 20,
      "wall_time_seconds": 0.0023852,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        18,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 20,
      "wall_time_seconds": 0.0020473,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        13,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 11,
      "wall_time_seconds": 0.0003145,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        15,
        21,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 23,
      "wall_time_seconds": 0.0021741,
      "variables": 23,
      "constraints": 10
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        18,
        15,
        5,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 36,
      "wall_time_seconds": 0.0027339,
      "variables": 36,
      "constraints": 10
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        13,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -12,
      "row_count": 8,
      "wall_time_seconds": 0.00033850000000000004,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        12,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 12,
      "wall_time_seconds": 0.0002925,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        14,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 20,
      "wall_time_seconds": 6.63e-05,
      "variables": 20,
      "constraints": 10
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        16,
        18,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 22,
      "wall_time_seconds": 0.0019983,
      "variables": 22,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            6,
            6,
            1,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        15,
        18,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 21,
      "wall_time_seconds": 0.0022332000000000003,
      "variables": 21,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        17,
        15,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 21,
      "wall_time_seconds": 0.0022189,
      "variables": 21,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            9,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        19,
        12,
        8,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 21,
      "wall_time_seconds": 0.0021290000000000002,
      "variables": 21,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        14,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 8,
      "wall_time_seconds": 0.00030250000000000003,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        17,
        17,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 20,
      "wall_time_seconds": 0.0018993,
      "variables": 20,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        11,
        26,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 8,
      "wall_time_seconds": 5.910000000000001e-05,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        13,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 10,
      "wall_time_seconds": 5.8e-05,
      "variables": 10,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        15,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 14,
      "wall_time_seconds": 0.0017714,
      "variables": 14,
      "constraints": 10
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        18,
        14,
        7,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 16,
      "wall_time_seconds": 0.0018944,
      "variables": 16,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        0,
        0,
        12,
        26,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -35,
      "row_count": 4,
      "wall_time_seconds": 4.4500000000000004e-05,
      "variables": 4,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        11,
        26,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -28,
      "row_count": 8,
      "wall_time_seconds": 0.0003501,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        13,
        23,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -29,
      "row_count": 12,
      "wall_time_seconds": 6.37e-05,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        15,
        20,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -30,
      "row_count": 15,
      "wall_time_seconds": 0.0015551,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            5,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        12,
        23,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -22,
      "row_count": 15,
      "wall_time_seconds": 0.0018124,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        14,
        20,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -23,
      "row_count": 15,
      "wall_time_seconds": 0.0026586,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            6,
            7,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        16,
        17,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -24,
      "row_count": 15,
      "wall_time_seconds": 0.0030172000000000003,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        18,
        14,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -25,
      "row_count": 15,
      "wall_time_seconds": 0.0019738,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -20,
      "row_count": 8,
      "wall_time_seconds": 0.0003859,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        15,
        22,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -21,
      "row_count": 19,
      "wall_time_seconds": 0.0028983000000000004,
      "variables": 19,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        10,
        28,
        1,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 25,
      "wall_time_seconds": 0.002255,
      "variables": 25,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            8,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            3,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        25,
        2,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 29,
      "wall_time_seconds": 0.0026226,
      "variables": 29,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            8,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        22,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 37,
      "wall_time_seconds": 0.0047143,
      "variables": 37,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            3,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        16,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 41,
      "wall_time_seconds": 0.0031927,
      "variables": 41,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            8,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            7,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            4,
            2,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        18,
        16,
        5,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 41,
      "wall_time_seconds": 0.0031166,
      "variables": 41,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            6,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            7,
            7,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            7,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            4,
            2,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        9,
        28,
        3,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 23,
      "wall_time_seconds": 0.0022353,
      "variables": 23,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        4,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 27,
      "wall_time_seconds": 0.0036935,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 27,
      "wall_time_seconds": 0.0037113000000000003,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            12,
            0,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        15,
        19,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 27,
      "wall_time_seconds": 0.0038511,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            8,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        17,
        16,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 27,
      "wall_time_seconds": 0.0023274000000000003,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        19,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 27,
      "wall_time_seconds": 0.0024447,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            5,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        21,
        10,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 19,
      "wall_time_seconds": 0.0018049000000000001,
      "variables": 19,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        14,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 11,
      "wall_time_seconds": 0.0026596000000000002,
      "variables": 11,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        16,
        21,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 24,
      "wall_time_seconds": 0.0028815000000000004,
      "variables": 24,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        18,
        18,
        2,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -7,
      "row_count": 29,
      "wall_time_seconds": 0.002562,
      "variables": 29,
      "constraints": 10
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 30,
      "wall_time_seconds": 0.004529200000000001,
      "variables": 30,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            6,
            1,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        19,
        15,
        5,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 30,
      "wall_time_seconds": 0.0029662,
      "variables": 30,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            6,
            1,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        21,
        12,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 30,
      "wall_time_seconds": 0.0026951,
      "variables": 30,
      "constraints": 10
    },
    {
      "signature": [
        8,
        1,
        0,
        0,
        13,
        25,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -28,
      "row_count": 7,
      "wall_time_seconds": 6.120000000000001e-05,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        12,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -21,
      "row_count": 13,
      "wall_time_seconds": 0.00032520000000000004,
      "variables": 13,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        14,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -22,
      "row_count": 20,
      "wall_time_seconds": 6.98e-05,
      "variables": 20,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        16,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -23,
      "row_count": 24,
      "wall_time_seconds": 0.0032601,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            4,
            9,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        13,
        22,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 24,
      "wall_time_seconds": 0.0024708,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        15,
        19,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 24,
      "wall_time_seconds": 0.002413,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        17,
        16,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -17,
      "row_count": 24,
      "wall_time_seconds": 0.0026488,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            6,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            7,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        19,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -18,
      "row_count": 24,
      "wall_time_seconds": 0.0023275,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 14,
      "wall_time_seconds": 0.00031560000000000003,
      "variables": 14,
      "constraints": 10
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        16,
        21,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -14,
      "row_count": 30,
      "wall_time_seconds": 0.0024799,
      "variables": 30,
      "constraints": 10
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        11,
        27,
        1,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 36,
      "wall_time_seconds": 0.0030448000000000003,
      "variables": 36,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            3,
            9,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        13,
        24,
        2,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 42,
      "wall_time_seconds": 0.0034109,
      "variables": 42,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            3,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        15,
        21,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 54,
      "wall_time_seconds": 0.0043949,
      "variables": 54,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            3,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            7,
            1,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 59,
      "wall_time_seconds": 0.004196,
      "variables": 59,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            4,
            2,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        19,
        15,
        5,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 59,
      "wall_time_seconds": 0.0042014,
      "variables": 59,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            7,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            4,
            2,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        14,
        21,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 38,
      "wall_time_seconds": 0.0045297,
      "variables": 38,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        16,
        18,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 38,
      "wall_time_seconds": 0.0031393000000000003,
      "variables": 38,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        18,
        15,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 38,
      "wall_time_seconds": 0.0035124,
      "variables": 38,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            8,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        20,
        12,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 38,
      "wall_time_seconds": 0.0031073000000000003,
      "variables": 38,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        22,
        9,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 23,
      "wall_time_seconds": 0.0022003,
      "variables": 23,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        19,
        17,
        2,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 33,
      "wall_time_seconds": 0.0021081000000000003,
      "variables": 33,
      "constraints": 10
    },
    {
      "signature": [
        7,
        2,
        0,
        0,
        14,
        24,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -21,
      "row_count": 8,
      "wall_time_seconds": 5.7e-05,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        13,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -14,
      "row_count": 15,
      "wall_time_seconds": 0.0004425,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        15,
        21,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -15,
      "row_count": 23,
      "wall_time_seconds": 7.03e-05,
      "variables": 23,
      "constraints": 10
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 27,
      "wall_time_seconds": 0.0023162,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            4,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            3,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            7,
            6,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            5,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        14,
        21,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 27,
      "wall_time_seconds": 0.0025444,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            9,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        16,
        18,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 27,
      "wall_time_seconds": 0.0037530000000000003,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            9,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        18,
        15,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 27,
      "wall_time_seconds": 0.0038232,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        20,
        12,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 27,
      "wall_time_seconds": 0.0023350000000000003,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            3,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        15,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 15,
      "wall_time_seconds": 0.0003241,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        17,
        20,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -7,
      "row_count": 33,
      "wall_time_seconds": 0.0024908,
      "variables": 33,
      "constraints": 10
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 54,
      "wall_time_seconds": 0.0039142000000000005,
      "variables": 54,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            10,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            5,
            8,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        18,
        17,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 59,
      "wall_time_seconds": 0.0042652,
      "variables": 59,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            3,
            9,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            6,
            1,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            5,
            1,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        20,
        14,
        5,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 59,
      "wall_time_seconds": 0.005824800000000001,
      "variables": 59,
      "constraints": 10
    },
    {
      "signature": [
        6,
        3,
        0,
        0,
        15,
        23,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -14,
      "row_count": 8,
      "wall_time_seconds": 5.6500000000000005e-05,
      "variables": 8,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        14,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -7,
      "row_count": 15,
      "wall_time_seconds": 0.0002875,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 23,
      "wall_time_seconds": 9.49e-05,
      "variables": 23,
      "constraints": 10
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        18,
        17,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 27,
      "wall_time_seconds": 0.0034913,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            4,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            3,
            9,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            5,
            1,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        15,
        20,
        5,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 26,
      "wall_time_seconds": 0.0039608,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            3,
            0,
            0,
            6,
            8,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            9,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            11,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            5,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        17,
        17,
        6,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 26,
      "wall_time_seconds": 0.0023512000000000003,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            3,
            0,
            0,
            6,
            8,
            1,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            6,
            3,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        19,
        14,
        7,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 26,
      "wall_time_seconds": 0.0023831,
      "variables": 26,
      "constraints": 10
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        21,
        11,
        8,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 26,
      "wall_time_seconds": 0.0024511000000000003,
      "variables": 26,
      "constraints": 10
    },
    {
      "signature": [
        9,
        3,
        0,
        0,
        18,
        19,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 28,
      "wall_time_seconds": 0.0023172,
      "variables": 28,
      "constraints": 10
    },
    {
      "signature": [
        5,
        4,
        0,
        0,
        16,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -7,
      "row_count": 7,
      "wall_time_seconds": 6e-05,
      "variables": 7,
      "constraints": 10
    },
    {
      "signature": [
        6,
        4,
        0,
        0,
        15,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 12,
      "wall_time_seconds": 0.00031600000000000004,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        6,
        4,
        0,
        0,
        17,
        19,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 18,
      "wall_time_seconds": 6.500000000000001e-05,
      "variables": 18,
      "constraints": 10
    },
    {
      "signature": [
        6,
        4,
        0,
        0,
        19,
        16,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 22,
      "wall_time_seconds": 0.0018925,
      "variables": 22,
      "constraints": 10
    },
    {
      "signature": [
        4,
        5,
        0,
        0,
        17,
        21,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 5,
      "wall_time_seconds": 6.94e-05,
      "variables": 5,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        12,
        26,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -12,
      "row_count": 10,
      "wall_time_seconds": 6.55e-05,
      "variables": 10,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        14,
        23,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 12,
      "wall_time_seconds": 0.00010810000000000001,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 17,
      "wall_time_seconds": 0.0018697000000000002,
      "variables": 17,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            7,
            2,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            7,
            1,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            7,
            1,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        13,
        23,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 22,
      "wall_time_seconds": 0.0021766000000000003,
      "variables": 22,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        15,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -7,
      "row_count": 22,
      "wall_time_seconds": 0.0033349,
      "variables": 22,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        17,
        17,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 22,
      "wall_time_seconds": 0.0021588,
      "variables": 22,
      "constraints": 10
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        19,
        14,
        7,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 22,
      "wall_time_seconds": 0.0021295000000000003,
      "variables": 22,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            1,
            0,
            5,
            7,
            2,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            4,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            4,
            4,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        11,
        0,
        1,
        0,
        16,
        22,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 12,
      "wall_time_seconds": 0.0013757,
      "variables": 12,
      "constraints": 10
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        19,
        16,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 44,
      "wall_time_seconds": 0.0032134000000000004,
      "variables": 44,
      "constraints": 10
    },
    {
      "signature": [
        8,
        1,
        1,
        0,
        13,
        25,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 15,
      "wall_time_seconds": 0.0004967,
      "variables": 15,
      "constraints": 10
    },
    {
      "signature": [
        8,
        1,
        1,
        0,
        15,
        22,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 18,
      "wall_time_seconds": 9.11e-05,
      "variables": 18,
      "constraints": 10
    },
    {
      "signature": [
        8,
        1,
        1,
        0,
        17,
        19,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 25,
      "wall_time_seconds": 0.0017034,
      "variables": 25,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            7,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            2,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            1,
            0,
            7,
            6,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            6,
            7,
            0,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        16,
        19,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 30,
      "wall_time_seconds": 0.0025335,
      "variables": 30,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        18,
        16,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 30,
      "wall_time_seconds": 0.0025826,
      "variables": 30,
      "constraints": 10
    },
    {
      "signature": [
        9,
        1,
        1,
        0,
        20,
        13,
        7,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 30,
      "wall_time_seconds": 0.0022408000000000003,
      "variables": 30,
      "constraints": 10
    },
    {
      "signature": [
        7,
        2,
        1,
        0,
        18,
        18,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 23,
      "wall_time_seconds": 0.0014833000000000001,
      "variables": 23,
      "constraints": 10
    },
    {
      "signature": [
        8,
        0,
        0,
        1,
        13,
        26,
        0,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -8,
      "row_count": 5,
      "wall_time_seconds": 5.4600000000000006e-05,
      "variables": 5,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        0,
        1,
        12,
        26,
        2,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 4,
      "wall_time_seconds": 4.9000000000000005e-05,
      "variables": 4,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        0,
        1,
        14,
        23,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 6,
      "wall_time_seconds": 4.19e-05,
      "variables": 6,
      "constraints": 10
    },
    {
      "signature": [
        9,
        0,
        0,
        1,
        16,
        20,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 9,
      "wall_time_seconds": 0.0014187000000000002,
      "variables": 9,
      "constraints": 10
    },
    {
      "signature": [
        7,
        1,
        0,
        1,
        14,
        25,
        0,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 6,
      "wall_time_seconds": 5.36e-05,
      "variables": 6,
      "constraints": 10
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n11_04_endpoint_balance.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Exact line/circle-split endpoint balance with child-arrangement constraints.  Optional zero-defect and low-defect catalogues are used only when their corresponding switches are enabled; disabling a catalogue retains rather than deletes its rows.  UNKNOWN outcomes are retained.",
  "n": 11,
  "source_file": "n11_03_augmented_point_rows.json",
  "source_sha256": "e4b66a7ba9f39856f059c72fe537325dcb249eeaa52515e906faf13358dbc12a",
  "input_signature_count": 70,
  "status_counts": {
    "OPTIMAL": 39,
    "INFEASIBLE": 31
  },
  "retained_signature_count": 39,
  "zero_branch_pairing": false,
  "zero_catalogue": false,
  "combined_catalogue": false,
  "augmented_arrangement_types": true,
  "records": [
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        20,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.013251200000000001,
      "row_count": 9,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 134,
      "constraints": 159,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        20,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.010254800000000001,
      "row_count": 8,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 144,
      "constraints": 150,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        17,
        7,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0111068,
      "row_count": 8,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 144,
      "constraints": 150,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        16,
        14,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0129265,
      "row_count": 8,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 144,
      "constraints": 150,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        19,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0159731,
      "row_count": 13,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 178,
      "constraints": 195,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        17,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.017286600000000003,
      "row_count": 12,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 200,
      "constraints": 186,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        14,
        20,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.013301700000000001,
      "row_count": 12,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 165,
      "constraints": 186,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        11,
        23,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.016368900000000002,
      "row_count": 12,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 184,
      "constraints": 186,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        13,
        20,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.024454100000000003,
      "row_count": 12,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 184,
      "constraints": 186,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        15,
        17,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.027228500000000003,
      "row_count": 12,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 184,
      "constraints": 186,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        0,
        17,
        14,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0157399,
      "row_count": 12,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 184,
      "constraints": 186,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0191219,
      "row_count": 16,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 220,
      "constraints": 222,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0256673,
      "row_count": 21,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 287,
      "constraints": 267,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        15,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.024873500000000003,
      "row_count": 23,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 309,
      "constraints": 285,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        17,
        16,
        5,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.033041,
      "row_count": 23,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 309,
      "constraints": 285,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        16,
        16,
        7,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.024693800000000002,
      "row_count": 14,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 223,
      "constraints": 204,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        18,
        13,
        8,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0158553,
      "row_count": 14,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 223,
      "constraints": 204,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        15,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.018047900000000002,
      "row_count": 18,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 240,
      "constraints": 240,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        12,
        22,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.020135300000000002,
      "row_count": 19,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 285,
      "constraints": 249,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        14,
        19,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0212951,
      "row_count": 19,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 285,
      "constraints": 249,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        16,
        16,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.024638300000000002,
      "row_count": 19,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 285,
      "constraints": 249,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        0,
        0,
        18,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0215423,
      "row_count": 19,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 285,
      "constraints": 249,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        16,
        18,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0244096,
      "row_count": 20,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 257,
      "constraints": 258,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        15,
        18,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.022727800000000003,
      "row_count": 20,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 306,
      "constraints": 258,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        2,
        0,
        0,
        17,
        15,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.024128100000000003,
      "row_count": 20,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 306,
      "constraints": 258,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        0,
        0,
        0,
        15,
        20,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.021338600000000003,
      "row_count": 14,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 189,
      "constraints": 204,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        12,
        23,
        5,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0169996,
      "row_count": 14,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 212,
      "constraints": 204,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        14,
        20,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.021594500000000003,
      "row_count": 14,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 212,
      "constraints": 204,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        16,
        17,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0178348,
      "row_count": 14,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 212,
      "constraints": 204,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        0,
        0,
        0,
        18,
        14,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.016934900000000003,
      "row_count": 14,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 212,
      "constraints": 204,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        10,
        28,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0196166,
      "row_count": 21,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 262,
      "constraints": 267,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        12,
        25,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0310646,
      "row_count": 25,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 327,
      "constraints": 303,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        14,
        22,
        3,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0353833,
      "row_count": 33,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 439,
      "constraints": 375,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        16,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0391733,
      "row_count": 37,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 485,
      "constraints": 411,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        18,
        16,
        5,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0372025,
      "row_count": 37,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 485,
      "constraints": 411,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        9,
        28,
        3,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.024135200000000002,
      "row_count": 20,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 313,
      "constraints": 258,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        11,
        25,
        4,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0241085,
      "row_count": 24,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 359,
      "constraints": 294,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        13,
        22,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0307843,
      "row_count": 24,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 359,
      "constraints": 294,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        15,
        19,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.024858,
      "row_count": 24,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 359,
      "constraints": 294,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        17,
        16,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0267795,
      "row_count": 24,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 359,
      "constraints": 294,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        19,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.026167600000000003,
      "row_count": 24,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 359,
      "constraints": 294,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.027125200000000002,
      "row_count": 25,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 381,
      "constraints": 303,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        19,
        15,
        5,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.042291800000000004,
      "row_count": 25,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 381,
      "constraints": 303,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        1,
        0,
        0,
        16,
        19,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.042107900000000004,
      "row_count": 22,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 298,
      "constraints": 276,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        13,
        22,
        5,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.027219,
      "row_count": 23,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 352,
      "constraints": 285,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        15,
        19,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0283966,
      "row_count": 23,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 352,
      "constraints": 285,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        17,
        16,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.030777000000000002,
      "row_count": 23,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 352,
      "constraints": 285,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        1,
        0,
        0,
        19,
        13,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.027783500000000003,
      "row_count": 23,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 352,
      "constraints": 285,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        11,
        27,
        1,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0287589,
      "row_count": 30,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 399,
      "constraints": 348,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        13,
        24,
        2,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0402544,
      "row_count": 36,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 510,
      "constraints": 402,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        15,
        21,
        3,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.054203100000000004,
      "row_count": 48,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 707,
      "constraints": 510,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.09761600000000001,
      "row_count": 53,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 768,
      "constraints": 555,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        19,
        15,
        5,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.069853,
      "row_count": 53,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 768,
      "constraints": 555,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        14,
        21,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.034173100000000005,
      "row_count": 35,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 561,
      "constraints": 393,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        16,
        18,
        6,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.035176400000000003,
      "row_count": 35,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 561,
      "constraints": 393,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        18,
        15,
        7,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0414505,
      "row_count": 35,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 561,
      "constraints": 393,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        20,
        12,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.048362300000000004,
      "row_count": 35,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 561,
      "constraints": 393,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        2,
        0,
        0,
        17,
        18,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.034880100000000004,
      "row_count": 25,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 334,
      "constraints": 303,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        14,
        21,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.039047500000000006,
      "row_count": 26,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 385,
      "constraints": 312,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        16,
        18,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0316964,
      "row_count": 26,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 385,
      "constraints": 312,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        18,
        15,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0415304,
      "row_count": 26,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 385,
      "constraints": 312,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        2,
        0,
        0,
        20,
        12,
        8,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.028482200000000003,
      "row_count": 26,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 385,
      "constraints": 312,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0483262,
      "row_count": 48,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 746,
      "constraints": 510,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        18,
        17,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0487042,
      "row_count": 53,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 807,
      "constraints": 555,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        7,
        3,
        0,
        0,
        18,
        17,
        4,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.025747100000000002,
      "row_count": 25,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 334,
      "constraints": 303,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        15,
        20,
        5,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0259706,
      "row_count": 25,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 382,
      "constraints": 303,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        3,
        0,
        0,
        17,
        17,
        6,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.038561000000000005,
      "row_count": 25,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 382,
      "constraints": 303,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        9,
        0,
        1,
        0,
        16,
        20,
        3,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.059698600000000004,
      "row_count": 16,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 219,
      "constraints": 222,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        0,
        1,
        0,
        19,
        14,
        7,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.025985300000000003,
      "row_count": 21,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 294,
      "constraints": 267,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        8,
        1,
        1,
        0,
        17,
        19,
        3,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.022961600000000002,
      "row_count": 22,
      "profile_count": 59,
      "zero_row_count": 0,
      "variables": 318,
      "constraints": 276,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n11_05_pair_moments.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Necessary support-free point/pair moment and outside-triple filter.",
  "n": 11,
  "source_file": "n11_04_endpoint_balance.json",
  "source_sha256": "e117800cc5c39e05d87930e1dd110f7525c1523d935e27eec358418cc9d5f88a",
  "input_signature_count": 39,
  "proof_scope": "conditioned point rows, exact pair profiles, coupled first two intersection moments, and the exact count of triples disjoint from a distinguished block; no labelled supports",
  "ortools_version": "9.15.6755",
  "layers": [
    {
      "circle_count": 38,
      "input_signature_count": 3,
      "status_counts": {
        "INFEASIBLE": 1,
        "OPTIMAL": 2
      },
      "survivor_count": 2,
      "survivors": [
        {
          "signature": [
            13,
            0,
            0,
            0,
            16,
            14,
            8,
            0
          ],
          "point_row_count": 12,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 71,
          "constraints": 94,
          "wall_time_seconds": 0.0159952
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            17,
            13,
            8,
            0
          ],
          "point_row_count": 18,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 77,
          "constraints": 95,
          "wall_time_seconds": 0.0128333
        }
      ],
      "records": [
        {
          "signature": [
            12,
            0,
            0,
            0,
            13,
            20,
            4,
            1
          ],
          "point_row_count": 13,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 72,
          "constraints": 95,
          "wall_time_seconds": 0.018160100000000002
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            16,
            14,
            8,
            0
          ],
          "point_row_count": 12,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 71,
          "constraints": 94,
          "wall_time_seconds": 0.0159952
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            17,
            13,
            8,
            0
          ],
          "point_row_count": 18,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 77,
          "constraints": 95,
          "wall_time_seconds": 0.0128333
        }
      ]
    },
    {
      "circle_count": 39,
      "input_signature_count": 9,
      "status_counts": {
        "INFEASIBLE": 2,
        "OPTIMAL": 7
      },
      "survivor_count": 7,
      "survivors": [
        {
          "signature": [
            12,
            0,
            0,
            0,
            13,
            20,
            6,
            0
          ],
          "point_row_count": 16,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.012218900000000001
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            15,
            17,
            7,
            0
          ],
          "point_row_count": 16,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.015458900000000001
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            17,
            14,
            8,
            0
          ],
          "point_row_count": 16,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.008560400000000001
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            15,
            19,
            4,
            1
          ],
          "point_row_count": 34,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.017482400000000002
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            16,
            16,
            7,
            0
          ],
          "point_row_count": 26,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 85,
          "constraints": 95,
          "wall_time_seconds": 0.011818400000000001
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            18,
            13,
            8,
            0
          ],
          "point_row_count": 26,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 85,
          "constraints": 95,
          "wall_time_seconds": 0.0128182
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            17,
            15,
            7,
            0
          ],
          "point_row_count": 30,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 89,
          "constraints": 95,
          "wall_time_seconds": 0.0212725
        }
      ],
      "records": [
        {
          "signature": [
            11,
            0,
            0,
            0,
            14,
            20,
            4,
            1
          ],
          "point_row_count": 16,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 75,
          "constraints": 95,
          "wall_time_seconds": 0.0121848
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            13,
            20,
            6,
            0
          ],
          "point_row_count": 16,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.012218900000000001
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            15,
            17,
            7,
            0
          ],
          "point_row_count": 16,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.015458900000000001
        },
        {
          "signature": [
            12,
            0,
            0,
            0,
            17,
            14,
            8,
            0
          ],
          "point_row_count": 16,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 75,
          "constraints": 94,
          "wall_time_seconds": 0.008560400000000001
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            15,
            19,
            4,
            1
          ],
          "point_row_count": 34,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 93,
          "constraints": 95,
          "wall_time_seconds": 0.017482400000000002
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            15,
            19,
            4,
            1
          ],
          "point_row_count": 27,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 86,
          "constraints": 96,
          "wall_time_seconds": 0.0133983
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            16,
            16,
            7,
            0
          ],
          "point_row_count": 26,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 85,
          "constraints": 95,
          "wall_time_seconds": 0.011818400000000001
        },
        {
          "signature": [
            11,
            1,
            0,
            0,
            18,
            13,
            8,
            0
          ],
          "point_row_count": 26,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 85,
          "constraints": 95,
          "wall_time_seconds": 0.0128182
        },
        {
          "signature": [
            10,
            2,
            0,
            0,
            17,
            15,
            7,
            0
          ],
          "point_row_count": 30,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 89,
          "constraints": 95,
          "wall_time_seconds": 0.0212725
        }
      ]
    },
    {
      "circle_count": 40,
      "input_signature_count": 27,
      "status_counts": {
        "INFEASIBLE": 8,
        "OPTIMAL": 19
      },
      "survivor_count": 19,
      "survivors": [
        {
          "signature": [
            11,
            0,
            0,
            0,
            14,
            20,
            6,
            0
          ],
          "point_row_count": 19,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 78,
          "constraints": 94,
          "wall_time_seconds": 0.014882800000000002
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            16,
            17,
            7,
            0
          ],
          "point_row_count": 19,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 78,
          "constraints": 94,
          "wall_time_seconds": 0.0085197
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            18,
            14,
            8,
            0
          ],
          "point_row_count": 19,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 78,
          "constraints": 94,
          "wall_time_seconds": 0.0087542
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            14,
            22,
            3,
            1
          ],
          "point_row_count": 43,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 102,
          "constraints": 95,
          "wall_time_seconds": 0.030361100000000002
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            16,
            19,
            4,
            1
          ],
          "point_row_count": 48,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 107,
          "constraints": 95,
          "wall_time_seconds": 0.0175789
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            18,
            16,
            5,
            1
          ],
          "point_row_count": 49,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 108,
          "constraints": 95,
          "wall_time_seconds": 0.0208051
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            17,
            16,
            7,
            0
          ],
          "point_row_count": 32,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 91,
          "constraints": 94,
          "wall_time_seconds": 0.0139263
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            19,
            13,
            8,
            0
          ],
          "point_row_count": 32,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 91,
          "constraints": 94,
          "wall_time_seconds": 0.0178764
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            15,
            19,
            6,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0154476
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            17,
            16,
            7,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0186419
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            19,
            13,
            8,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.015637
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            15,
            21,
            3,
            1
          ],
          "point_row_count": 64,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 123,
          "constraints": 96,
          "wall_time_seconds": 0.032612100000000005
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            17,
            18,
            4,
            1
          ],
          "point_row_count": 71,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 130,
          "constraints": 96,
          "wall_time_seconds": 0.035843400000000004
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            20,
            12,
            8,
            0
          ],
          "point_row_count": 46,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 105,
          "constraints": 95,
          "wall_time_seconds": 0.015380300000000001
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            16,
            18,
            6,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.0232307
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            18,
            15,
            7,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.017080500000000002
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            20,
            12,
            8,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.016459
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            17,
            17,
            6,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.0146295
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            19,
            14,
            7,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0231552
        }
      ],
      "records": [
        {
          "signature": [
            10,
            0,
            0,
            0,
            15,
            20,
            4,
            1
          ],
          "point_row_count": 18,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 77,
          "constraints": 95,
          "wall_time_seconds": 0.0101519
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            12,
            23,
            5,
            0
          ],
          "point_row_count": 19,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 78,
          "constraints": 94,
          "wall_time_seconds": 0.00824
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            14,
            20,
            6,
            0
          ],
          "point_row_count": 19,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 78,
          "constraints": 94,
          "wall_time_seconds": 0.014882800000000002
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            16,
            17,
            7,
            0
          ],
          "point_row_count": 19,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 78,
          "constraints": 94,
          "wall_time_seconds": 0.0085197
        },
        {
          "signature": [
            11,
            0,
            0,
            0,
            18,
            14,
            8,
            0
          ],
          "point_row_count": 19,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 78,
          "constraints": 94,
          "wall_time_seconds": 0.0087542
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            14,
            22,
            3,
            1
          ],
          "point_row_count": 43,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 102,
          "constraints": 95,
          "wall_time_seconds": 0.030361100000000002
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            16,
            19,
            4,
            1
          ],
          "point_row_count": 48,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 107,
          "constraints": 95,
          "wall_time_seconds": 0.0175789
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            18,
            16,
            5,
            1
          ],
          "point_row_count": 49,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 108,
          "constraints": 95,
          "wall_time_seconds": 0.0208051
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            17,
            16,
            7,
            0
          ],
          "point_row_count": 32,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 91,
          "constraints": 94,
          "wall_time_seconds": 0.0139263
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            19,
            13,
            8,
            0
          ],
          "point_row_count": 32,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 91,
          "constraints": 94,
          "wall_time_seconds": 0.0178764
        },
        {
          "signature": [
            9,
            1,
            0,
            0,
            16,
            19,
            4,
            1
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 90,
          "constraints": 96,
          "wall_time_seconds": 0.0142146
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            13,
            22,
            5,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.015344000000000002
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            15,
            19,
            6,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0154476
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            17,
            16,
            7,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0186419
        },
        {
          "signature": [
            10,
            1,
            0,
            0,
            19,
            13,
            8,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.015637
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            15,
            21,
            3,
            1
          ],
          "point_row_count": 64,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 123,
          "constraints": 96,
          "wall_time_seconds": 0.032612100000000005
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            17,
            18,
            4,
            1
          ],
          "point_row_count": 71,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 130,
          "constraints": 96,
          "wall_time_seconds": 0.035843400000000004
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            20,
            12,
            8,
            0
          ],
          "point_row_count": 46,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 105,
          "constraints": 95,
          "wall_time_seconds": 0.015380300000000001
        },
        {
          "signature": [
            8,
            2,
            0,
            0,
            17,
            18,
            4,
            1
          ],
          "point_row_count": 40,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 99,
          "constraints": 96,
          "wall_time_seconds": 0.0189915
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            16,
            18,
            6,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.0232307
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            18,
            15,
            7,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.017080500000000002
        },
        {
          "signature": [
            9,
            2,
            0,
            0,
            20,
            12,
            8,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.016459
        },
        {
          "signature": [
            7,
            3,
            0,
            0,
            18,
            17,
            4,
            1
          ],
          "point_row_count": 42,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 101,
          "constraints": 96,
          "wall_time_seconds": 0.0178385
        },
        {
          "signature": [
            8,
            3,
            0,
            0,
            17,
            17,
            6,
            0
          ],
          "point_row_count": 39,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 98,
          "constraints": 95,
          "wall_time_seconds": 0.0146295
        },
        {
          "signature": [
            9,
            0,
            1,
            0,
            16,
            20,
            3,
            1
          ],
          "point_row_count": 23,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 82,
          "constraints": 96,
          "wall_time_seconds": 0.011431400000000001
        },
        {
          "signature": [
            10,
            0,
            1,
            0,
            19,
            14,
            7,
            0
          ],
          "point_row_count": 31,
          "pair_profile_count": 59,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 90,
          "constraints": 95,
          "wall_time_seconds": 0.0231552
        },
        {
          "signature": [
            8,
            1,
            1,
            0,
            17,
            19,
            3,
            1
          ],
          "point_row_count": 35,
          "pair_profile_count": 59,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 7,
          "variables": 94,
          "constraints": 97,
          "wall_time_seconds": 0.0162764
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n11_06_recursive.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Recursive inversion-row balance down to an exact nine-point abstract-support base; only INFEASIBLE statuses exclude and UNKNOWN is retained.",
  "n": 11,
  "source_file": "n11_05_pair_moments.json",
  "source_sha256": "3adf4abc54090f9123e15a3289e0dfeedc5b46c608a3994e99ab225f4aa435bc",
  "input_signature_count": 28,
  "seconds_per_base_signature": 240.0,
  "level_signature_counts": {
    "11": 28,
    "10": 72,
    "9": 222
  },
  "level_status_counts": {
    "9": {
      "INFEASIBLE": 206,
      "OPTIMAL": 16
    },
    "10": {
      "INFEASIBLE": 13,
      "INFEASIBLE_NO_POINT_ROW": 50,
      "OPTIMAL": 9
    },
    "11": {
      "INFEASIBLE": 11,
      "INFEASIBLE_NO_POINT_ROW": 17
    }
  },
  "pre_recursion_balance_status_counts": {
    "11": {
      "OPTIMAL": 28
    },
    "10": {
      "INFEASIBLE_NO_POINT_ROW": 1,
      "OPTIMAL": 56,
      "INFEASIBLE": 15
    }
  },
  "retained_signature_count": 0,
  "levels": {
    "9": [
      {
        "signature": [
          1,
          3,
          0,
          0,
          11,
          15,
          0,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.7481664999504574,
        "variables": 840,
        "constraints": 546,
        "branches": 9195,
        "conflicts": 100,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          13,
          12,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1396067999885418,
        "variables": 840,
        "constraints": 546,
        "branches": 4185,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          15,
          9,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.174617299984675,
        "variables": 840,
        "constraints": 546,
        "branches": 3733,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          17,
          11,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.1776032999623567,
        "variables": 840,
        "constraints": 546,
        "branches": 11752,
        "conflicts": 262,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          19,
          8,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 8.342386300035287,
        "variables": 840,
        "constraints": 546,
        "branches": 37541,
        "conflicts": 439,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          21,
          5,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.61314269999275,
        "variables": 840,
        "constraints": 546,
        "branches": 28217,
        "conflicts": 855,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          12,
          14,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4489056000020355,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          14,
          11,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.40557459997944534,
        "variables": 840,
        "constraints": 546,
        "branches": 266,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          16,
          13,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4546132000396028,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          18,
          10,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4200647999532521,
        "variables": 840,
        "constraints": 546,
        "branches": 264,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          20,
          7,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5398621000349522,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          10,
          15,
          0,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.750938999990467,
        "variables": 840,
        "constraints": 546,
        "branches": 6842,
        "conflicts": 162,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          12,
          12,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0115589000051841,
        "variables": 840,
        "constraints": 546,
        "branches": 3941,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          14,
          9,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6760823999647982,
        "variables": 840,
        "constraints": 546,
        "branches": 2314,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          14,
          14,
          0,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 9.470341000007465,
        "variables": 840,
        "constraints": 546,
        "branches": 26083,
        "conflicts": 1116,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          16,
          6,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5496821000124328,
        "variables": 840,
        "constraints": 546,
        "branches": 3499,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          16,
          11,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.884105000004638,
        "variables": 840,
        "constraints": 546,
        "branches": 10988,
        "conflicts": 96,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          18,
          8,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5993216000497341,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          18,
          8,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.945579799998086,
        "variables": 840,
        "constraints": 546,
        "branches": 3925,
        "conflicts": 34,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          20,
          5,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.3465430999640375,
        "variables": 840,
        "constraints": 546,
        "branches": 3555,
        "conflicts": 26,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          20,
          10,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3348280999925919,
        "variables": 840,
        "constraints": 546,
        "branches": 2344,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          22,
          7,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5803912000264972,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          22,
          7,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 7.046901100024115,
        "variables": 840,
        "constraints": 546,
        "branches": 27542,
        "conflicts": 678,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          24,
          4,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.647964400006458,
        "variables": 840,
        "constraints": 546,
        "branches": 12708,
        "conflicts": 150,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          15,
          13,
          0,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.725287200009916,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          17,
          10,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.784700000018347,
        "variables": 840,
        "constraints": 546,
        "branches": 264,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          19,
          7,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7568682999699377,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          19,
          12,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8574288000236265,
        "variables": 840,
        "constraints": 546,
        "branches": 1141,
        "conflicts": 3,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          21,
          9,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7024309999542311,
        "variables": 840,
        "constraints": 546,
        "branches": 268,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          23,
          6,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7991258999682032,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          11,
          13,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3054638000321575,
        "variables": 840,
        "constraints": 546,
        "branches": 4473,
        "conflicts": 71,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          13,
          10,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0621377000352368,
        "variables": 840,
        "constraints": 546,
        "branches": 2315,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          15,
          7,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4504427999490872,
        "variables": 840,
        "constraints": 546,
        "branches": 4855,
        "conflicts": 154,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          17,
          9,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6181788999820128,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          17,
          9,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.705261699971743,
        "variables": 840,
        "constraints": 546,
        "branches": 2375,
        "conflicts": 39,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          19,
          6,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.6663351000170223,
        "variables": 840,
        "constraints": 546,
        "branches": 4885,
        "conflicts": 175,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          21,
          3,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1471343000303023,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          13,
          14,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.682450799969956,
        "variables": 840,
        "constraints": 546,
        "branches": 18383,
        "conflicts": 291,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          15,
          11,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.5377367999753915,
        "variables": 840,
        "constraints": 546,
        "branches": 5131,
        "conflicts": 78,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          17,
          8,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.6033186999848112,
        "variables": 840,
        "constraints": 546,
        "branches": 5313,
        "conflicts": 20,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          17,
          13,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 11.352220500004478,
        "variables": 840,
        "constraints": 546,
        "branches": 27426,
        "conflicts": 1948,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          19,
          5,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.3620170999784023,
        "variables": 840,
        "constraints": 546,
        "branches": 3542,
        "conflicts": 22,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          19,
          10,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.1108614999684505,
        "variables": 840,
        "constraints": 546,
        "branches": 12463,
        "conflicts": 253,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          7,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6266212000045925,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          7,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.326997999974992,
        "variables": 840,
        "constraints": 546,
        "branches": 17656,
        "conflicts": 527,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          23,
          4,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.964660099998582,
        "variables": 840,
        "constraints": 546,
        "branches": 5647,
        "conflicts": 59,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          23,
          9,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.036861700005829,
        "variables": 840,
        "constraints": 546,
        "branches": 20897,
        "conflicts": 1167,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          25,
          6,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5513258000137284,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          25,
          6,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.695394699985627,
        "variables": 840,
        "constraints": 546,
        "branches": 8063,
        "conflicts": 260,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          27,
          3,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.846102699986659,
        "variables": 840,
        "constraints": 546,
        "branches": 10367,
        "conflicts": 379,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          10,
          15,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9527549000340514,
        "variables": 840,
        "constraints": 546,
        "branches": 1649,
        "conflicts": 8,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          12,
          12,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5424116000067443,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          14,
          9,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.75349269999424,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          14,
          14,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5755312000401318,
        "variables": 840,
        "constraints": 546,
        "branches": 4615,
        "conflicts": 96,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          16,
          11,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.726299999980256,
        "variables": 840,
        "constraints": 546,
        "branches": 254,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          18,
          8,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8201882999856025,
        "variables": 840,
        "constraints": 546,
        "branches": 276,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          20,
          5,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.582324700022582,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          14,
          12,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.7400352000258863,
        "variables": 840,
        "constraints": 546,
        "branches": 8272,
        "conflicts": 293,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          16,
          9,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5834024999639951,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          16,
          9,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.571114300051704,
        "variables": 840,
        "constraints": 546,
        "branches": 3760,
        "conflicts": 9,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          18,
          6,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5433439000044018,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          18,
          6,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8235684999963269,
        "variables": 840,
        "constraints": 546,
        "branches": 4890,
        "conflicts": 184,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          20,
          3,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.183993200014811,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          20,
          8,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7083001999999397,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          20,
          8,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3184290999779478,
        "variables": 840,
        "constraints": 546,
        "branches": 2375,
        "conflicts": 24,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          22,
          5,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5331822999869473,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          22,
          5,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.1761141999741085,
        "variables": 840,
        "constraints": 546,
        "branches": 17655,
        "conflicts": 468,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          24,
          2,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.181802199978847,
        "variables": 840,
        "constraints": 546,
        "branches": 2592,
        "conflicts": 108,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          16,
          13,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.725614900002256,
        "variables": 840,
        "constraints": 546,
        "branches": 10639,
        "conflicts": 405,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          18,
          10,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1603066999814473,
        "variables": 840,
        "constraints": 546,
        "branches": 2295,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          20,
          7,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.1080608000047505,
        "variables": 840,
        "constraints": 546,
        "branches": 4591,
        "conflicts": 85,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          20,
          12,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 13.239167399995495,
        "variables": 840,
        "constraints": 546,
        "branches": 43508,
        "conflicts": 1362,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          22,
          4,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.000468500016723,
        "variables": 840,
        "constraints": 546,
        "branches": 3502,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          22,
          9,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2497067999793217,
        "variables": 840,
        "constraints": 546,
        "branches": 2296,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          6,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5337462999741547,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          6,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.347706400032621,
        "variables": 840,
        "constraints": 546,
        "branches": 4165,
        "conflicts": 59,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          26,
          3,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.838495900039561,
        "variables": 840,
        "constraints": 546,
        "branches": 3501,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          26,
          8,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3567280999850482,
        "variables": 840,
        "constraints": 546,
        "branches": 2297,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          28,
          5,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5191832999698818,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          28,
          5,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.3032637999858707,
        "variables": 840,
        "constraints": 546,
        "branches": 10390,
        "conflicts": 47,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          30,
          2,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.824600099993404,
        "variables": 840,
        "constraints": 546,
        "branches": 3499,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          13,
          14,
          0,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0572626999928616,
        "variables": 840,
        "constraints": 546,
        "branches": 1636,
        "conflicts": 8,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          15,
          11,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7645786000066437,
        "variables": 840,
        "constraints": 546,
        "branches": 250,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          17,
          8,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8166166999726556,
        "variables": 840,
        "constraints": 546,
        "branches": 276,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          17,
          13,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1061273999512196,
        "variables": 840,
        "constraints": 546,
        "branches": 1658,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          19,
          5,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6286647000233643,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          19,
          10,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9163332000025548,
        "variables": 840,
        "constraints": 546,
        "branches": 1413,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          21,
          7,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8303035999997519,
        "variables": 840,
        "constraints": 546,
        "branches": 1423,
        "conflicts": 3,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          23,
          4,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6354774999781512,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          15,
          10,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8057126000057906,
        "variables": 840,
        "constraints": 546,
        "branches": 260,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          17,
          7,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6194465999724343,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          17,
          7,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.415503499971237,
        "variables": 840,
        "constraints": 546,
        "branches": 17886,
        "conflicts": 629,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          19,
          4,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.231486800010316,
        "variables": 840,
        "constraints": 546,
        "branches": 2743,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          21,
          1,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.859106799995061,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          11,
          15,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.784722200012766,
        "variables": 840,
        "constraints": 546,
        "branches": 8885,
        "conflicts": 326,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          13,
          12,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.7429678000044078,
        "variables": 840,
        "constraints": 546,
        "branches": 10653,
        "conflicts": 167,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          15,
          9,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.7757343999692239,
        "variables": 840,
        "constraints": 546,
        "branches": 5170,
        "conflicts": 29,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          17,
          6,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8449650999973528,
        "variables": 840,
        "constraints": 546,
        "branches": 4871,
        "conflicts": 171,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          17,
          11,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2435170999960974,
        "variables": 840,
        "constraints": 546,
        "branches": 2412,
        "conflicts": 49,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          3,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2235198999987915,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          8,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7003965000039898,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          8,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 8.198785100015812,
        "variables": 840,
        "constraints": 546,
        "branches": 20666,
        "conflicts": 899,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          21,
          5,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.596055299974978,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          21,
          5,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.215278100047726,
        "variables": 840,
        "constraints": 546,
        "branches": 4335,
        "conflicts": 159,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          23,
          2,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1682461999589577,
        "variables": 840,
        "constraints": 546,
        "branches": 2589,
        "conflicts": 102,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          23,
          7,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7820807000389323,
        "variables": 840,
        "constraints": 546,
        "branches": 1337,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          23,
          7,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.9051018000463955,
        "variables": 840,
        "constraints": 546,
        "branches": 4244,
        "conflicts": 85,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          25,
          4,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.537820500030648,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          25,
          4,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.099331500008702,
        "variables": 840,
        "constraints": 546,
        "branches": 28418,
        "conflicts": 601,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          27,
          1,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9297723000054248,
        "variables": 840,
        "constraints": 546,
        "branches": 520,
        "conflicts": 15,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          16,
          13,
          0,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9895134000107646,
        "variables": 840,
        "constraints": 546,
        "branches": 1659,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          18,
          10,
          1,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8902746999519877,
        "variables": 840,
        "constraints": 546,
        "branches": 1412,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          20,
          7,
          2,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8186597999883816,
        "variables": 840,
        "constraints": 546,
        "branches": 1431,
        "conflicts": 9,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          20,
          12,
          0,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0823384000104852,
        "variables": 840,
        "constraints": 546,
        "branches": 1666,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          22,
          4,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5884490000316873,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          22,
          9,
          1,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8253910999628715,
        "variables": 840,
        "constraints": 546,
        "branches": 1466,
        "conflicts": 4,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          24,
          6,
          2,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7562106999685057,
        "variables": 840,
        "constraints": 546,
        "branches": 1424,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          26,
          3,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6412362999981269,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          14,
          10,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.647617899987381,
        "variables": 840,
        "constraints": 546,
        "branches": 256,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          14,
          10,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.554997899977025,
        "variables": 840,
        "constraints": 546,
        "branches": 19051,
        "conflicts": 207,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          16,
          7,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6246689999825321,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          16,
          7,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.364581600006204,
        "variables": 840,
        "constraints": 546,
        "branches": 8235,
        "conflicts": 182,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          18,
          4,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5944447999936529,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          18,
          4,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3437340999953449,
        "variables": 840,
        "constraints": 546,
        "branches": 2743,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          18,
          9,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7178960000164807,
        "variables": 840,
        "constraints": 546,
        "branches": 1350,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          20,
          1,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9268783999723382,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          20,
          6,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7552755000069737,
        "variables": 840,
        "constraints": 546,
        "branches": 208,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          20,
          6,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.853477800032124,
        "variables": 840,
        "constraints": 546,
        "branches": 11045,
        "conflicts": 360,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          22,
          3,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6216850000200793,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          22,
          3,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3787118999753147,
        "variables": 840,
        "constraints": 546,
        "branches": 2742,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          24,
          0,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6305141000193544,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          14,
          14,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 8.010120399994776,
        "variables": 840,
        "constraints": 546,
        "branches": 14407,
        "conflicts": 947,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          16,
          11,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 10.743281100003514,
        "variables": 840,
        "constraints": 546,
        "branches": 31900,
        "conflicts": 1493,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          18,
          8,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.266210000030696,
        "variables": 840,
        "constraints": 546,
        "branches": 12883,
        "conflicts": 250,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          20,
          5,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.13757020002231,
        "variables": 840,
        "constraints": 546,
        "branches": 10592,
        "conflicts": 225,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          20,
          10,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 13.845028800016735,
        "variables": 840,
        "constraints": 546,
        "branches": 68283,
        "conflicts": 3189,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          2,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.160638100001961,
        "variables": 840,
        "constraints": 546,
        "branches": 2589,
        "conflicts": 103,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          7,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8032740000053309,
        "variables": 840,
        "constraints": 546,
        "branches": 1336,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          7,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.915626199974213,
        "variables": 840,
        "constraints": 546,
        "branches": 13275,
        "conflicts": 189,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          4,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8845456999843009,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          4,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.67461970000295,
        "variables": 840,
        "constraints": 546,
        "branches": 23331,
        "conflicts": 432,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          1,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0273809999926016,
        "variables": 840,
        "constraints": 546,
        "branches": 520,
        "conflicts": 15,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          6,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9670586000429466,
        "variables": 840,
        "constraints": 546,
        "branches": 1336,
        "conflicts": 9,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          6,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.843111300026067,
        "variables": 840,
        "constraints": 546,
        "branches": 23865,
        "conflicts": 678,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          28,
          3,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6874823999824002,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          28,
          3,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.158774900017306,
        "variables": 840,
        "constraints": 546,
        "branches": 11718,
        "conflicts": 228,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          30,
          0,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7451763999997638,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          13,
          11,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9888138999813236,
        "variables": 840,
        "constraints": 546,
        "branches": 1733,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          15,
          8,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.584902599977795,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          17,
          5,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5697285999776796,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          17,
          5,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8191491999896243,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          19,
          2,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6370989999850281,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          11,
          13,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.0374420000007376,
        "variables": 840,
        "constraints": 546,
        "branches": 4779,
        "conflicts": 157,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          13,
          10,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.847562099981587,
        "variables": 840,
        "constraints": 546,
        "branches": 16103,
        "conflicts": 202,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          15,
          7,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.6861783000058495,
        "variables": 840,
        "constraints": 546,
        "branches": 5831,
        "conflicts": 103,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          4,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4794811999890953,
        "variables": 840,
        "constraints": 546,
        "branches": 2743,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          9,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8488695999840274,
        "variables": 840,
        "constraints": 546,
        "branches": 1354,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          9,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.483631199982483,
        "variables": 840,
        "constraints": 546,
        "branches": 5307,
        "conflicts": 64,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          1,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9507955000153743,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          6,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7179153000470251,
        "variables": 840,
        "constraints": 546,
        "branches": 208,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          6,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.8332405999535695,
        "variables": 840,
        "constraints": 546,
        "branches": 12006,
        "conflicts": 224,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          3,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6023687000270002,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          3,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4039770999806933,
        "variables": 840,
        "constraints": 546,
        "branches": 2825,
        "conflicts": 69,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          8,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8752888000453822,
        "variables": 840,
        "constraints": 546,
        "branches": 1298,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          23,
          0,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6851632999605499,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          23,
          5,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7416158000123687,
        "variables": 840,
        "constraints": 546,
        "branches": 1214,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          23,
          5,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4986663999734446,
        "variables": 840,
        "constraints": 546,
        "branches": 2997,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          25,
          2,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5893385000526905,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          25,
          2,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3310299000004306,
        "variables": 840,
        "constraints": 546,
        "branches": 2409,
        "conflicts": 68,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          14,
          8,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2184173000277951,
        "variables": 840,
        "constraints": 546,
        "branches": 1734,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          16,
          5,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6407101000077091,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          16,
          10,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9319702000357211,
        "variables": 840,
        "constraints": 546,
        "branches": 1736,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          18,
          2,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6500136000104249,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          18,
          7,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6598283000057563,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          20,
          4,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6059066000161693,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          20,
          4,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6469650000217371,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          22,
          1,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6139719000202604,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          22,
          1,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7478255000314675,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          14,
          12,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4334803000092506,
        "variables": 840,
        "constraints": 546,
        "branches": 1895,
        "conflicts": 35,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          16,
          9,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 10.5609831000329,
        "variables": 840,
        "constraints": 546,
        "branches": 37701,
        "conflicts": 851,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          18,
          6,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 7.232248899992555,
        "variables": 840,
        "constraints": 546,
        "branches": 19079,
        "conflicts": 400,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          3,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.394156299997121,
        "variables": 840,
        "constraints": 546,
        "branches": 2742,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          8,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8380955999600701,
        "variables": 840,
        "constraints": 546,
        "branches": 1295,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          8,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.3643534000148065,
        "variables": 840,
        "constraints": 546,
        "branches": 5395,
        "conflicts": 86,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          0,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6679720000247471,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          5,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7614754000096582,
        "variables": 840,
        "constraints": 546,
        "branches": 1213,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          5,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.433258899953216,
        "variables": 840,
        "constraints": 546,
        "branches": 15847,
        "conflicts": 434,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          2,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6049101000535302,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          2,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.436855599982664,
        "variables": 840,
        "constraints": 546,
        "branches": 2710,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          7,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8630566000356339,
        "variables": 840,
        "constraints": 546,
        "branches": 1292,
        "conflicts": 4,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          26,
          4,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7618981000268832,
        "variables": 840,
        "constraints": 546,
        "branches": 1289,
        "conflicts": 25,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          26,
          4,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 9.769549000018742,
        "variables": 840,
        "constraints": 546,
        "branches": 47016,
        "conflicts": 1512,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          28,
          1,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6069771000184119,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          28,
          1,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3592340999748558,
        "variables": 840,
        "constraints": 546,
        "branches": 2292,
        "conflicts": 76,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          15,
          10,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9441239000298083,
        "variables": 840,
        "constraints": 546,
        "branches": 1733,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          17,
          7,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6325440999935381,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          17,
          7,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.6758248999831267,
        "variables": 840,
        "constraints": 546,
        "branches": 3012,
        "conflicts": 48,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          19,
          4,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6246516000246629,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          19,
          4,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6460967999882996,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          19,
          9,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.068649800028652,
        "variables": 840,
        "constraints": 546,
        "branches": 1771,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          21,
          1,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5932169999578036,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          21,
          1,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7336834000307135,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          21,
          6,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7701257000444457,
        "variables": 840,
        "constraints": 546,
        "branches": 1132,
        "conflicts": 10,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          23,
          3,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6045553000294603,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          23,
          3,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6753388000070117,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          25,
          0,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.594712599995546,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          25,
          0,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.636364699981641,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          14,
          10,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.9362002999987453,
        "variables": 840,
        "constraints": 546,
        "branches": 6572,
        "conflicts": 325,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          16,
          7,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.7271131000015885,
        "variables": 840,
        "constraints": 546,
        "branches": 2993,
        "conflicts": 26,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          18,
          4,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6424304000101984,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          18,
          9,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9904336999752559,
        "variables": 840,
        "constraints": 546,
        "branches": 1760,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          1,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7219876000308432,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          6,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.778050999972038,
        "variables": 840,
        "constraints": 546,
        "branches": 1118,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          6,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.668442800000776,
        "variables": 840,
        "constraints": 546,
        "branches": 33774,
        "conflicts": 1464,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          3,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6217247000313364,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          3,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6676998000475578,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          8,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8970518000423908,
        "variables": 840,
        "constraints": 546,
        "branches": 1763,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          0,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4963118000305258,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          0,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5046605999814346,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          5,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5771925000008196,
        "variables": 840,
        "constraints": 546,
        "branches": 1165,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          26,
          2,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.41715520003344864,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          26,
          2,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4378240999649279,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      }
    ],
    "10": [
      {
        "signature": [
          3,
          4,
          0,
          0,
          17,
          16,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 12,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0015534000000000001,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          19,
          13,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0019192,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          19,
          13,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 47,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          21,
          10,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 47,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          16,
          18,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 28,
        "retained_row_count": 8,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0015055000000000001,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          18,
          15,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          20,
          12,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 52,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          16,
          16,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 24,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0007552,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          18,
          13,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 34,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          20,
          10,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 34,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          20,
          15,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 26,
        "retained_row_count": 9,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0017253000000000001,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          22,
          12,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          22,
          12,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 75,
        "retained_row_count": 17,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0017955,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          24,
          9,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 75,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          15,
          17,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0016071000000000002,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          17,
          14,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 24,
        "retained_row_count": 24,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0018058000000000002,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          19,
          11,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 37,
        "retained_row_count": 37,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0024370000000000004,
        "variables": 37,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          19,
          11,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          21,
          8,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          16,
          16,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          18,
          13,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          20,
          10,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          16,
          14,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          18,
          11,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          18,
          16,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 27,
        "retained_row_count": 11,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0026538,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          20,
          8,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          20,
          13,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          22,
          10,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 67,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          22,
          10,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 76,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          24,
          7,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          19,
          15,
          2,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 54,
        "retained_row_count": 20,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0035723,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          21,
          12,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          23,
          9,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          19,
          9,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          21,
          6,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 30,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          19,
          13,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 39,
        "retained_row_count": 11,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0045375,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          21,
          10,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          21,
          15,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 28,
        "retained_row_count": 15,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0030241,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          23,
          7,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          23,
          12,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 51,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0005124,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          25,
          9,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 65,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          25,
          9,
          4,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 62,
        "retained_row_count": 20,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0030391000000000003,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          27,
          6,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 47,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          16,
          14,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          18,
          11,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          20,
          8,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 31,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          18,
          14,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          20,
          11,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          22,
          8,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          22,
          8,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 58,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          24,
          5,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          19,
          13,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          21,
          10,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          23,
          7,
          5,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 29,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          22,
          12,
          3,
          0,
          5
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 30,
        "retained_row_count": 11,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0023237,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          24,
          9,
          4,
          0,
          5
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 30,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          26,
          6,
          5,
          0,
          5
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          18,
          12,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 36,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          20,
          9,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          22,
          6,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 31,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0036694,
        "variables": 31,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          22,
          6,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 27,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          24,
          3,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0008622,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          19,
          9,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          21,
          6,
          6,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 12,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          21,
          11,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 36,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          23,
          3,
          7,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 4,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0002053,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          23,
          8,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          25,
          5,
          4,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 28,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0049866,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          25,
          5,
          6,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 21,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          27,
          2,
          7,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0002529,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          22,
          4,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0009912,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          24,
          1,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      }
    ],
    "11": [
      {
        "signature": [
          8,
          3,
          0,
          0,
          17,
          17,
          6,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 25,
        "retained_row_count": 11,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0032456000000000004,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          9,
          2,
          0,
          0,
          16,
          18,
          6,
          0,
          16
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 26,
        "retained_row_count": 12,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0022846000000000003,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          9,
          2,
          0,
          0,
          18,
          15,
          7,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 26,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          2,
          0,
          0,
          20,
          12,
          8,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 26,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          19,
          14,
          7,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 21,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          15,
          19,
          6,
          0,
          19
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 11,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0027388,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          17,
          16,
          7,
          0,
          19
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 23,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          19,
          13,
          8,
          0,
          19
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 23,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          2,
          0,
          0,
          17,
          15,
          7,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          14,
          20,
          6,
          0,
          22
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 14,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0011047000000000001,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          16,
          17,
          7,
          0,
          22
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 14,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          18,
          14,
          8,
          0,
          22
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 14,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          16,
          16,
          7,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 19,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          18,
          13,
          8,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 19,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          13,
          20,
          6,
          0,
          19
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0005066000000000001,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          15,
          17,
          7,
          0,
          19
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 12,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          17,
          14,
          8,
          0,
          19
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 12,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          1,
          0,
          0,
          15,
          21,
          3,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 48,
        "retained_row_count": 17,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0031109,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          12,
          1,
          0,
          0,
          17,
          13,
          8,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 12,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          1,
          0,
          0,
          17,
          18,
          4,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 53,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0005458,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          0,
          0,
          14,
          22,
          3,
          1,
          16
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 33,
        "retained_row_count": 11,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0035774,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          0,
          0,
          16,
          14,
          8,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 8,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          0,
          0,
          0,
          16,
          19,
          4,
          1,
          16
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 37,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001071,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          0,
          0,
          18,
          16,
          5,
          1,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          20,
          12,
          8,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          15,
          19,
          4,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001061,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          17,
          16,
          7,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 24,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0015114000000000002,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          19,
          13,
          8,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 24,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      }
    ]
  }
}


==> anc/computation/n9_to_14/certificates/n12_01_signature_filter.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Necessary aggregate local-arrangement filter.",
  "n": 12,
  "sizes": [
    3,
    4,
    5,
    6
  ],
  "proof_scope": "global signature inequalities, block-family convexity, summed local line inequalities, and target-wise integer balance of local types; no labelled supports",
  "local_type_count": 127,
  "reachable_target_count": 76,
  "distinct_target_count": 80,
  "target_audits": [
    {
      "target": [
        2,
        10,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0012016000000000002
    },
    {
      "target": [
        3,
        15,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0002989
    },
    {
      "target": [
        4,
        20,
        12
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0035322
    },
    {
      "target": [
        5,
        25,
        6
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0011867000000000002
    },
    {
      "target": [
        6,
        30,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0043767
    },
    {
      "target": [
        7,
        35,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.005395100000000001
    },
    {
      "target": [
        8,
        40,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0042204
    },
    {
      "target": [
        8,
        40,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.004549500000000001
    },
    {
      "target": [
        9,
        45,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0039556
    },
    {
      "target": [
        9,
        45,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.005433
    },
    {
      "target": [
        10,
        50,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0039439
    },
    {
      "target": [
        10,
        50,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.006221
    },
    {
      "target": [
        11,
        55,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0040835
    },
    {
      "target": [
        12,
        0,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0025480000000000004
    },
    {
      "target": [
        12,
        0,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0025
    },
    {
      "target": [
        12,
        0,
        24
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0013000000000000002
    },
    {
      "target": [
        12,
        60,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.004174300000000001
    },
    {
      "target": [
        13,
        5,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0073168
    },
    {
      "target": [
        13,
        5,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.006224100000000001
    },
    {
      "target": [
        13,
        65,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0049214
    },
    {
      "target": [
        14,
        10,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0077343
    },
    {
      "target": [
        14,
        10,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0072963
    },
    {
      "target": [
        14,
        70,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0079878
    },
    {
      "target": [
        15,
        15,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.013071200000000002
    },
    {
      "target": [
        15,
        15,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0120593
    },
    {
      "target": [
        15,
        15,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.014493400000000002
    },
    {
      "target": [
        16,
        20,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0096159
    },
    {
      "target": [
        16,
        20,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0091757
    },
    {
      "target": [
        16,
        20,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.00822
    },
    {
      "target": [
        17,
        25,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.012375
    },
    {
      "target": [
        17,
        25,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.009666800000000001
    },
    {
      "target": [
        18,
        30,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0063233000000000004
    },
    {
      "target": [
        18,
        30,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0177054
    },
    {
      "target": [
        18,
        30,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.012444
    },
    {
      "target": [
        19,
        35,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0058977000000000005
    },
    {
      "target": [
        19,
        35,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.011553
    },
    {
      "target": [
        19,
        35,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0155866
    },
    {
      "target": [
        20,
        40,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0073296
    },
    {
      "target": [
        20,
        40,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0186074
    },
    {
      "target": [
        20,
        40,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.012111700000000001
    },
    {
      "target": [
        21,
        45,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.007956600000000001
    },
    {
      "target": [
        21,
        45,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0125381
    },
    {
      "target": [
        22,
        50,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0075411
    },
    {
      "target": [
        22,
        50,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.016434300000000002
    },
    {
      "target": [
        23,
        55,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.007996
    },
    {
      "target": [
        23,
        55,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0169376
    },
    {
      "target": [
        24,
        0,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.008649200000000001
    },
    {
      "target": [
        24,
        0,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0042642
    },
    {
      "target": [
        24,
        0,
        24
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.006287900000000001
    },
    {
      "target": [
        24,
        60,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0087855
    },
    {
      "target": [
        24,
        60,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.015399200000000002
    },
    {
      "target": [
        25,
        5,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0210572
    },
    {
      "target": [
        25,
        5,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0220348
    },
    {
      "target": [
        25,
        5,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.017536
    },
    {
      "target": [
        25,
        65,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.008924600000000001
    },
    {
      "target": [
        26,
        10,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.014224500000000001
    },
    {
      "target": [
        26,
        10,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0156619
    },
    {
      "target": [
        26,
        10,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0241733
    },
    {
      "target": [
        26,
        70,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0093083
    },
    {
      "target": [
        27,
        15,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.022360300000000003
    },
    {
      "target": [
        27,
        15,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0170333
    },
    {
      "target": [
        27,
        15,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0165043
    },
    {
      "target": [
        27,
        75,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.009616900000000001
    },
    {
      "target": [
        28,
        20,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0210327
    },
    {
      "target": [
        28,
        20,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.018406600000000002
    },
    {
      "target": [
        28,
        20,
        18
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.017609
    },
    {
      "target": [
        29,
        25,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0230429
    },
    {
      "target": [
        29,
        25,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.021957
    },
    {
      "target": [
        30,
        30,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.021970100000000003
    },
    {
      "target": [
        30,
        30,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.020189600000000002
    },
    {
      "target": [
        31,
        35,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.020385200000000003
    },
    {
      "target": [
        31,
        35,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0220166
    },
    {
      "target": [
        32,
        40,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0232534
    },
    {
      "target": [
        32,
        40,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0218227
    },
    {
      "target": [
        33,
        45,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0234766
    },
    {
      "target": [
        33,
        45,
        12
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.022627500000000002
    },
    {
      "target": [
        34,
        50,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.021149300000000003
    },
    {
      "target": [
        35,
        55,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.027997200000000003
    },
    {
      "target": [
        36,
        0,
        24
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0062077
    },
    {
      "target": [
        36,
        60,
        6
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.022678
    }
  ],
  "ortools_version": "9.15.6755",
  "coordinate_bounds": [
    36,
    75,
    24
  ],
  "layers": [
    {
      "circle_count": 41,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 42,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 43,
      "raw_signature_count": 3,
      "after_block_family_convexity": 3,
      "after_summed_local_line_inequalities": 1,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 44,
      "raw_signature_count": 25,
      "after_block_family_convexity": 25,
      "after_summed_local_line_inequalities": 12,
      "after_local_type_sum": 4,
      "survivors": [
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            28,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            25,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            27,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            24,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 45,
      "raw_signature_count": 93,
      "after_block_family_convexity": 88,
      "after_summed_local_line_inequalities": 46,
      "after_local_type_sum": 29,
      "survivors": [
        {
          "signature": [
            18,
            0,
            0,
            0,
            10,
            28,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            12,
            25,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            22,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            19,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            27,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            28,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            25,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            22,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            19,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            33,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            30,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            27,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            24,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            11,
            27,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            13,
            24,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            21,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            26,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            27,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            24,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            21,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            18,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            32,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            29,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            26,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            23,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            12,
            26,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            14,
            23,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            20,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            25,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 46,
      "raw_signature_count": 222,
      "after_block_family_convexity": 185,
      "after_summed_local_line_inequalities": 97,
      "after_local_type_sum": 71,
      "survivors": [
        {
          "signature": [
            17,
            0,
            0,
            0,
            11,
            28,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            13,
            25,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            22,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            19,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            16,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            27,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            10,
            28,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            12,
            25,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            22,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            19,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            16,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            13,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            10,
            33,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            12,
            30,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            27,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            24,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            21,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            33,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            30,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            27,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            24,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            17,
            21,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            19,
            18,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            12,
            27,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            14,
            24,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            21,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            18,
            18,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            15,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            26,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            11,
            27,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            13,
            24,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            21,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            17,
            18,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            15,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            11,
            32,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            13,
            29,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            26,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            17,
            23,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            20,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            8,
            35,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            32,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            29,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            26,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            23,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            18,
            20,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            20,
            17,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            13,
            26,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            15,
            23,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            20,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            19,
            17,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            25,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            12,
            26,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            14,
            23,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            20,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            18,
            17,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            14,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            12,
            31,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            14,
            28,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            25,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            18,
            22,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            19,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            14,
            25,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            16,
            22,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            19,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            20,
            16,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            24,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            12,
            28,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            14,
            25,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            16,
            22,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            18,
            19,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            20,
            16,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 47,
      "raw_signature_count": 441,
      "after_block_family_convexity": 341,
      "after_summed_local_line_inequalities": 178,
      "after_local_type_sum": 141,
      "survivors": [
        {
          "signature": [
            16,
            0,
            0,
            0,
            12,
            28,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            14,
            25,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            16,
            22,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            18,
            19,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            16,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            16,
            27,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            11,
            28,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            13,
            25,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            22,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            19,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            16,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            13,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            10,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            11,
            33,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            13,
            30,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            27,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            24,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            21,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            8,
            36,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            10,
            33,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            12,
            30,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            27,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            24,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            21,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            18,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            15,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            33,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            30,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            27,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            24,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            17,
            21,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            19,
            18,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            21,
            15,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            23,
            12,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            17,
            26,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            13,
            27,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            15,
            24,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            17,
            21,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            19,
            18,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            21,
            15,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            17,
            26,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            12,
            27,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            14,
            24,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            21,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            18,
            18,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            15,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            22,
            12,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            24,
            9,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            12,
            32,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            14,
            29,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            26,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            18,
            23,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            20,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            9,
            35,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            11,
            32,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            13,
            29,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            26,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            17,
            23,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            20,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            21,
            17,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            23,
            14,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            8,
            35,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            32,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            29,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            26,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            23,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            18,
            20,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            20,
            17,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            22,
            14,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            24,
            11,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            18,
            25,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            14,
            26,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            16,
            23,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            18,
            20,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            20,
            17,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            22,
            14,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            18,
            25,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            13,
            26,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            15,
            23,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            20,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            19,
            17,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            21,
            14,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            23,
            11,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            13,
            31,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            15,
            28,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            25,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            19,
            22,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            21,
            19,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            8,
            37,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            10,
            34,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            12,
            31,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            14,
            28,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            25,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            18,
            22,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            19,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            22,
            16,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            24,
            13,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            15,
            25,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            17,
            22,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            19,
            19,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            21,
            16,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            23,
            13,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            19,
            24,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            14,
            25,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            16,
            22,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            19,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            20,
            16,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            22,
            13,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            24,
            10,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            14,
            30,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            16,
            27,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            24,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            20,
            21,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            22,
            18,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            13,
            28,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            15,
            25,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            17,
            22,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            19,
            19,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            21,
            16,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            12,
            28,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            14,
            25,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            16,
            22,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            18,
            19,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            20,
            16,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            22,
            13,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            24,
            10,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            14,
            30,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            16,
            27,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            18,
            24,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            20,
            21,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            14,
            27,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            16,
            24,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            18,
            21,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            20,
            18,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            22,
            15,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            13,
            28,
            6,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            15,
            25,
            7,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            17,
            22,
            8,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            19,
            19,
            9,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            21,
            16,
            10,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            17,
            27,
            0,
            3
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 48,
      "raw_signature_count": 748,
      "after_block_family_convexity": 554,
      "after_summed_local_line_inequalities": 286,
      "after_local_type_sum": 237,
      "survivors": [
        {
          "signature": [
            15,
            0,
            0,
            0,
            13,
            28,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            15,
            25,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            17,
            22,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            19,
            19,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            16,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            17,
            27,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            12,
            28,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            14,
            25,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            16,
            22,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            18,
            19,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            16,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            13,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            10,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            12,
            33,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            14,
            30,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            16,
            27,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            18,
            24,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            21,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            9,
            36,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            11,
            33,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            13,
            30,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            27,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            24,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            21,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            18,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            15,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            8,
            36,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            10,
            33,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            12,
            30,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            27,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            24,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            21,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            18,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            15,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            24,
            12,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            9,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            26,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            33,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            30,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            27,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            24,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            17,
            21,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            19,
            18,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            21,
            15,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            23,
            12,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            25,
            9,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            27,
            6,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            32,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            29,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            17,
            26,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            19,
            23,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            21,
            20,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            14,
            27,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            16,
            24,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            18,
            21,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            20,
            18,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            22,
            15,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            18,
            26,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            13,
            27,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            15,
            24,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            17,
            21,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            19,
            18,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            21,
            15,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            23,
            12,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            9,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            13,
            32,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            15,
            29,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            17,
            26,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            19,
            23,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            21,
            20,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            8,
            38,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            10,
            35,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            12,
            32,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            14,
            29,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            26,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            18,
            23,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            20,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            22,
            17,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            24,
            14,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            9,
            35,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            11,
            32,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            13,
            29,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            26,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            17,
            23,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            20,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            21,
            17,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            23,
            14,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            25,
            11,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            27,
            8,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            25,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            32,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            29,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            26,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            23,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            18,
            20,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            20,
            17,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            22,
            14,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            24,
            11,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            26,
            8,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            28,
            5,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            31,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            28,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            18,
            25,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            20,
            22,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            22,
            19,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            15,
            26,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            17,
            23,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            19,
            20,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            21,
            17,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            23,
            14,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            19,
            25,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            14,
            26,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            16,
            23,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            18,
            20,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            20,
            17,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            22,
            14,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            24,
            11,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            26,
            8,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            14,
            31,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            16,
            28,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            18,
            25,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            20,
            22,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            22,
            19,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            9,
            37,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            11,
            34,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            13,
            31,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            15,
            28,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            25,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            19,
            22,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            21,
            19,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            23,
            16,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            25,
            13,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            10,
            34,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            12,
            31,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            14,
            28,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            25,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            18,
            22,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            19,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            22,
            16,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            24,
            13,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            26,
            10,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            28,
            7,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            24,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            16,
            25,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            18,
            22,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            20,
            19,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            22,
            16,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            24,
            13,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            20,
            24,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            15,
            25,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            17,
            22,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            19,
            19,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            21,
            16,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            23,
            13,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            25,
            10,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            27,
            7,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            15,
            30,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            17,
            27,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            19,
            24,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            21,
            21,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            23,
            18,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            10,
            36,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            12,
            33,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            14,
            30,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            16,
            27,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            24,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            20,
            21,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            22,
            18,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            24,
            15,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            26,
            12,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            17,
            24,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            19,
            21,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            21,
            18,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            23,
            15,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            25,
            12,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            21,
            23,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            14,
            28,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            16,
            25,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            18,
            22,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            20,
            19,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            22,
            16,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            13,
            28,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            15,
            25,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            17,
            22,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            19,
            19,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            21,
            16,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            23,
            13,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            25,
            10,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            15,
            30,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            17,
            27,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            19,
            24,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            21,
            21,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            10,
            36,
            0,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            12,
            33,
            1,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            14,
            30,
            2,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            16,
            27,
            3,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            18,
            24,
            4,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            20,
            21,
            5,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            22,
            18,
            6,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            24,
            15,
            7,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            15,
            27,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            17,
            24,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            19,
            21,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            21,
            18,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            23,
            15,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            14,
            27,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            16,
            24,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            18,
            21,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            20,
            18,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            22,
            15,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            24,
            12,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            26,
            9,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            16,
            29,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            18,
            26,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            20,
            23,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            22,
            20,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            16,
            26,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            18,
            23,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            20,
            20,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            22,
            17,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            24,
            14,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            15,
            28,
            4,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            17,
            25,
            5,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            19,
            22,
            6,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            21,
            19,
            7,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            23,
            16,
            8,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            14,
            28,
            6,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            16,
            25,
            7,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            18,
            22,
            8,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            20,
            19,
            9,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            22,
            16,
            10,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            18,
            27,
            0,
            3
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            13,
            33,
            0,
            2
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            15,
            30,
            1,
            2
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            17,
            27,
            2,
            2
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            19,
            24,
            3,
            2
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            21,
            21,
            4,
            2
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 49,
      "raw_signature_count": 1165,
      "after_block_family_convexity": 785,
      "after_summed_local_line_inequalities": 421,
      "after_local_type_sum": 357,
      "survivors": [
        {
          "signature": [
            14,
            0,
            0,
            0,
            14,
            28,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            16,
            25,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            22,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            19,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            22,
            16,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            27,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            13,
            28,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            15,
            25,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            17,
            22,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            19,
            19,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            16,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            23,
            13,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            25,
            10,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            13,
            33,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            15,
            30,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            17,
            27,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            19,
            24,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            21,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            8,
            39,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            10,
            36,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            12,
            33,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            14,
            30,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            16,
            27,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            18,
            24,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            21,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            18,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            15,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            9,
            36,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            11,
            33,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            13,
            30,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            27,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            24,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            21,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            18,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            15,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            12,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            9,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            26,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            10,
            33,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            12,
            30,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            27,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            24,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            21,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            18,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            15,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            24,
            12,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            9,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            6,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            32,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            29,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            26,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            23,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            20,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            38,
            0,
            2
          ],
          "target": [
            24,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            35,
            1,
            2
          ],
          "target": [
            25,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            32,
            2,
            2
          ],
          "target": [
            26,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            29,
            3,
            2
          ],
          "target": [
            27,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            17,
            26,
            4,
            2
          ],
          "target": [
            28,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            19,
            23,
            5,
            2
          ],
          "target": [
            29,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            21,
            20,
            6,
            2
          ],
          "target": [
            30,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            23,
            17,
            7,
            2
          ],
          "target": [
            31,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            25,
            14,
            8,
            2
          ],
          "target": [
            32,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            27,
            11,
            9,
            2
          ],
          "target": [
            33,
            45,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            15,
            27,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            17,
            24,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            19,
            21,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            21,
            18,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            23,
            15,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            19,
            26,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            14,
            27,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            16,
            24,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            18,
            21,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            20,
            18,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            22,
            15,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            24,
            12,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            26,
            9,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            14,
            32,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            16,
            29,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            18,
            26,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            20,
            23,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            22,
            20,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            9,
            38,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            11,
            35,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            13,
            32,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            15,
            29,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            17,
            26,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            19,
            23,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            21,
            20,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            23,
            17,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            14,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            10,
            35,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            12,
            32,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            14,
            29,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            26,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            18,
            23,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            20,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            22,
            17,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            24,
            14,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            26,
            11,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            28,
            8,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            25,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            11,
            32,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            13,
            29,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            26,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            17,
            23,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            20,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            21,
            17,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            23,
            14,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            25,
            11,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            27,
            8,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            29,
            5,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            31,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            17,
            28,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            25,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            21,
            22,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            23,
            19,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            37,
            0,
            2
          ],
          "target": [
            24,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            34,
            1,
            2
          ],
          "target": [
            25,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            31,
            2,
            2
          ],
          "target": [
            26,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            28,
            3,
            2
          ],
          "target": [
            27,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            18,
            25,
            4,
            2
          ],
          "target": [
            28,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            20,
            22,
            5,
            2
          ],
          "target": [
            29,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            22,
            19,
            6,
            2
          ],
          "target": [
            30,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            24,
            16,
            7,
            2
          ],
          "target": [
            31,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            26,
            13,
            8,
            2
          ],
          "target": [
            32,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            28,
            10,
            9,
            2
          ],
          "target": [
            33,
            45,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            16,
            26,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            18,
            23,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            20,
            20,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            22,
            17,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            24,
            14,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            20,
            25,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            15,
            26,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            17,
            23,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            19,
            20,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            21,
            17,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            23,
            14,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            25,
            11,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            27,
            8,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            15,
            31,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            17,
            28,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            19,
            25,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            21,
            22,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            23,
            19,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            10,
            37,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            12,
            34,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            14,
            31,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            16,
            28,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            18,
            25,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            20,
            22,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            22,
            19,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            24,
            16,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            26,
            13,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            11,
            34,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            13,
            31,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            15,
            28,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            25,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            19,
            22,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            21,
            19,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            23,
            16,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            25,
            13,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            27,
            10,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            29,
            7,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            21,
            24,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            12,
            31,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            14,
            28,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            25,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            18,
            22,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            19,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            22,
            16,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            24,
            13,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            26,
            10,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            28,
            7,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            30,
            4,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            30,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            18,
            27,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            24,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            22,
            21,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            24,
            18,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            17,
            25,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            19,
            22,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            21,
            19,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            23,
            16,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            25,
            13,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            21,
            24,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            16,
            25,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            18,
            22,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            20,
            19,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            22,
            16,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            24,
            13,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            26,
            10,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            28,
            7,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            16,
            30,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            18,
            27,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            20,
            24,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            22,
            21,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            24,
            18,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            11,
            36,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            13,
            33,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            15,
            30,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            17,
            27,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            19,
            24,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            21,
            21,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            23,
            18,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            25,
            15,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            27,
            12,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            12,
            33,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            14,
            30,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            16,
            27,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            24,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            20,
            21,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            22,
            18,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            24,
            15,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            26,
            12,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            28,
            9,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            30,
            6,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            22,
            23,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            18,
            24,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            20,
            21,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            22,
            18,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            24,
            15,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            26,
            12,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            22,
            23,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            17,
            24,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            19,
            21,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            21,
            18,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            23,
            15,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            25,
            12,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            27,
            9,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            29,
            6,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            17,
            29,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            19,
            26,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            21,
            23,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            23,
            20,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            25,
            17,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            19,
            23,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            21,
            20,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            23,
            17,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            25,
            14,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            27,
            11,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            23,
            22,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            15,
            28,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            17,
            25,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            19,
            22,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            21,
            19,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            23,
            16,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            14,
            28,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            16,
            25,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            18,
            22,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            20,
            19,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            22,
            16,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            24,
            13,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            26,
            10,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            16,
            30,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            18,
            27,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            20,
            24,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            22,
            21,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            11,
            36,
            0,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            13,
            33,
            1,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            15,
            30,
            2,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            17,
            27,
            3,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            19,
            24,
            4,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            21,
            21,
            5,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            23,
            18,
            6,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            25,
            15,
            7,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            10,
            36,
            2,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            12,
            33,
            3,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            14,
            30,
            4,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            16,
            27,
            5,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            18,
            24,
            6,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            20,
            21,
            7,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            22,
            18,
            8,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            24,
            15,
            9,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            26,
            12,
            10,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            28,
            9,
            11,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            16,
            27,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            18,
            24,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            20,
            21,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            22,
            18,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            24,
            15,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            15,
            27,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            17,
            24,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            19,
            21,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            21,
            18,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            23,
            15,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            25,
            12,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            27,
            9,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            17,
            29,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            19,
            26,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            21,
            23,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            23,
            20,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            12,
            35,
            0,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            14,
            32,
            1,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            16,
            29,
            2,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            18,
            26,
            3,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            20,
            23,
            4,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            22,
            20,
            5,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            24,
            17,
            6,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            26,
            14,
            7,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            17,
            26,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            19,
            23,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            21,
            20,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            23,
            17,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            25,
            14,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            16,
            26,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            18,
            23,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            20,
            20,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            22,
            17,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            24,
            14,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            26,
            11,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            28,
            8,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            18,
            28,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            20,
            25,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            22,
            22,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            24,
            19,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            18,
            25,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            20,
            22,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            22,
            19,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            24,
            16,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            26,
            13,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            16,
            28,
            4,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            18,
            25,
            5,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            20,
            22,
            6,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            22,
            19,
            7,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            24,
            16,
            8,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            15,
            28,
            6,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            17,
            25,
            7,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            19,
            22,
            8,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            21,
            19,
            9,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            23,
            16,
            10,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            25,
            13,
            11,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            27,
            10,
            12,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            15,
            28,
            6,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            17,
            25,
            7,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            19,
            22,
            8,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            21,
            19,
            9,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            23,
            16,
            10,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            19,
            27,
            0,
            3
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            14,
            33,
            0,
            2
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            16,
            30,
            1,
            2
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            18,
            27,
            2,
            2
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            20,
            24,
            3,
            2
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            22,
            21,
            4,
            2
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            9,
            39,
            0,
            1
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            11,
            36,
            1,
            1
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            13,
            33,
            2,
            1
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            15,
            30,
            3,
            1
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            17,
            27,
            4,
            1
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            19,
            24,
            5,
            1
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            21,
            21,
            6,
            1
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            23,
            18,
            7,
            1
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            25,
            15,
            8,
            1
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            16,
            27,
            6,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            18,
            24,
            7,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            20,
            21,
            8,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            22,
            18,
            9,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            24,
            15,
            10,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 50,
      "raw_signature_count": 1625,
      "after_block_family_convexity": 1030,
      "after_summed_local_line_inequalities": 592,
      "after_local_type_sum": 515,
      "survivors": [
        {
          "signature": [
            13,
            0,
            0,
            0,
            15,
            28,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            17,
            25,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            19,
            22,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            21,
            19,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            23,
            16,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            19,
            27,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            14,
            28,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            16,
            25,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            22,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            19,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            22,
            16,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            24,
            13,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            26,
            10,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            14,
            33,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            16,
            30,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            27,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            24,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            22,
            21,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            9,
            39,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            11,
            36,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            13,
            33,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            15,
            30,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            17,
            27,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            19,
            24,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            21,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            23,
            18,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            25,
            15,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            10,
            36,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            12,
            33,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            14,
            30,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            16,
            27,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            18,
            24,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            21,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            18,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            15,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            26,
            12,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            9,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            26,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            11,
            33,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            13,
            30,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            27,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            24,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            21,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            18,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            15,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            12,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            9,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            29,
            6,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            15,
            32,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            29,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            26,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            23,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            20,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            10,
            38,
            0,
            2
          ],
          "target": [
            24,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            12,
            35,
            1,
            2
          ],
          "target": [
            25,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            14,
            32,
            2,
            2
          ],
          "target": [
            26,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            16,
            29,
            3,
            2
          ],
          "target": [
            27,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            26,
            4,
            2
          ],
          "target": [
            28,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            23,
            5,
            2
          ],
          "target": [
            29,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            20,
            6,
            2
          ],
          "target": [
            30,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            24,
            17,
            7,
            2
          ],
          "target": [
            31,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            14,
            8,
            2
          ],
          "target": [
            32,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            11,
            9,
            2
          ],
          "target": [
            33,
            45,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            9,
            38,
            2,
            1
          ],
          "target": [
            26,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            11,
            35,
            3,
            1
          ],
          "target": [
            27,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            13,
            32,
            4,
            1
          ],
          "target": [
            28,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            15,
            29,
            5,
            1
          ],
          "target": [
            29,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            17,
            26,
            6,
            1
          ],
          "target": [
            30,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            19,
            23,
            7,
            1
          ],
          "target": [
            31,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            21,
            20,
            8,
            1
          ],
          "target": [
            32,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            23,
            17,
            9,
            1
          ],
          "target": [
            33,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            25,
            14,
            10,
            1
          ],
          "target": [
            34,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            27,
            11,
            11,
            1
          ],
          "target": [
            35,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            29,
            8,
            12,
            1
          ],
          "target": [
            36,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            21,
            25,
            0,
            4
          ],
          "target": [
            36,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            16,
            27,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            18,
            24,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            20,
            21,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            22,
            18,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            24,
            15,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            20,
            26,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            15,
            27,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            17,
            24,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            19,
            21,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            21,
            18,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            23,
            15,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            25,
            12,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            27,
            9,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            15,
            32,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            17,
            29,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            19,
            26,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            21,
            23,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            23,
            20,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            10,
            38,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            12,
            35,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            14,
            32,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            16,
            29,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            18,
            26,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            20,
            23,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            22,
            20,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            24,
            17,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            26,
            14,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            11,
            35,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            13,
            32,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            15,
            29,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            17,
            26,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            19,
            23,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            21,
            20,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            23,
            17,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            14,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            27,
            11,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            29,
            8,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            21,
            25,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            12,
            32,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            14,
            29,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            26,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            18,
            23,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            20,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            22,
            17,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            24,
            14,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            26,
            11,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            28,
            8,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            30,
            5,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            16,
            31,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            18,
            28,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            25,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            22,
            22,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            24,
            19,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            11,
            37,
            0,
            2
          ],
          "target": [
            24,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            13,
            34,
            1,
            2
          ],
          "target": [
            25,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            15,
            31,
            2,
            2
          ],
          "target": [
            26,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            17,
            28,
            3,
            2
          ],
          "target": [
            27,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            19,
            25,
            4,
            2
          ],
          "target": [
            28,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            21,
            22,
            5,
            2
          ],
          "target": [
            29,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            23,
            19,
            6,
            2
          ],
          "target": [
            30,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            25,
            16,
            7,
            2
          ],
          "target": [
            31,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            27,
            13,
            8,
            2
          ],
          "target": [
            32,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            29,
            10,
            9,
            2
          ],
          "target": [
            33,
            45,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            8,
            40,
            1,
            1
          ],
          "target": [
            25,
            5,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            10,
            37,
            2,
            1
          ],
          "target": [
            26,
            10,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            12,
            34,
            3,
            1
          ],
          "target": [
            27,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            14,
            31,
            4,
            1
          ],
          "target": [
            28,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            16,
            28,
            5,
            1
          ],
          "target": [
            29,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            18,
            25,
            6,
            1
          ],
          "target": [
            30,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            20,
            22,
            7,
            1
          ],
          "target": [
            31,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            22,
            19,
            8,
            1
          ],
          "target": [
            32,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            24,
            16,
            9,
            1
          ],
          "target": [
            33,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            26,
            13,
            10,
            1
          ],
          "target": [
            34,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            28,
            10,
            11,
            1
          ],
          "target": [
            35,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            30,
            7,
            12,
            1
          ],
          "target": [
            36,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            18,
            1,
            0,
            0,
            22,
            24,
            0,
            4
          ],
          "target": [
            36,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            17,
            26,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            19,
            23,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            21,
            20,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            23,
            17,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            25,
            14,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            21,
            25,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            16,
            26,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            18,
            23,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            20,
            20,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            22,
            17,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            24,
            14,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            26,
            11,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            28,
            8,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            16,
            31,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            18,
            28,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            20,
            25,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            22,
            22,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            24,
            19,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            11,
            37,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            13,
            34,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            15,
            31,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            17,
            28,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            19,
            25,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            21,
            22,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            23,
            19,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            25,
            16,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            27,
            13,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            12,
            34,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            14,
            31,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            16,
            28,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            18,
            25,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            20,
            22,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            22,
            19,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            24,
            16,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            26,
            13,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            28,
            10,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            30,
            7,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            22,
            24,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            13,
            31,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            15,
            28,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            25,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            19,
            22,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            21,
            19,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            23,
            16,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            25,
            13,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            27,
            10,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            29,
            7,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            31,
            4,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            17,
            30,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            19,
            27,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            21,
            24,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            23,
            21,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            2,
            0,
            0,
            25,
            18,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            12,
            36,
            0,
            2
          ],
          "target": [
            24,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            14,
            33,
            1,
            2
          ],
          "target": [
            25,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            16,
            30,
            2,
            2
          ],
          "target": [
            26,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            18,
            27,
            3,
            2
          ],
          "target": [
            27,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            20,
            24,
            4,
            2
          ],
          "target": [
            28,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            22,
            21,
            5,
            2
          ],
          "target": [
            29,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            24,
            18,
            6,
            2
          ],
          "target": [
            30,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            26,
            15,
            7,
            2
          ],
          "target": [
            31,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            28,
            12,
            8,
            2
          ],
          "target": [
            32,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            2,
            0,
            0,
            30,
            9,
            9,
            2
          ],
          "target": [
            33,
            45,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            18,
            25,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            20,
            22,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            22,
            19,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            24,
            16,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            26,
            13,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            22,
            24,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            17,
            25,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            19,
            22,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            21,
            19,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            23,
            16,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            25,
            13,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            27,
            10,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            29,
            7,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            17,
            30,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            19,
            27,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            21,
            24,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            23,
            21,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            3,
            0,
            0,
            25,
            18,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            12,
            36,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            14,
            33,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            16,
            30,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            18,
            27,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            20,
            24,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            22,
            21,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            24,
            18,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            26,
            15,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            28,
            12,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            13,
            33,
            3,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            15,
            30,
            4,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            17,
            27,
            5,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            19,
            24,
            6,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            21,
            21,
            7,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            23,
            18,
            8,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            25,
            15,
            9,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            27,
            12,
            10,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            29,
            9,
            11,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            31,
            6,
            12,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            3,
            0,
            0,
            23,
            23,
            0,
            4
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            14,
            30,
            6,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            16,
            27,
            7,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            24,
            8,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            20,
            21,
            9,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            22,
            18,
            10,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            24,
            15,
            11,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            26,
            12,
            12,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            28,
            9,
            13,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            30,
            6,
            14,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            32,
            3,
            15,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            18,
            29,
            0,
            3
          ],
          "target": [
            24,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            20,
            26,
            1,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            22,
            23,
            2,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            24,
            20,
            3,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            3,
            0,
            0,
            26,
            17,
            4,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            4,
            0,
            0,
            19,
            24,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            4,
            0,
            0,
            21,
            21,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            4,
            0,
            0,
            23,
            18,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            4,
            0,
            0,
            25,
            15,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            4,
            0,
            0,
            27,
            12,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            4,
            0,
            0,
            23,
            23,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            18,
            24,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            20,
            21,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            22,
            18,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            24,
            15,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            26,
            12,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            28,
            9,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            30,
            6,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            18,
            29,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            20,
            26,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            22,
            23,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            24,
            20,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            4,
            0,
            0,
            26,
            17,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            13,
            35,
            0,
            2
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            15,
            32,
            1,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            17,
            29,
            2,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            19,
            26,
            3,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            21,
            23,
            4,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            23,
            20,
            5,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            25,
            17,
            6,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            27,
            14,
            7,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            4,
            0,
            0,
            29,
            11,
            8,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            5,
            0,
            0,
            20,
            23,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            5,
            0,
            0,
            22,
            20,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            5,
            0,
            0,
            24,
            17,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            5,
            0,
            0,
            26,
            14,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            5,
            0,
            0,
            28,
            11,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            5,
            0,
            0,
            24,
            22,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            19,
            23,
            8,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            21,
            20,
            9,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            23,
            17,
            10,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            25,
            14,
            11,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            27,
            11,
            12,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            29,
            8,
            13,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            31,
            5,
            14,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            19,
            28,
            0,
            3
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            21,
            25,
            1,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            23,
            22,
            2,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            25,
            19,
            3,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            5,
            0,
            0,
            27,
            16,
            4,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            6,
            0,
            0,
            21,
            22,
            6,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            6,
            0,
            0,
            23,
            19,
            7,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            6,
            0,
            0,
            25,
            16,
            8,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            6,
            0,
            0,
            27,
            13,
            9,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            6,
            0,
            0,
            29,
            10,
            10,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            6,
            0,
            0,
            25,
            21,
            0,
            4
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            16,
            28,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            18,
            25,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            20,
            22,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            22,
            19,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            24,
            16,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            15,
            28,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            17,
            25,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            19,
            22,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            21,
            19,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            23,
            16,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            25,
            13,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            27,
            10,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            17,
            30,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            19,
            27,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            21,
            24,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            23,
            21,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            12,
            36,
            0,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            14,
            33,
            1,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            16,
            30,
            2,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            18,
            27,
            3,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            20,
            24,
            4,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            22,
            21,
            5,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            24,
            18,
            6,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            26,
            15,
            7,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            11,
            36,
            2,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            13,
            33,
            3,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            15,
            30,
            4,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            17,
            27,
            5,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            19,
            24,
            6,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            21,
            21,
            7,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            23,
            18,
            8,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            25,
            15,
            9,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            27,
            12,
            10,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            29,
            9,
            11,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            12,
            33,
            5,
            0
          ],
          "target": [
            18,
            30,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            14,
            30,
            6,
            0
          ],
          "target": [
            19,
            35,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            16,
            27,
            7,
            0
          ],
          "target": [
            20,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            18,
            24,
            8,
            0
          ],
          "target": [
            21,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            20,
            21,
            9,
            0
          ],
          "target": [
            22,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            22,
            18,
            10,
            0
          ],
          "target": [
            23,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            24,
            15,
            11,
            0
          ],
          "target": [
            24,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            26,
            12,
            12,
            0
          ],
          "target": [
            25,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            28,
            9,
            13,
            0
          ],
          "target": [
            26,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            30,
            6,
            14,
            0
          ],
          "target": [
            27,
            75,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            18,
            29,
            0,
            3
          ],
          "target": [
            25,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            20,
            26,
            1,
            3
          ],
          "target": [
            26,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            22,
            23,
            2,
            3
          ],
          "target": [
            27,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            16,
            0,
            1,
            0,
            24,
            20,
            3,
            3
          ],
          "target": [
            28,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            17,
            27,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            19,
            24,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            21,
            21,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            23,
            18,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            1,
            0,
            25,
            15,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            16,
            27,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            18,
            24,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            20,
            21,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            22,
            18,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            24,
            15,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            26,
            12,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            28,
            9,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            18,
            29,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            20,
            26,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            22,
            23,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            1,
            0,
            24,
            20,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            13,
            35,
            0,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            15,
            32,
            1,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            17,
            29,
            2,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            19,
            26,
            3,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            21,
            23,
            4,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            23,
            20,
            5,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            25,
            17,
            6,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            1,
            1,
            0,
            27,
            14,
            7,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            12,
            35,
            2,
            1
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            14,
            32,
            3,
            1
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            16,
            29,
            4,
            1
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            18,
            26,
            5,
            1
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            20,
            23,
            6,
            1
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            22,
            20,
            7,
            1
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            24,
            17,
            8,
            1
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            26,
            14,
            9,
            1
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            28,
            11,
            10,
            1
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            1,
            1,
            0,
            30,
            8,
            11,
            1
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            1,
            0,
            18,
            26,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            1,
            0,
            20,
            23,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            1,
            0,
            22,
            20,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            1,
            0,
            24,
            17,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            1,
            0,
            26,
            14,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            17,
            26,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            19,
            23,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            21,
            20,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            23,
            17,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            25,
            14,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            27,
            11,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            29,
            8,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            19,
            28,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            21,
            25,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            23,
            22,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            2,
            1,
            0,
            25,
            19,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            14,
            34,
            0,
            2
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            16,
            31,
            1,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            18,
            28,
            2,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            20,
            25,
            3,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            22,
            22,
            4,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            24,
            19,
            5,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            26,
            16,
            6,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            2,
            1,
            0,
            28,
            13,
            7,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            1,
            0,
            19,
            25,
            5,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            1,
            0,
            21,
            22,
            6,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            1,
            0,
            23,
            19,
            7,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            1,
            0,
            25,
            16,
            8,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            3,
            1,
            0,
            27,
            13,
            9,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            18,
            25,
            7,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            20,
            22,
            8,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            22,
            19,
            9,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            24,
            16,
            10,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            26,
            13,
            11,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            28,
            10,
            12,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            30,
            7,
            13,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            20,
            27,
            0,
            3
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            22,
            24,
            1,
            3
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            24,
            21,
            2,
            3
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            3,
            1,
            0,
            26,
            18,
            3,
            3
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            2,
            0,
            17,
            28,
            4,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            2,
            0,
            19,
            25,
            5,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            2,
            0,
            21,
            22,
            6,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            2,
            0,
            23,
            19,
            7,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            2,
            0,
            25,
            16,
            8,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            16,
            28,
            6,
            0
          ],
          "target": [
            8,
            40,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            18,
            25,
            7,
            0
          ],
          "target": [
            9,
            45,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            20,
            22,
            8,
            0
          ],
          "target": [
            10,
            50,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            22,
            19,
            9,
            0
          ],
          "target": [
            11,
            55,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            24,
            16,
            10,
            0
          ],
          "target": [
            12,
            60,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            26,
            13,
            11,
            0
          ],
          "target": [
            13,
            65,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            2,
            0,
            28,
            10,
            12,
            0
          ],
          "target": [
            14,
            70,
            0
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            15,
            33,
            0,
            2
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            17,
            30,
            1,
            2
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            19,
            27,
            2,
            2
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            21,
            24,
            3,
            2
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            23,
            21,
            4,
            2
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            25,
            18,
            5,
            2
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            2,
            0,
            27,
            15,
            6,
            2
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            2,
            0,
            18,
            27,
            4,
            1
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            2,
            0,
            20,
            24,
            5,
            1
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            2,
            0,
            22,
            21,
            6,
            1
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            2,
            0,
            24,
            18,
            7,
            1
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            1,
            2,
            0,
            26,
            15,
            8,
            1
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            1,
            16,
            28,
            6,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            1,
            18,
            25,
            7,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            1,
            20,
            22,
            8,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            1,
            22,
            19,
            9,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            1,
            24,
            16,
            10,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            0,
            0,
            1,
            20,
            27,
            0,
            3
          ],
          "target": [
            12,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            15,
            33,
            0,
            2
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            17,
            30,
            1,
            2
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            19,
            27,
            2,
            2
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            21,
            24,
            3,
            2
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            13,
            0,
            0,
            1,
            23,
            21,
            4,
            2
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            10,
            39,
            0,
            1
          ],
          "target": [
            12,
            0,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            12,
            36,
            1,
            1
          ],
          "target": [
            13,
            5,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            14,
            33,
            2,
            1
          ],
          "target": [
            14,
            10,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            16,
            30,
            3,
            1
          ],
          "target": [
            15,
            15,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            18,
            27,
            4,
            1
          ],
          "target": [
            16,
            20,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            20,
            24,
            5,
            1
          ],
          "target": [
            17,
            25,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            22,
            21,
            6,
            1
          ],
          "target": [
            18,
            30,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            24,
            18,
            7,
            1
          ],
          "target": [
            19,
            35,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            14,
            0,
            0,
            1,
            26,
            15,
            8,
            1
          ],
          "target": [
            20,
            40,
            12
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            11,
            36,
            3,
            0
          ],
          "target": [
            15,
            15,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            13,
            33,
            4,
            0
          ],
          "target": [
            16,
            20,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            15,
            30,
            5,
            0
          ],
          "target": [
            17,
            25,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            17,
            27,
            6,
            0
          ],
          "target": [
            18,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            19,
            24,
            7,
            0
          ],
          "target": [
            19,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            21,
            21,
            8,
            0
          ],
          "target": [
            20,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            23,
            18,
            9,
            0
          ],
          "target": [
            21,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            25,
            15,
            10,
            0
          ],
          "target": [
            22,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            27,
            12,
            11,
            0
          ],
          "target": [
            23,
            55,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            29,
            9,
            12,
            0
          ],
          "target": [
            24,
            60,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            15,
            0,
            0,
            1,
            21,
            26,
            0,
            3
          ],
          "target": [
            24,
            0,
            24
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            1,
            17,
            27,
            6,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            1,
            19,
            24,
            7,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            1,
            21,
            21,
            8,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            1,
            23,
            18,
            9,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            1,
            0,
            1,
            25,
            15,
            10,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            16,
            32,
            0,
            2
          ],
          "target": [
            12,
            0,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            18,
            29,
            1,
            2
          ],
          "target": [
            13,
            5,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            20,
            26,
            2,
            2
          ],
          "target": [
            14,
            10,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            22,
            23,
            3,
            2
          ],
          "target": [
            15,
            15,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            12,
            1,
            0,
            1,
            24,
            20,
            4,
            2
          ],
          "target": [
            16,
            20,
            18
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            1,
            18,
            26,
            6,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            1,
            20,
            23,
            7,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            1,
            22,
            20,
            8,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            1,
            24,
            17,
            9,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            2,
            0,
            1,
            26,
            14,
            10,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            1,
            17,
            28,
            5,
            0
          ],
          "target": [
            6,
            30,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            1,
            19,
            25,
            6,
            0
          ],
          "target": [
            7,
            35,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            1,
            21,
            22,
            7,
            0
          ],
          "target": [
            8,
            40,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            1,
            23,
            19,
            8,
            0
          ],
          "target": [
            9,
            45,
            6
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            11,
            0,
            1,
            1,
            25,
            16,
            9,
            0
          ],
          "target": [
            10,
            50,
            6
          ],
          "local_type_sum_reachable": true
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n12_02_augmented_summed.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 12,
  "source_file": "n12_01_signature_filter.json",
  "source_sha256": "271bb4925b4e3bf7242fa7bd6780dbc69957ce309221c8bd009ffbd61068f83e",
  "input_signature_count": 1354,
  "summed_only": true,
  "status_counts": {
    "INFEASIBLE_SUMMED_INEQUALITY": 1143,
    "SURVIVES_SUMMED_INEQUALITY": 211
  },
  "retained_signature_count": 211,
  "records": [
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        28,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        25,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 40,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 39,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        10,
        28,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        12,
        25,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        22,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        19,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        27,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        28,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        25,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        22,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        19,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        33,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        30,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        27,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        24,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        11,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        13,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 38,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 37,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 36,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 35,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 34,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        12,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 38,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        14,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 37,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 36,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        11,
        28,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        13,
        25,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        22,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        19,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        16,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        27,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        10,
        28,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        12,
        25,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        22,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        19,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        16,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        20,
        13,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        10,
        33,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        12,
        30,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        27,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        24,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        21,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        33,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        30,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        27,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        24,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        17,
        21,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        19,
        18,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        12,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        14,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        18,
        18,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        15,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        11,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        13,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        17,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        15,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        11,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        13,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        17,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        20,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        8,
        35,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        32,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        29,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        26,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        23,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        18,
        20,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        20,
        17,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        13,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        15,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        19,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        12,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 36,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        14,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 35,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 34,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        18,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        14,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        12,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        14,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        18,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        14,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 36,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        16,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 35,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 34,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        20,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        12,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        14,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        16,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        18,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        20,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        28,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        25,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        22,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        19,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        16,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        11,
        28,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        13,
        25,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        22,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        19,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        16,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        13,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        10,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        11,
        33,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        13,
        30,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        27,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        24,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        21,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        8,
        36,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        10,
        33,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        12,
        30,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        27,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        24,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        21,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        20,
        18,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        22,
        15,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        33,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        30,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        17,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        19,
        18,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        21,
        15,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        23,
        12,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        17,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        13,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        15,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        17,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        19,
        18,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        15,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        17,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        12,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        14,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        18,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        15,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        22,
        12,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        24,
        9,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        12,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        14,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        18,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        20,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        9,
        35,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        11,
        32,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        13,
        29,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        26,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        17,
        23,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        20,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        21,
        17,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        23,
        14,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        8,
        35,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        32,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        29,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        18,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        20,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        22,
        14,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        24,
        11,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        18,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        14,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        16,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        18,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        20,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        22,
        14,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        18,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        13,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        15,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        19,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        21,
        14,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        23,
        11,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        13,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        15,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        19,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        21,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        8,
        37,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        10,
        34,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        12,
        31,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        14,
        28,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        25,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        18,
        22,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        19,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        22,
        16,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        24,
        13,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        15,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        17,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        19,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        21,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        23,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        19,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        14,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 34,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        16,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        20,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        22,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        24,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        14,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        16,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        20,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        22,
        18,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        13,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        15,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        17,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        19,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        21,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        12,
        28,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        14,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        16,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        18,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        20,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        22,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        24,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        14,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        16,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        18,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        20,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        14,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        16,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        18,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        20,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        22,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        13,
        28,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 33,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        15,
        25,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 32,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        17,
        22,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 31,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        19,
        19,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        21,
        16,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        17,
        27,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        28,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        25,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        22,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        19,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        16,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        28,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        25,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        22,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        19,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        16,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        13,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        10,
        14,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        9,
        36,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        11,
        33,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        13,
        30,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        27,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        24,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        21,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        18,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        15,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        8,
        36,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        10,
        33,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        12,
        30,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        20,
        18,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        22,
        15,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        24,
        12,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        26,
        9,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        33,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        30,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        17,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        19,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        21,
        15,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        23,
        12,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        25,
        9,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        27,
        6,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        17,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        19,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        21,
        20,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        14,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        16,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        18,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        15,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        26,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        13,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        15,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        17,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        19,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        15,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        23,
        12,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        25,
        9,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        13,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        15,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        17,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        19,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        20,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        8,
        38,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        10,
        35,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        12,
        32,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        14,
        29,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        26,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        18,
        23,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        20,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        22,
        17,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        24,
        14,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        9,
        35,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        11,
        32,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        13,
        29,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        17,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        21,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        23,
        14,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        25,
        11,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        27,
        8,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        32,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        29,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        18,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        20,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        22,
        14,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        24,
        11,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        26,
        8,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        28,
        5,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        18,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        20,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        22,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        15,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        17,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        19,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        21,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        23,
        14,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        19,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        14,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        16,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        18,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        20,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        22,
        14,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        24,
        11,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        26,
        8,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        14,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        16,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        18,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        20,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        22,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        9,
        37,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        11,
        34,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        13,
        31,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        15,
        28,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        25,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        19,
        22,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        21,
        19,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        23,
        16,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        25,
        13,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        10,
        34,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        12,
        31,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        14,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        18,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        22,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        24,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        26,
        10,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        28,
        7,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        16,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        18,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        20,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        22,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        24,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        20,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        15,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        17,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        19,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        21,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        23,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        25,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        27,
        7,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        15,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        17,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        19,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        21,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        23,
        18,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        10,
        36,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 30,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        12,
        33,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        14,
        30,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        16,
        27,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        24,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        20,
        21,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        22,
        18,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        24,
        15,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        26,
        12,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        17,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        19,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        21,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        23,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        25,
        12,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        21,
        23,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        14,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        16,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        18,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        20,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        22,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        13,
        28,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        15,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        17,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        19,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        21,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        23,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        25,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        15,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        17,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        19,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        21,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        10,
        36,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        12,
        33,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        14,
        30,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        16,
        27,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        18,
        24,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        20,
        21,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        22,
        18,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        24,
        15,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        15,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        17,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        19,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        21,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        23,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        14,
        27,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        16,
        24,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        18,
        21,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        20,
        18,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        22,
        15,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        24,
        12,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        26,
        9,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        16,
        29,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        18,
        26,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        20,
        23,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        22,
        20,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        16,
        26,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        18,
        23,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        20,
        20,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        22,
        17,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        24,
        14,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        15,
        28,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 29,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        17,
        25,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 28,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        19,
        22,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        21,
        19,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        23,
        16,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        14,
        28,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        16,
        25,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        18,
        22,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        20,
        19,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        22,
        16,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        18,
        27,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        13,
        33,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        15,
        30,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        17,
        27,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        19,
        24,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        21,
        21,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        28,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        25,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        22,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        19,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        16,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        27,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -18,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        28,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        25,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        22,
        10,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        19,
        11,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        16,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        23,
        13,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        25,
        10,
        14,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        33,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        30,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        24,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        21,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        8,
        39,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        10,
        36,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        2,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        3,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        4,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        5,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        6,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        18,
        7,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        15,
        8,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        9,
        36,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        11,
        33,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        13,
        30,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        18,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        15,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        25,
        12,
        11,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        27,
        9,
        12,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        26,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        10,
        33,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        12,
        30,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        20,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        22,
        15,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        24,
        12,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        26,
        9,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        28,
        6,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        20,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        22,
        20,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        38,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        35,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        32,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        29,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        17,
        26,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        19,
        23,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        21,
        20,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        23,
        17,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        25,
        14,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        27,
        11,
        9,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        27,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        24,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        21,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        18,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        15,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        26,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        14,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        16,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        21,
        10,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        18,
        11,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        15,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        24,
        12,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        26,
        9,
        14,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        14,
        32,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        16,
        29,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        26,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        23,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        20,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        9,
        38,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        11,
        35,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        13,
        32,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        15,
        29,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        17,
        26,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        19,
        23,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        20,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        23,
        17,
        7,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        25,
        14,
        8,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        10,
        35,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        12,
        32,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        14,
        29,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        18,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        22,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        24,
        14,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        26,
        11,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        28,
        8,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        11,
        32,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        13,
        29,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        17,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        21,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        23,
        14,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        25,
        11,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        27,
        8,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        29,
        5,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        17,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        21,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        23,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        37,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        34,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        31,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        28,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        18,
        25,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        20,
        22,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        22,
        19,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        24,
        16,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        26,
        13,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        28,
        10,
        9,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        16,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        18,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        20,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        17,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        14,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        25,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        15,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        17,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        19,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        21,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        23,
        14,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        25,
        11,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        27,
        8,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        15,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        17,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        19,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        21,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        23,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        10,
        37,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        12,
        34,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        14,
        31,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        16,
        28,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        18,
        25,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        20,
        22,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        22,
        19,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        24,
        16,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        26,
        13,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        11,
        34,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        13,
        31,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        15,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        19,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        21,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        23,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        25,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        27,
        10,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        29,
        7,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        21,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        12,
        31,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        14,
        28,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        18,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        22,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        24,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        26,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        28,
        7,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        30,
        4,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        18,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        22,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        24,
        18,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        17,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        19,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        21,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        23,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        25,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        21,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        16,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        18,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        20,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        22,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        24,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        26,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        28,
        7,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        16,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        18,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        20,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        22,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        24,
        18,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        11,
        36,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        13,
        33,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        15,
        30,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        17,
        27,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        19,
        24,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        21,
        21,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        23,
        18,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        25,
        15,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        27,
        12,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        12,
        33,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        14,
        30,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        16,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        20,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        22,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        24,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        26,
        12,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        28,
        9,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        30,
        6,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        22,
        23,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        18,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        20,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        22,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        24,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        26,
        12,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        22,
        23,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        17,
        24,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        19,
        21,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        21,
        18,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        23,
        15,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        25,
        12,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        27,
        9,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        29,
        6,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        17,
        29,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        19,
        26,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        21,
        23,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        23,
        20,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        25,
        17,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        19,
        23,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        21,
        20,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        23,
        17,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        25,
        14,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        27,
        11,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        23,
        22,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        15,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        17,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        19,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        21,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        16,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        14,
        28,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        16,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        18,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        20,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        22,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        24,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        26,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        16,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        18,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        20,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        22,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        11,
        36,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        13,
        33,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        15,
        30,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        17,
        27,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        19,
        24,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        21,
        21,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        23,
        18,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        25,
        15,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        10,
        36,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        12,
        33,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        14,
        30,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        16,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        18,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        20,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        22,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        24,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        26,
        12,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        28,
        9,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        16,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        18,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        20,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        22,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        24,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        15,
        27,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        17,
        24,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        19,
        21,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        21,
        18,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        23,
        15,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        25,
        12,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        27,
        9,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        17,
        29,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        19,
        26,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        21,
        23,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        23,
        20,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        12,
        35,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        14,
        32,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        16,
        29,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        18,
        26,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        20,
        23,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        22,
        20,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        24,
        17,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        26,
        14,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        17,
        26,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        19,
        23,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        21,
        20,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        23,
        17,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        25,
        14,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        16,
        26,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        18,
        23,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        20,
        20,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        22,
        17,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        24,
        14,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        26,
        11,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        28,
        8,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        18,
        28,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        20,
        25,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        22,
        22,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        24,
        19,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        18,
        25,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        20,
        22,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        22,
        19,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        24,
        16,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        26,
        13,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        16,
        28,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        18,
        25,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        20,
        22,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        22,
        19,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        24,
        16,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        15,
        28,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        17,
        25,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        19,
        22,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        21,
        19,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        23,
        16,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        25,
        13,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        27,
        10,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        15,
        28,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        17,
        25,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        19,
        22,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        21,
        19,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        23,
        16,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        19,
        27,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        14,
        33,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        16,
        30,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        18,
        27,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        20,
        24,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        22,
        21,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        9,
        39,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 27,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        11,
        36,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 26,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        13,
        33,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 25,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        15,
        30,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        17,
        27,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        19,
        24,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        21,
        21,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        23,
        18,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        25,
        15,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        16,
        27,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        18,
        24,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        20,
        21,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        22,
        18,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        24,
        15,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        15,
        28,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        17,
        25,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        19,
        22,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        21,
        19,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -24,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        23,
        16,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -25,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        19,
        27,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -27,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        28,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        25,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        22,
        10,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        19,
        11,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        16,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -18,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        24,
        13,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -19,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        26,
        10,
        14,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        33,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -18,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        30,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -19,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        27,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        24,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        21,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        9,
        39,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        11,
        36,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        33,
        2,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        30,
        3,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        4,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        24,
        5,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        21,
        6,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        23,
        18,
        7,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        25,
        15,
        8,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        10,
        36,
        3,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        4,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        18,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        15,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        26,
        12,
        11,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        28,
        9,
        12,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        26,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        11,
        33,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        13,
        30,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        24,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        21,
        10,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        18,
        11,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        15,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        25,
        12,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        27,
        9,
        14,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        29,
        6,
        15,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        32,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        29,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        26,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        23,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        20,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        10,
        38,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        12,
        35,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        14,
        32,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        16,
        29,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        18,
        26,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        20,
        23,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        22,
        20,
        6,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        24,
        17,
        7,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        26,
        14,
        8,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        28,
        11,
        9,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        9,
        38,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        11,
        35,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        13,
        32,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        15,
        29,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        17,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        19,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        21,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        23,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        25,
        14,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        27,
        11,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        29,
        8,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        19,
        0,
        0,
        0,
        21,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        16,
        27,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        18,
        24,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        20,
        21,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        22,
        18,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -17,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        24,
        15,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -18,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        20,
        26,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        27,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        24,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        21,
        10,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        18,
        11,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        15,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        25,
        12,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        27,
        9,
        14,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        32,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        29,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        26,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        23,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        20,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        10,
        38,
        0,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        12,
        35,
        1,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        14,
        32,
        2,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        16,
        29,
        3,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        26,
        4,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        23,
        5,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        20,
        6,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        24,
        17,
        7,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        26,
        14,
        8,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        11,
        35,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        13,
        32,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        15,
        29,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        17,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        19,
        23,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        20,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        23,
        17,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        25,
        14,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        27,
        11,
        11,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        29,
        8,
        12,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        25,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        12,
        32,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        14,
        29,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        18,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        22,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        24,
        14,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        26,
        11,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        28,
        8,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        30,
        5,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        16,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        18,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        20,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        22,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        24,
        19,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        11,
        37,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        13,
        34,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        15,
        31,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        17,
        28,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        19,
        25,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        21,
        22,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        23,
        19,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        25,
        16,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        27,
        13,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        17,
        1,
        0,
        0,
        29,
        10,
        9,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        8,
        40,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        10,
        37,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        12,
        34,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        14,
        31,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        16,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        26,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        28,
        10,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        30,
        7,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        18,
        1,
        0,
        0,
        22,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        17,
        26,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        19,
        23,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        21,
        20,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        23,
        17,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -10,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        25,
        14,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        21,
        25,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        16,
        26,
        8,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        18,
        23,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        20,
        10,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        17,
        11,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        14,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        26,
        11,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        28,
        8,
        14,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        16,
        31,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        18,
        28,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        25,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        22,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        19,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        11,
        37,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        13,
        34,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        15,
        31,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        17,
        28,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        19,
        25,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        21,
        22,
        5,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        23,
        19,
        6,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        25,
        16,
        7,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        27,
        13,
        8,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        12,
        34,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        14,
        31,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        16,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        26,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        28,
        10,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        30,
        7,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        2,
        0,
        0,
        22,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        13,
        31,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        15,
        28,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        19,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        21,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        23,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        25,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        27,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        29,
        7,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        31,
        4,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        17,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        19,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        21,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        23,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        2,
        0,
        0,
        25,
        18,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        12,
        36,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        14,
        33,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        16,
        30,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        18,
        27,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        20,
        24,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        22,
        21,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        24,
        18,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        26,
        15,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        28,
        12,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        2,
        0,
        0,
        30,
        9,
        9,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        26,
        13,
        10,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        22,
        24,
        0,
        4
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        17,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        19,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        21,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        23,
        16,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        25,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        27,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        29,
        7,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        17,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        19,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        21,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        23,
        21,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        25,
        18,
        4,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        12,
        36,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        14,
        33,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        16,
        30,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        18,
        27,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        20,
        24,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        22,
        21,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        24,
        18,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        26,
        15,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        3,
        0,
        0,
        28,
        12,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        13,
        33,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        15,
        30,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        17,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        19,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        21,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        23,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        25,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        27,
        12,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        29,
        9,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        31,
        6,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        3,
        0,
        0,
        23,
        23,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        14,
        30,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        16,
        27,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        24,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        20,
        21,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        22,
        18,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        24,
        15,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        26,
        12,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        28,
        9,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        30,
        6,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        32,
        3,
        15,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        18,
        29,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        20,
        26,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        22,
        23,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        24,
        20,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        3,
        0,
        0,
        26,
        17,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        4,
        0,
        0,
        19,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        4,
        0,
        0,
        21,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        4,
        0,
        0,
        23,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        4,
        0,
        0,
        25,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        4,
        0,
        0,
        27,
        12,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        4,
        0,
        0,
        23,
        23,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        18,
        24,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        20,
        21,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        22,
        18,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        24,
        15,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        26,
        12,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        28,
        9,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        30,
        6,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        18,
        29,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        20,
        26,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        22,
        23,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        24,
        20,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        4,
        0,
        0,
        26,
        17,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        13,
        35,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        15,
        32,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        17,
        29,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        19,
        26,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        21,
        23,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        23,
        20,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        25,
        17,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        27,
        14,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        4,
        0,
        0,
        29,
        11,
        8,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        5,
        0,
        0,
        20,
        23,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        5,
        0,
        0,
        22,
        20,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        5,
        0,
        0,
        24,
        17,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        5,
        0,
        0,
        26,
        14,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        5,
        0,
        0,
        28,
        11,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        5,
        0,
        0,
        24,
        22,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        19,
        23,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        21,
        20,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        23,
        17,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        25,
        14,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        27,
        11,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        29,
        8,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        31,
        5,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        19,
        28,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        21,
        25,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        23,
        22,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        25,
        19,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        5,
        0,
        0,
        27,
        16,
        4,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        6,
        0,
        0,
        21,
        22,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        6,
        0,
        0,
        23,
        19,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        6,
        0,
        0,
        25,
        16,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        6,
        0,
        0,
        27,
        13,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        6,
        0,
        0,
        29,
        10,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        6,
        0,
        0,
        25,
        21,
        0,
        4
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        16,
        28,
        5,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        15,
        28,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        17,
        25,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        19,
        22,
        9,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        21,
        19,
        10,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        16,
        11,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        25,
        13,
        12,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        27,
        10,
        13,
        0
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        17,
        30,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        19,
        27,
        1,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        21,
        24,
        2,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        21,
        3,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        12,
        36,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        14,
        33,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        16,
        30,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        18,
        27,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        20,
        24,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        22,
        21,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        24,
        18,
        6,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        26,
        15,
        7,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        11,
        36,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        13,
        33,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        15,
        30,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        17,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        19,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        21,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        23,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        25,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        27,
        12,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        1,
        0,
        29,
        9,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        12,
        33,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        14,
        30,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        16,
        27,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        18,
        24,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        20,
        21,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        22,
        18,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        24,
        15,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        26,
        12,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        28,
        9,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        30,
        6,
        14,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        18,
        29,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        20,
        26,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        22,
        23,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        16,
        0,
        1,
        0,
        24,
        20,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        17,
        27,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        19,
        24,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        21,
        21,
        7,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        23,
        18,
        8,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -1,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        25,
        15,
        9,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        16,
        27,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        18,
        24,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        20,
        21,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        22,
        18,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        24,
        15,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        26,
        12,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        28,
        9,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        18,
        29,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        20,
        26,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        22,
        23,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        1,
        0,
        24,
        20,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        13,
        35,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        15,
        32,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        17,
        29,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        19,
        26,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        21,
        23,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        23,
        20,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        25,
        17,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        1,
        1,
        0,
        27,
        14,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        12,
        35,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        14,
        32,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        16,
        29,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        18,
        26,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        20,
        23,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        22,
        20,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        24,
        17,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        26,
        14,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        28,
        11,
        10,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        1,
        1,
        0,
        30,
        8,
        11,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        1,
        0,
        18,
        26,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        1,
        0,
        20,
        23,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        1,
        0,
        22,
        20,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        1,
        0,
        24,
        17,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        1,
        0,
        26,
        14,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        17,
        26,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        19,
        23,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        21,
        20,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        23,
        17,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        25,
        14,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        27,
        11,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        29,
        8,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        19,
        28,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        21,
        25,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        23,
        22,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        2,
        1,
        0,
        25,
        19,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        14,
        34,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        16,
        31,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        18,
        28,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        20,
        25,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        22,
        22,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        24,
        19,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        26,
        16,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        2,
        1,
        0,
        28,
        13,
        7,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        1,
        0,
        19,
        25,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        1,
        0,
        21,
        22,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        1,
        0,
        23,
        19,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        1,
        0,
        25,
        16,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        3,
        1,
        0,
        27,
        13,
        9,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        18,
        25,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        20,
        22,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        22,
        19,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        24,
        16,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        26,
        13,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        28,
        10,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        30,
        7,
        13,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        20,
        27,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        22,
        24,
        1,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        24,
        21,
        2,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        3,
        1,
        0,
        26,
        18,
        3,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        2,
        0,
        17,
        28,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        2,
        0,
        19,
        25,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        2,
        0,
        21,
        22,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        2,
        0,
        23,
        19,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        2,
        0,
        25,
        16,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        16,
        28,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        18,
        25,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        20,
        22,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        22,
        19,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        24,
        16,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        26,
        13,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        2,
        0,
        28,
        10,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        15,
        33,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        17,
        30,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        19,
        27,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        21,
        24,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        23,
        21,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        25,
        18,
        5,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        2,
        0,
        27,
        15,
        6,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        2,
        0,
        18,
        27,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        2,
        0,
        20,
        24,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        2,
        0,
        22,
        21,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        2,
        0,
        24,
        18,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        1,
        2,
        0,
        26,
        15,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        16,
        28,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        18,
        25,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        20,
        22,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        22,
        19,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        24,
        16,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        20,
        27,
        0,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        15,
        33,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        17,
        30,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 8,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        19,
        27,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        21,
        24,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        13,
        0,
        0,
        1,
        23,
        21,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        10,
        39,
        0,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        12,
        36,
        1,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        14,
        33,
        2,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        16,
        30,
        3,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        18,
        27,
        4,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        20,
        24,
        5,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        22,
        21,
        6,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        24,
        18,
        7,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        14,
        0,
        0,
        1,
        26,
        15,
        8,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        11,
        36,
        3,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 24,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        13,
        33,
        4,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 23,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        15,
        30,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        17,
        27,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        19,
        24,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        21,
        21,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        23,
        18,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        25,
        15,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        27,
        12,
        11,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        29,
        9,
        12,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        15,
        0,
        0,
        1,
        21,
        26,
        0,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        1,
        17,
        27,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        1,
        19,
        24,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        1,
        21,
        21,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 11,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        1,
        23,
        18,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 10,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        1,
        0,
        1,
        25,
        15,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 9,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        16,
        32,
        0,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        18,
        29,
        1,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 15,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        20,
        26,
        2,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 14,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        22,
        23,
        3,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 13,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        12,
        1,
        0,
        1,
        24,
        20,
        4,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 12,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        1,
        18,
        26,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        1,
        20,
        23,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        1,
        22,
        20,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        1,
        24,
        17,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 17,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        2,
        0,
        1,
        26,
        14,
        10,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 16,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        1,
        17,
        28,
        5,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 22,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        1,
        19,
        25,
        6,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 21,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        1,
        21,
        22,
        7,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 20,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        1,
        23,
        19,
        8,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 19,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        11,
        0,
        1,
        1,
        25,
        16,
        9,
        0
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 18,
      "row_count": 0,
      "wall_time_seconds": 0.0
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n12_03_augmented_point_rows.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 12,
  "source_file": "n12_02_augmented_summed.json",
  "source_sha256": "903655fc2485fcc272d7b0ce1dd7fcba87f285ed1756825a74bc4b0854741d8e",
  "input_signature_count": 211,
  "summed_only": false,
  "status_counts": {
    "OPTIMAL": 169,
    "INFEASIBLE": 42
  },
  "retained_signature_count": 169,
  "records": [
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 12,
      "wall_time_seconds": 0.0059623,
      "variables": 12,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 12
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        28,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 48,
      "wall_time_seconds": 0.0061808,
      "variables": 48,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        25,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 48,
      "wall_time_seconds": 0.0095346,
      "variables": 48,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        22,
        8,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 48,
      "wall_time_seconds": 0.0070014000000000005,
      "variables": 48,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        19,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 48,
      "wall_time_seconds": 0.008527400000000001,
      "variables": 48,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        16,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 48,
      "wall_time_seconds": 0.010972,
      "variables": 48,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 15,
      "wall_time_seconds": 0.0041745,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            7,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 11
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        16,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 37,
      "wall_time_seconds": 0.0059937,
      "variables": 37,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        13,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 26,
      "wall_time_seconds": 0.0024301,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            12,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 10
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        10,
        14,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 18,
      "wall_time_seconds": 0.0026373,
      "variables": 18,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 10
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        0,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 21,
      "wall_time_seconds": 0.0022678,
      "variables": 21,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 31,
      "wall_time_seconds": 0.0024314000000000002,
      "variables": 31,
      "constraints": 10
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 43,
      "wall_time_seconds": 0.0032004000000000004,
      "variables": 43,
      "constraints": 10
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 55,
      "wall_time_seconds": 0.0063966000000000005,
      "variables": 55,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            9,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 61,
      "wall_time_seconds": 0.007250500000000001,
      "variables": 61,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            6,
            1,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        15,
        10,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 75,
      "wall_time_seconds": 0.0055553,
      "variables": 75,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 22,
      "wall_time_seconds": 0.0024443,
      "variables": 22,
      "constraints": 10
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        28,
        6,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 60,
      "wall_time_seconds": 0.0053704,
      "variables": 60,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        25,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 61,
      "wall_time_seconds": 0.005029400000000001,
      "variables": 61,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        22,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 61,
      "wall_time_seconds": 0.007189900000000001,
      "variables": 61,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            8,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        19,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 61,
      "wall_time_seconds": 0.007007200000000001,
      "variables": 61,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            3,
            4,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        16,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 61,
      "wall_time_seconds": 0.006014500000000001,
      "variables": 61,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        27,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -18,
      "row_count": 18,
      "wall_time_seconds": 0.0020711,
      "variables": 18,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            6,
            9,
            0,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 9
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        28,
        8,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 44,
      "wall_time_seconds": 0.0039031,
      "variables": 44,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        25,
        9,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 45,
      "wall_time_seconds": 0.005884,
      "variables": 45,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 7
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        22,
        10,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 45,
      "wall_time_seconds": 0.0081584,
      "variables": 45,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        19,
        11,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 45,
      "wall_time_seconds": 0.0055185,
      "variables": 45,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        16,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 45,
      "wall_time_seconds": 0.0050087000000000005,
      "variables": 45,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            4,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        23,
        13,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 34,
      "wall_time_seconds": 0.0044005,
      "variables": 34,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        25,
        10,
        14,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 25,
      "wall_time_seconds": 0.0038254,
      "variables": 25,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            5,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            8,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 9
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        33,
        0,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 24,
      "wall_time_seconds": 0.0021693000000000003,
      "variables": 24,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            7,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        30,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -10,
      "row_count": 37,
      "wall_time_seconds": 0.0040715000000000005,
      "variables": 37,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 52,
      "wall_time_seconds": 0.0034227000000000003,
      "variables": 52,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        24,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 67,
      "wall_time_seconds": 0.0048215,
      "variables": 67,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            8,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        21,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 76,
      "wall_time_seconds": 0.007431200000000001,
      "variables": 76,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            7,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            3,
            4,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        8,
        39,
        0,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 26,
      "wall_time_seconds": 0.002573,
      "variables": 26,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 12
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        10,
        36,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 43,
      "wall_time_seconds": 0.003791,
      "variables": 43,
      "constraints": 10
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        2,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 58,
      "wall_time_seconds": 0.0039711,
      "variables": 58,
      "constraints": 10
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        3,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 74,
      "wall_time_seconds": 0.0050198000000000005,
      "variables": 74,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        4,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 83,
      "wall_time_seconds": 0.0062601,
      "variables": 83,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            6,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        5,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 87,
      "wall_time_seconds": 0.006133700000000001,
      "variables": 87,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            12,
            2,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            6,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        6,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 91,
      "wall_time_seconds": 0.0064992,
      "variables": 91,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        18,
        7,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 91,
      "wall_time_seconds": 0.0099562,
      "variables": 91,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            4,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            8,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 9
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            6,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        15,
        8,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 81,
      "wall_time_seconds": 0.005702700000000001,
      "variables": 81,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            3,
            4,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        18,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 80,
      "wall_time_seconds": 0.0094192,
      "variables": 80,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        15,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 71,
      "wall_time_seconds": 0.0070406,
      "variables": 71,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            8,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        25,
        12,
        11,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 59,
      "wall_time_seconds": 0.0042710000000000005,
      "variables": 59,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            3,
            4,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        27,
        9,
        12,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 35,
      "wall_time_seconds": 0.0028954000000000002,
      "variables": 35,
      "constraints": 10
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        26,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 27,
      "wall_time_seconds": 0.0024148000000000004,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 96,
      "wall_time_seconds": 0.006212400000000001,
      "variables": 96,
      "constraints": 10
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        24,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 97,
      "wall_time_seconds": 0.011282700000000001,
      "variables": 97,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        21,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 97,
      "wall_time_seconds": 0.0095846,
      "variables": 97,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            4,
            11,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        18,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 97,
      "wall_time_seconds": 0.0101252,
      "variables": 97,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        15,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 97,
      "wall_time_seconds": 0.011927700000000001,
      "variables": 97,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        26,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 28,
      "wall_time_seconds": 0.0027387,
      "variables": 28,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 73,
      "wall_time_seconds": 0.007782700000000001,
      "variables": 73,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 73,
      "wall_time_seconds": 0.0072544,
      "variables": 73,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        15,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 67,
      "wall_time_seconds": 0.0054421,
      "variables": 67,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        24,
        12,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 54,
      "wall_time_seconds": 0.005286900000000001,
      "variables": 54,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        26,
        9,
        14,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 33,
      "wall_time_seconds": 0.0024852000000000003,
      "variables": 33,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        14,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 38,
      "wall_time_seconds": 0.0041957,
      "variables": 38,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        16,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 60,
      "wall_time_seconds": 0.0031481,
      "variables": 60,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 86,
      "wall_time_seconds": 0.0055506,
      "variables": 86,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        23,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 108,
      "wall_time_seconds": 0.015558400000000002,
      "variables": 108,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            8,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        20,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 122,
      "wall_time_seconds": 0.0133568,
      "variables": 122,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            8,
            5,
            1,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        23,
        17,
        7,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 137,
      "wall_time_seconds": 0.010524700000000001,
      "variables": 137,
      "constraints": 10
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        25,
        14,
        8,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -1,
      "row_count": 121,
      "wall_time_seconds": 0.008588,
      "variables": 121,
      "constraints": 10
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        20,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 116,
      "wall_time_seconds": 0.014383300000000002,
      "variables": 116,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        17,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 116,
      "wall_time_seconds": 0.022550300000000002,
      "variables": 116,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        14,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 116,
      "wall_time_seconds": 0.0170216,
      "variables": 116,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            8,
            4,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        25,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 34,
      "wall_time_seconds": 0.0034027000000000003,
      "variables": 34,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            7,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 87,
      "wall_time_seconds": 0.0063318,
      "variables": 87,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        15,
        28,
        6,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -21,
      "row_count": 72,
      "wall_time_seconds": 0.0107233,
      "variables": 72,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            7,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        17,
        25,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -22,
      "row_count": 74,
      "wall_time_seconds": 0.0143242,
      "variables": 74,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            8,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        19,
        22,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -23,
      "row_count": 75,
      "wall_time_seconds": 0.014115200000000001,
      "variables": 75,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        21,
        19,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -24,
      "row_count": 75,
      "wall_time_seconds": 0.0135755,
      "variables": 75,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        23,
        16,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -25,
      "row_count": 75,
      "wall_time_seconds": 0.0178016,
      "variables": 75,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            8,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        19,
        27,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -27,
      "row_count": 20,
      "wall_time_seconds": 0.0055057000000000005,
      "variables": 20,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            6,
            9,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        28,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 51,
      "wall_time_seconds": 0.0125343,
      "variables": 51,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            6,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        25,
        9,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 53,
      "wall_time_seconds": 0.012220900000000002,
      "variables": 53,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            5,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        22,
        10,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 54,
      "wall_time_seconds": 0.0109239,
      "variables": 54,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            10,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        19,
        11,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -17,
      "row_count": 54,
      "wall_time_seconds": 0.0064424,
      "variables": 54,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            10,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        16,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -18,
      "row_count": 54,
      "wall_time_seconds": 0.009060200000000001,
      "variables": 54,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 7
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        24,
        13,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -19,
      "row_count": 43,
      "wall_time_seconds": 0.0053565,
      "variables": 43,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        26,
        10,
        14,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -20,
      "row_count": 33,
      "wall_time_seconds": 0.0067511,
      "variables": 33,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            9,
            3,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 9
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        33,
        0,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -18,
      "row_count": 27,
      "wall_time_seconds": 0.0093755,
      "variables": 27,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            0,
            0,
            0,
            6,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            6,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        30,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -19,
      "row_count": 44,
      "wall_time_seconds": 0.0053584,
      "variables": 44,
      "constraints": 10
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        27,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -20,
      "row_count": 62,
      "wall_time_seconds": 0.0107556,
      "variables": 62,
      "constraints": 10
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        24,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -21,
      "row_count": 80,
      "wall_time_seconds": 0.014156,
      "variables": 80,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            9,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            8,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        21,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -22,
      "row_count": 92,
      "wall_time_seconds": 0.0146225,
      "variables": 92,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            3,
            4,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            6,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        9,
        39,
        0,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 29,
      "wall_time_seconds": 0.004560300000000001,
      "variables": 29,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            3,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 10
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        11,
        36,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -10,
      "row_count": 51,
      "wall_time_seconds": 0.0097625,
      "variables": 51,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        33,
        2,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 70,
      "wall_time_seconds": 0.0122383,
      "variables": 70,
      "constraints": 10
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        30,
        3,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 90,
      "wall_time_seconds": 0.0132685,
      "variables": 90,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            8,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        4,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 102,
      "wall_time_seconds": 0.0243112,
      "variables": 102,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            6,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            3,
            4,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            8,
            0,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        24,
        5,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 108,
      "wall_time_seconds": 0.031999200000000005,
      "variables": 108,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            5,
            14,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            4,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 7
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        21,
        6,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 114,
      "wall_time_seconds": 0.0133185,
      "variables": 114,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            8,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        23,
        18,
        7,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 115,
      "wall_time_seconds": 0.012847200000000001,
      "variables": 115,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            4,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 7
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            8,
            0,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        25,
        15,
        8,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -17,
      "row_count": 104,
      "wall_time_seconds": 0.0123426,
      "variables": 104,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            1,
            0,
            0,
            0,
            7,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            6,
            1,
            2
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        10,
        36,
        3,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 80,
      "wall_time_seconds": 0.009370900000000001,
      "variables": 80,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        4,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 93,
      "wall_time_seconds": 0.0135049,
      "variables": 93,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            12,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        5,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 101,
      "wall_time_seconds": 0.0263876,
      "variables": 101,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            10,
            1,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        6,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 107,
      "wall_time_seconds": 0.021726000000000002,
      "variables": 107,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 108,
      "wall_time_seconds": 0.0200168,
      "variables": 108,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            6,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            12,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            8,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 108,
      "wall_time_seconds": 0.020131200000000002,
      "variables": 108,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            4,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        18,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 108,
      "wall_time_seconds": 0.0123043,
      "variables": 108,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            4,
            5,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        15,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 97,
      "wall_time_seconds": 0.0107536,
      "variables": 97,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        26,
        12,
        11,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 82,
      "wall_time_seconds": 0.0086198,
      "variables": 82,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            12,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        28,
        9,
        12,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 51,
      "wall_time_seconds": 0.0101557,
      "variables": 51,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        26,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 35,
      "wall_time_seconds": 0.0046679,
      "variables": 35,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            0,
            0,
            0,
            0,
            8,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        24,
        9,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 65,
      "wall_time_seconds": 0.0104031,
      "variables": 65,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        21,
        10,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 65,
      "wall_time_seconds": 0.016553000000000002,
      "variables": 65,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        18,
        11,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 65,
      "wall_time_seconds": 0.0097596,
      "variables": 65,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        15,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 60,
      "wall_time_seconds": 0.0105725,
      "variables": 60,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            12,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            5,
            9,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            6,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        25,
        12,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 46,
      "wall_time_seconds": 0.0091105,
      "variables": 46,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        27,
        9,
        14,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 29,
      "wall_time_seconds": 0.006261,
      "variables": 29,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            4,
            5,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        29,
        6,
        15,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 15,
      "wall_time_seconds": 0.0038107,
      "variables": 15,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        32,
        0,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 31,
      "wall_time_seconds": 0.0066195,
      "variables": 31,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 53,
      "wall_time_seconds": 0.0121052,
      "variables": 53,
      "constraints": 10
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        26,
        2,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 71,
      "wall_time_seconds": 0.013909500000000002,
      "variables": 71,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            12,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            7,
            2,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            8,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        23,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 89,
      "wall_time_seconds": 0.0183064,
      "variables": 89,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            14,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            7,
            6,
            1,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        20,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 100,
      "wall_time_seconds": 0.0112411,
      "variables": 100,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            8,
            3,
            4,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        22,
        20,
        6,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 96,
      "wall_time_seconds": 0.011558500000000001,
      "variables": 96,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        24,
        17,
        7,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 97,
      "wall_time_seconds": 0.020369,
      "variables": 97,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            7,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        26,
        14,
        8,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 87,
      "wall_time_seconds": 0.015527000000000001,
      "variables": 87,
      "constraints": 10
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        28,
        11,
        9,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 67,
      "wall_time_seconds": 0.011167700000000001,
      "variables": 67,
      "constraints": 10
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        16,
        27,
        6,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 120,
      "wall_time_seconds": 0.013639400000000001,
      "variables": 120,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        18,
        24,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 122,
      "wall_time_seconds": 0.020750900000000003,
      "variables": 122,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        20,
        21,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 123,
      "wall_time_seconds": 0.015593300000000001,
      "variables": 123,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            4,
            12,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        22,
        18,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -17,
      "row_count": 123,
      "wall_time_seconds": 0.0277803,
      "variables": 123,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            9,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        24,
        15,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -18,
      "row_count": 123,
      "wall_time_seconds": 0.0339831,
      "variables": 123,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            5,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            9,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        20,
        26,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -20,
      "row_count": 32,
      "wall_time_seconds": 0.006253300000000001,
      "variables": 32,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            1,
            0,
            0,
            7,
            8,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        27,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 86,
      "wall_time_seconds": 0.0211601,
      "variables": 86,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            4,
            11,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        24,
        9,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 88,
      "wall_time_seconds": 0.021590500000000002,
      "variables": 88,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            4,
            11,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        21,
        10,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 89,
      "wall_time_seconds": 0.011487200000000001,
      "variables": 89,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            9,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        18,
        11,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 89,
      "wall_time_seconds": 0.0138405,
      "variables": 89,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        15,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 83,
      "wall_time_seconds": 0.0145736,
      "variables": 83,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            9,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        25,
        12,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 70,
      "wall_time_seconds": 0.010749400000000001,
      "variables": 70,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            9,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        27,
        9,
        14,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 47,
      "wall_time_seconds": 0.007872200000000001,
      "variables": 47,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            6,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            9,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        32,
        0,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 43,
      "wall_time_seconds": 0.0078432,
      "variables": 43,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        29,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -12,
      "row_count": 72,
      "wall_time_seconds": 0.0087589,
      "variables": 72,
      "constraints": 10
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -13,
      "row_count": 104,
      "wall_time_seconds": 0.015623000000000001,
      "variables": 104,
      "constraints": 10
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        23,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 132,
      "wall_time_seconds": 0.037752,
      "variables": 132,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            5,
            9,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            8,
            5,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        20,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 152,
      "wall_time_seconds": 0.019238500000000002,
      "variables": 152,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        10,
        38,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 47,
      "wall_time_seconds": 0.008823600000000001,
      "variables": 47,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        12,
        35,
        1,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 85,
      "wall_time_seconds": 0.0111585,
      "variables": 85,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        14,
        32,
        2,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 118,
      "wall_time_seconds": 0.0191528,
      "variables": 118,
      "constraints": 10
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        16,
        29,
        3,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 149,
      "wall_time_seconds": 0.0335355,
      "variables": 149,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            4,
            11,
            2,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            5,
            12,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        26,
        4,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 169,
      "wall_time_seconds": 0.0331508,
      "variables": 169,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            1,
            0,
            0,
            6,
            10,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            4,
            11,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        23,
        5,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 179,
      "wall_time_seconds": 0.0299149,
      "variables": 179,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            1,
            0,
            0,
            6,
            10,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            8,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            6,
            8,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        20,
        6,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 187,
      "wall_time_seconds": 0.0322831,
      "variables": 187,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            6,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            1,
            0,
            0,
            9,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        24,
        17,
        7,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 188,
      "wall_time_seconds": 0.0365001,
      "variables": 188,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            6,
            9,
            0,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        26,
        14,
        8,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 169,
      "wall_time_seconds": 0.0294716,
      "variables": 169,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            0,
            7,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 7
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        19,
        23,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 169,
      "wall_time_seconds": 0.0408431,
      "variables": 169,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            1,
            0,
            0,
            8,
            6,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        20,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 169,
      "wall_time_seconds": 0.034389800000000005,
      "variables": 169,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            1,
            0,
            0,
            6,
            12,
            1,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        23,
        17,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 169,
      "wall_time_seconds": 0.0264226,
      "variables": 169,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        25,
        14,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 151,
      "wall_time_seconds": 0.023486700000000003,
      "variables": 151,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            6,
            7,
            2,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        27,
        11,
        11,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 118,
      "wall_time_seconds": 0.022871500000000003,
      "variables": 118,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            1,
            0,
            0,
            9,
            3,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            4,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        29,
        8,
        12,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 70,
      "wall_time_seconds": 0.0125121,
      "variables": 70,
      "constraints": 10
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 53,
      "wall_time_seconds": 0.0071086000000000005,
      "variables": 53,
      "constraints": 10
    },
    {
      "signature": [
        16,
        1,
        0,
        0,
        24,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 146,
      "wall_time_seconds": 0.0204049,
      "variables": 146,
      "constraints": 10
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        17,
        26,
        6,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 147,
      "wall_time_seconds": 0.019569100000000002,
      "variables": 147,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        19,
        23,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 149,
      "wall_time_seconds": 0.0220141,
      "variables": 149,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        21,
        20,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 150,
      "wall_time_seconds": 0.0360721,
      "variables": 150,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            8,
            5,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        23,
        17,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -10,
      "row_count": 150,
      "wall_time_seconds": 0.06499300000000001,
      "variables": 150,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            9,
            1,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            5,
            11,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        25,
        14,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -11,
      "row_count": 150,
      "wall_time_seconds": 0.0628384,
      "variables": 150,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            0,
            6,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            9,
            1,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        21,
        25,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 40,
      "wall_time_seconds": 0.008011500000000001,
      "variables": 40,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            0,
            8,
            7,
            0,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            7,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 8
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        16,
        26,
        8,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 106,
      "wall_time_seconds": 0.027301500000000003,
      "variables": 106,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 8
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        18,
        23,
        9,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 108,
      "wall_time_seconds": 0.0357677,
      "variables": 108,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            4,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        20,
        10,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 109,
      "wall_time_seconds": 0.020245600000000002,
      "variables": 109,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        17,
        11,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 109,
      "wall_time_seconds": 0.016020100000000002,
      "variables": 109,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            4,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        14,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 99,
      "wall_time_seconds": 0.015314500000000002,
      "variables": 99,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            7,
            6,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        26,
        11,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 79,
      "wall_time_seconds": 0.0132283,
      "variables": 79,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            2,
            0,
            0,
            8,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            9,
            1,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        28,
        8,
        14,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 49,
      "wall_time_seconds": 0.0057456,
      "variables": 49,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            9,
            1,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        16,
        31,
        0,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 54,
      "wall_time_seconds": 0.0067377,
      "variables": 54,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            7,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        18,
        28,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 90,
      "wall_time_seconds": 0.0125264,
      "variables": 90,
      "constraints": 10
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        25,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 128,
      "wall_time_seconds": 0.0159624,
      "variables": 128,
      "constraints": 10
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        22,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 162,
      "wall_time_seconds": 0.037552600000000005,
      "variables": 162,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            4,
            11,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            0,
            2,
            0,
            0,
            9,
            4,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            7,
            0,
            2
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            8,
            5,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        19,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 186,
      "wall_time_seconds": 0.0359748,
      "variables": 186,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            8,
            4,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        21,
        22,
        5,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 205,
      "wall_time_seconds": 0.053711100000000005,
      "variables": 205,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            4,
            12,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            9,
            4,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        23,
        19,
        6,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 214,
      "wall_time_seconds": 0.0243001,
      "variables": 214,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            7,
            8,
            1,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            9,
            6,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        25,
        16,
        7,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 215,
      "wall_time_seconds": 0.028923200000000003,
      "variables": 215,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            9,
            6,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            7,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            9,
            4,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        27,
        13,
        8,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 188,
      "wall_time_seconds": 0.0331434,
      "variables": 188,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            7,
            7,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            9,
            4,
            1,
            2
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            8,
            5,
            1,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 157,
      "wall_time_seconds": 0.0232919,
      "variables": 157,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 159,
      "wall_time_seconds": 0.0195716,
      "variables": 159,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            0,
            3,
            0,
            0,
            6,
            10,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 160,
      "wall_time_seconds": 0.029849200000000003,
      "variables": 160,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            12,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            1,
            2,
            0,
            0,
            8,
            4,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 160,
      "wall_time_seconds": 0.07974,
      "variables": 160,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            0,
            6,
            6,
            4,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            7,
            5,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        26,
        13,
        10,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 155,
      "wall_time_seconds": 0.057733400000000004,
      "variables": 155,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            0,
            3,
            0,
            0,
            9,
            3,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        22,
        24,
        0,
        4
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 44,
      "wall_time_seconds": 0.0085962,
      "variables": 44,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            3,
            0,
            0,
            8,
            6,
            0,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            0,
            0,
            0,
            6,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        23,
        21,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 166,
      "wall_time_seconds": 0.026169500000000002,
      "variables": 166,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            1,
            0,
            0,
            4,
            11,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            0,
            3,
            0,
            0,
            8,
            6,
            0,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            9,
            4,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        25,
        18,
        4,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 189,
      "wall_time_seconds": 0.0354324,
      "variables": 189,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            3,
            0,
            0,
            9,
            3,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            1,
            0,
            0,
            9,
            2,
            4,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            2,
            0,
            0,
            9,
            4,
            1,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        16,
        28,
        5,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 104,
      "wall_time_seconds": 0.0122354,
      "variables": 104,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 110,
      "wall_time_seconds": 0.0203382,
      "variables": 110,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            1,
            0,
            6,
            8,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 111,
      "wall_time_seconds": 0.0152174,
      "variables": 111,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            6,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            6,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 111,
      "wall_time_seconds": 0.031222200000000002,
      "variables": 111,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            6,
            2,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 111,
      "wall_time_seconds": 0.0157518,
      "variables": 111,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            8,
            3,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            7,
            3,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            6,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        19,
        22,
        9,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 80,
      "wall_time_seconds": 0.0088508,
      "variables": 80,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            0,
            3,
            10,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            1,
            0,
            7,
            7,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        21,
        19,
        10,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 80,
      "wall_time_seconds": 0.0171755,
      "variables": 80,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            5,
            0,
            0,
            0,
            2,
            16,
            0,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            5,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        16,
        11,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 80,
      "wall_time_seconds": 0.0143201,
      "variables": 80,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        25,
        13,
        12,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -3,
      "row_count": 65,
      "wall_time_seconds": 0.0069345000000000006,
      "variables": 65,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            8,
            3,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 5
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            9,
            0,
            7,
            0
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        27,
        10,
        13,
        0
      ],
      "status": "OPTIMAL",
      "summed_gap": -4,
      "row_count": 49,
      "wall_time_seconds": 0.0049177000000000005,
      "variables": 49,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            8,
            3,
            5,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        17,
        30,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 38,
      "wall_time_seconds": 0.0074311,
      "variables": 38,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        19,
        27,
        1,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 65,
      "wall_time_seconds": 0.0088929,
      "variables": 65,
      "constraints": 10
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        21,
        24,
        2,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -5,
      "row_count": 93,
      "wall_time_seconds": 0.010922000000000001,
      "variables": 93,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            10,
            2,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            1,
            0,
            9,
            5,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            6,
            2,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 7
        }
      ]
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        21,
        3,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 118,
      "wall_time_seconds": 0.0139109,
      "variables": 118,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            6,
            2,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            1,
            0,
            9,
            3,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            5,
            9,
            0,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        24,
        18,
        6,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 148,
      "wall_time_seconds": 0.027091100000000003,
      "variables": 148,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            5,
            0,
            0,
            0,
            8,
            2,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            3,
            0,
            1,
            0,
            8,
            6,
            0,
            2
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        26,
        15,
        7,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 136,
      "wall_time_seconds": 0.024722800000000003,
      "variables": 136,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            7,
            6,
            2,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 7
        },
        {
          "row": [
            3,
            0,
            1,
            0,
            9,
            3,
            3,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        21,
        21,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": 0,
      "row_count": 177,
      "wall_time_seconds": 0.0245934,
      "variables": 177,
      "constraints": 10
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        23,
        18,
        8,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -1,
      "row_count": 177,
      "wall_time_seconds": 0.0490352,
      "variables": 177,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            0,
            5,
            7,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            6,
            3,
            6,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            2,
            13,
            0,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            1,
            0,
            8,
            5,
            2,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        25,
        15,
        9,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -2,
      "row_count": 177,
      "wall_time_seconds": 0.0428213,
      "variables": 177,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            1,
            0,
            5,
            8,
            3,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            0,
            4,
            8,
            4,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            1,
            0,
            9,
            2,
            5,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            5,
            6,
            3,
            1
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        20,
        27,
        0,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 29,
      "wall_time_seconds": 0.0067035,
      "variables": 29,
      "constraints": 10,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            1,
            6,
            9,
            0,
            1
          ],
          "multiplicity": 6
        },
        {
          "row": [
            4,
            0,
            0,
            0,
            4,
            9,
            0,
            2
          ],
          "multiplicity": 6
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n12_04_endpoint_balance.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Exact line/circle-split endpoint balance with child-arrangement constraints.  Optional zero-defect and low-defect catalogues are used only when their corresponding switches are enabled; disabling a catalogue retains rather than deletes its rows.  UNKNOWN outcomes are retained.",
  "n": 12,
  "source_file": "n12_03_augmented_point_rows.json",
  "source_sha256": "5d135fa1e410f7ee00110d9ec63e5e552f8a3f8b7445216343211fcdb9c6e129",
  "input_signature_count": 169,
  "status_counts": {
    "INFEASIBLE": 114,
    "OPTIMAL": 55
  },
  "retained_signature_count": 55,
  "zero_branch_pairing": false,
  "zero_catalogue": false,
  "combined_catalogue": false,
  "augmented_arrangement_types": true,
  "records": [
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0097257,
      "row_count": 8,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 145,
      "constraints": 167,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        19,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0719336,
      "row_count": 40,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 567,
      "constraints": 455,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        16,
        10,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0736077,
      "row_count": 40,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 567,
      "constraints": 455,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0293213,
      "row_count": 11,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 176,
      "constraints": 194,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        16,
        12,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.030063500000000003,
      "row_count": 30,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 373,
      "constraints": 365,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        13,
        13,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.036057000000000006,
      "row_count": 21,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 322,
      "constraints": 284,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        10,
        14,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.028446100000000002,
      "row_count": 15,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 259,
      "constraints": 230,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0168038,
      "row_count": 15,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 191,
      "constraints": 230,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0455921,
      "row_count": 43,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 575,
      "constraints": 482,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        4,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.060520000000000004,
      "row_count": 49,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 649,
      "constraints": 536,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        28,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0491551,
      "row_count": 51,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 760,
      "constraints": 554,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        25,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0554469,
      "row_count": 52,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 770,
      "constraints": 563,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        22,
        8,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0730987,
      "row_count": 52,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 770,
      "constraints": 563,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        19,
        9,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.13811690000000001,
      "row_count": 52,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 770,
      "constraints": 563,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        16,
        10,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1111903,
      "row_count": 52,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 770,
      "constraints": 563,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        27,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0305337,
      "row_count": 14,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 206,
      "constraints": 221,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        25,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.057648200000000004,
      "row_count": 37,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 480,
      "constraints": 428,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        22,
        10,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0464364,
      "row_count": 37,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 480,
      "constraints": 428,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        19,
        11,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0465157,
      "row_count": 37,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 480,
      "constraints": 428,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        16,
        12,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.05503,
      "row_count": 37,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 480,
      "constraints": 428,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        23,
        13,
        13,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0453912,
      "row_count": 28,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 429,
      "constraints": 347,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        25,
        10,
        14,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0252104,
      "row_count": 21,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 351,
      "constraints": 284,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        13,
        33,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0090316,
      "row_count": 18,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 221,
      "constraints": 257,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        24,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0634898,
      "row_count": 55,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 784,
      "constraints": 590,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        21,
        4,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.07036450000000001,
      "row_count": 64,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 912,
      "constraints": 671,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        8,
        39,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.009184300000000001,
      "row_count": 20,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 254,
      "constraints": 275,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        3,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.09031130000000001,
      "row_count": 62,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 887,
      "constraints": 653,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        4,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0835665,
      "row_count": 71,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1015,
      "constraints": 734,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        5,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.08424670000000001,
      "row_count": 73,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1045,
      "constraints": 752,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        6,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0973431,
      "row_count": 77,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1079,
      "constraints": 788,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        18,
        7,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0866571,
      "row_count": 77,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1079,
      "constraints": 788,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        15,
        8,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0865601,
      "row_count": 69,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1017,
      "constraints": 716,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        18,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.10099340000000001,
      "row_count": 67,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1011,
      "constraints": 698,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        15,
        10,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.06852760000000001,
      "row_count": 61,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 981,
      "constraints": 644,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        25,
        12,
        11,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.36481080000000005,
      "row_count": 50,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 877,
      "constraints": 545,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0351341,
      "row_count": 20,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 258,
      "constraints": 275,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.07794630000000001,
      "row_count": 83,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1378,
      "constraints": 842,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        21,
        8,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.08753620000000001,
      "row_count": 83,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1378,
      "constraints": 842,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        18,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1539587,
      "row_count": 83,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1378,
      "constraints": 842,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        15,
        10,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1916951,
      "row_count": 83,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1378,
      "constraints": 842,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0341167,
      "row_count": 24,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 352,
      "constraints": 311,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        15,
        12,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.07032440000000001,
      "row_count": 56,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 809,
      "constraints": 599,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        24,
        12,
        13,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.052829400000000006,
      "row_count": 44,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 717,
      "constraints": 491,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        26,
        9,
        14,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0419556,
      "row_count": 28,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 514,
      "constraints": 347,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3103287,
      "row_count": 90,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1406,
      "constraints": 905,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        20,
        4,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.23222630000000002,
      "row_count": 102,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1587,
      "constraints": 1013,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2953893,
      "row_count": 96,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1608,
      "constraints": 959,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        17,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.5420566,
      "row_count": 96,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1608,
      "constraints": 959,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        14,
        10,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.4570038,
      "row_count": 96,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1608,
      "constraints": 959,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0303608,
      "row_count": 27,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 392,
      "constraints": 338,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        15,
        28,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.12705160000000001,
      "row_count": 63,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 944,
      "constraints": 662,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        17,
        25,
        7,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1418883,
      "row_count": 65,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 964,
      "constraints": 680,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        19,
        22,
        8,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.16177070000000002,
      "row_count": 66,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 967,
      "constraints": 689,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        21,
        19,
        9,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.22734240000000003,
      "row_count": 66,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 967,
      "constraints": 689,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        23,
        16,
        10,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.26820150000000004,
      "row_count": 66,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 967,
      "constraints": 689,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        0,
        0,
        19,
        27,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0437552,
      "row_count": 16,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 226,
      "constraints": 239,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        28,
        8,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1287558,
      "row_count": 43,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 585,
      "constraints": 482,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        16,
        25,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.08789570000000001,
      "row_count": 45,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 605,
      "constraints": 500,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        18,
        22,
        10,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1362458,
      "row_count": 46,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 608,
      "constraints": 509,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        19,
        11,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1347305,
      "row_count": 46,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 608,
      "constraints": 509,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        16,
        12,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.09021320000000001,
      "row_count": 46,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 608,
      "constraints": 509,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        24,
        13,
        13,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.09789750000000001,
      "row_count": 37,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 557,
      "constraints": 428,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        26,
        10,
        14,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.10102850000000001,
      "row_count": 29,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 464,
      "constraints": 356,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        14,
        33,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0264558,
      "row_count": 21,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 257,
      "constraints": 284,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        20,
        24,
        3,
        3
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1915378,
      "row_count": 68,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 994,
      "constraints": 707,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        0,
        0,
        22,
        21,
        4,
        3
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.22061630000000002,
      "row_count": 80,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1176,
      "constraints": 815,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        9,
        39,
        0,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0273259,
      "row_count": 23,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 291,
      "constraints": 302,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        15,
        30,
        3,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.16519440000000002,
      "row_count": 78,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1149,
      "constraints": 797,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        17,
        27,
        4,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.20171540000000002,
      "row_count": 90,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1331,
      "constraints": 905,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        19,
        24,
        5,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.22013080000000002,
      "row_count": 94,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1394,
      "constraints": 941,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        21,
        21,
        6,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.3933825,
      "row_count": 100,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1446,
      "constraints": 995,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        23,
        18,
        7,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.5314738,
      "row_count": 101,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1449,
      "constraints": 1004,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        0,
        0,
        0,
        25,
        15,
        8,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.231382,
      "row_count": 92,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1375,
      "constraints": 923,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        10,
        36,
        3,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1678262,
      "row_count": 69,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1030,
      "constraints": 716,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        12,
        33,
        4,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.36454960000000003,
      "row_count": 82,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1238,
      "constraints": 833,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        14,
        30,
        5,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3533466,
      "row_count": 88,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1329,
      "constraints": 887,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        16,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.24276230000000001,
      "row_count": 94,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1381,
      "constraints": 941,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        18,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.28040770000000004,
      "row_count": 95,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1384,
      "constraints": 950,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        21,
        8,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.27423190000000003,
      "row_count": 95,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1384,
      "constraints": 950,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        22,
        18,
        9,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.30778720000000004,
      "row_count": 95,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1384,
      "constraints": 950,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        24,
        15,
        10,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.23543830000000002,
      "row_count": 87,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1345,
      "constraints": 878,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        26,
        12,
        11,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1897229,
      "row_count": 73,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1218,
      "constraints": 752,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        28,
        9,
        12,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.11334060000000001,
      "row_count": 46,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 847,
      "constraints": 509,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        16,
        0,
        0,
        0,
        20,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0682595,
      "row_count": 28,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 331,
      "constraints": 347,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        17,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0995838,
      "row_count": 56,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 783,
      "constraints": 599,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1254064,
      "row_count": 56,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 783,
      "constraints": 599,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1240865,
      "row_count": 56,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 783,
      "constraints": 599,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        15,
        12,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0735592,
      "row_count": 53,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 771,
      "constraints": 572,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        25,
        12,
        13,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0684985,
      "row_count": 40,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 657,
      "constraints": 455,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        27,
        9,
        14,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.07625810000000001,
      "row_count": 26,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 463,
      "constraints": 329,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        29,
        6,
        15,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0347675,
      "row_count": 13,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 240,
      "constraints": 212,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        15,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.018734300000000002,
      "row_count": 24,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 309,
      "constraints": 311,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        19,
        26,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.11443900000000001,
      "row_count": 60,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 888,
      "constraints": 635,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        21,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.15766080000000002,
      "row_count": 76,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1173,
      "constraints": 779,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        17,
        0,
        0,
        0,
        23,
        20,
        4,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.15968100000000002,
      "row_count": 87,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1348,
      "constraints": 878,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        22,
        20,
        6,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1816714,
      "row_count": 81,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1260,
      "constraints": 824,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        18,
        0,
        0,
        0,
        24,
        17,
        7,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1956633,
      "row_count": 82,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1263,
      "constraints": 833,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        16,
        27,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1731934,
      "row_count": 105,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1801,
      "constraints": 1040,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        18,
        24,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.21186290000000002,
      "row_count": 107,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1821,
      "constraints": 1058,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        20,
        21,
        8,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.267061,
      "row_count": 108,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1824,
      "constraints": 1067,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        22,
        18,
        9,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.578673,
      "row_count": 108,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1824,
      "constraints": 1067,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        24,
        15,
        10,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.5679516,
      "row_count": 108,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1824,
      "constraints": 1067,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        1,
        0,
        0,
        20,
        26,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.061208500000000006,
      "row_count": 28,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 405,
      "constraints": 347,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        27,
        8,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.18684420000000002,
      "row_count": 72,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1056,
      "constraints": 743,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        17,
        24,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2299488,
      "row_count": 74,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1076,
      "constraints": 761,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        19,
        21,
        10,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2174624,
      "row_count": 75,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1079,
      "constraints": 770,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        18,
        11,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1827048,
      "row_count": 75,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1079,
      "constraints": 770,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        15,
        12,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1405393,
      "row_count": 71,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1064,
      "constraints": 734,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        25,
        12,
        13,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.147731,
      "row_count": 59,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 972,
      "constraints": 626,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        27,
        9,
        14,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1129962,
      "row_count": 41,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 731,
      "constraints": 464,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        15,
        32,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0705462,
      "row_count": 37,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 459,
      "constraints": 428,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        21,
        23,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.43213670000000004,
      "row_count": 114,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1883,
      "constraints": 1121,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        1,
        0,
        0,
        23,
        20,
        4,
        3
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.3090424,
      "row_count": 130,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2143,
      "constraints": 1265,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        16,
        29,
        3,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.5455937000000001,
      "row_count": 130,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2175,
      "constraints": 1265,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        18,
        26,
        4,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.4049748,
      "row_count": 146,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2435,
      "constraints": 1409,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        20,
        23,
        5,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.5590926,
      "row_count": 154,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2581,
      "constraints": 1481,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        22,
        20,
        6,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.45748120000000003,
      "row_count": 162,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2651,
      "constraints": 1553,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        24,
        17,
        7,
        2
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.8626624,
      "row_count": 163,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2654,
      "constraints": 1562,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        1,
        0,
        0,
        26,
        14,
        8,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3877022,
      "row_count": 147,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2503,
      "constraints": 1418,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        19,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.6817052,
      "row_count": 146,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2496,
      "constraints": 1409,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        21,
        20,
        8,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.516104,
      "row_count": 146,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2496,
      "constraints": 1409,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        23,
        17,
        9,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.5590307,
      "row_count": 146,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2496,
      "constraints": 1409,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        25,
        14,
        10,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.39226950000000005,
      "row_count": 131,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2401,
      "constraints": 1274,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        15,
        1,
        0,
        0,
        27,
        11,
        11,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.27683620000000003,
      "row_count": 103,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2081,
      "constraints": 1022,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        17,
        26,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.24504260000000003,
      "row_count": 125,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2174,
      "constraints": 1220,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        19,
        23,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.32794,
      "row_count": 127,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2194,
      "constraints": 1238,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        21,
        20,
        8,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.5150392,
      "row_count": 128,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2197,
      "constraints": 1247,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        23,
        17,
        9,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.8647766,
      "row_count": 128,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2197,
      "constraints": 1247,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        25,
        14,
        10,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.9492405,
      "row_count": 128,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2197,
      "constraints": 1247,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        2,
        0,
        0,
        21,
        25,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0773302,
      "row_count": 32,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 460,
      "constraints": 383,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        16,
        26,
        8,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3107701,
      "row_count": 87,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1294,
      "constraints": 878,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        18,
        23,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.328322,
      "row_count": 89,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1314,
      "constraints": 896,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        20,
        20,
        10,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2547922,
      "row_count": 90,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1317,
      "constraints": 905,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        17,
        11,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.24951510000000002,
      "row_count": 90,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1317,
      "constraints": 905,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        14,
        12,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1948628,
      "row_count": 82,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1279,
      "constraints": 833,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        26,
        11,
        13,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.1753057,
      "row_count": 66,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1145,
      "constraints": 689,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        28,
        8,
        14,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1054673,
      "row_count": 41,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 743,
      "constraints": 464,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        16,
        31,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.10195860000000001,
      "row_count": 43,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 525,
      "constraints": 482,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        22,
        22,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3908432,
      "row_count": 134,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2227,
      "constraints": 1301,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        2,
        0,
        0,
        24,
        19,
        4,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.46299120000000005,
      "row_count": 154,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2565,
      "constraints": 1481,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        21,
        22,
        5,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.5558897,
      "row_count": 170,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2975,
      "constraints": 1625,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        23,
        19,
        6,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.5253070000000001,
      "row_count": 178,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 3045,
      "constraints": 1697,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        25,
        16,
        7,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.5024081,
      "row_count": 179,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 3048,
      "constraints": 1706,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        2,
        0,
        0,
        27,
        13,
        8,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.4392536,
      "row_count": 156,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2822,
      "constraints": 1499,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2731099,
      "row_count": 132,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2289,
      "constraints": 1283,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3324223,
      "row_count": 134,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2309,
      "constraints": 1301,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.45605260000000003,
      "row_count": 135,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2312,
      "constraints": 1310,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.7640759,
      "row_count": 135,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2312,
      "constraints": 1310,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        26,
        13,
        10,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.7814132,
      "row_count": 130,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2276,
      "constraints": 1265,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        10,
        3,
        0,
        0,
        22,
        24,
        0,
        4
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0701944,
      "row_count": 35,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 506,
      "constraints": 410,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        23,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3958975,
      "row_count": 132,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2273,
      "constraints": 1283,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        3,
        0,
        0,
        25,
        18,
        4,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.47264860000000003,
      "row_count": 151,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2604,
      "constraints": 1454,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        16,
        28,
        5,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1550835,
      "row_count": 87,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1363,
      "constraints": 878,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        18,
        25,
        6,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2145322,
      "row_count": 93,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1415,
      "constraints": 932,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        20,
        22,
        7,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.2210967,
      "row_count": 94,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1418,
      "constraints": 941,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        22,
        19,
        8,
        1
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.52891,
      "row_count": 94,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1418,
      "constraints": 941,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        1,
        0,
        24,
        16,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.47682640000000004,
      "row_count": 94,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1418,
      "constraints": 941,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        19,
        22,
        9,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1847919,
      "row_count": 68,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 942,
      "constraints": 707,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        21,
        19,
        10,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1781229,
      "row_count": 68,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 942,
      "constraints": 707,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        16,
        11,
        0
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.14968320000000002,
      "row_count": 68,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 942,
      "constraints": 707,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        25,
        13,
        12,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.1374267,
      "row_count": 56,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 872,
      "constraints": 599,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        27,
        10,
        13,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.10345330000000001,
      "row_count": 42,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 698,
      "constraints": 473,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        21,
        24,
        2,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.18367280000000002,
      "row_count": 76,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1105,
      "constraints": 779,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        13,
        0,
        1,
        0,
        23,
        21,
        3,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2261285,
      "row_count": 98,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1471,
      "constraints": 977,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        24,
        18,
        6,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.3155848,
      "row_count": 125,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1926,
      "constraints": 1220,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        14,
        0,
        1,
        0,
        26,
        15,
        7,
        2
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.2028133,
      "row_count": 115,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 1828,
      "constraints": 1130,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        23,
        18,
        8,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.7369266000000001,
      "row_count": 149,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2531,
      "constraints": 1436,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        11,
        1,
        1,
        0,
        25,
        15,
        9,
        1
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.8854455000000001,
      "row_count": 149,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 2531,
      "constraints": 1436,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    },
    {
      "signature": [
        12,
        0,
        0,
        1,
        20,
        27,
        0,
        3
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.060373500000000004,
      "row_count": 21,
      "profile_count": 76,
      "zero_row_count": 0,
      "variables": 277,
      "constraints": 284,
      "zero_branch_pairing": false,
      "zero_catalogue": false,
      "combined_catalogue": false,
      "augmented_arrangement_types": true
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n12_05_pair_moments.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Necessary support-free point/pair moment and outside-triple filter.",
  "n": 12,
  "source_file": "n12_04_endpoint_balance.json",
  "source_sha256": "33dc0a14eeb874e10e9d1151ea764393a43e4ce08e9c972d3203e512b848c30b",
  "input_signature_count": 55,
  "proof_scope": "conditioned point rows, exact pair profiles, coupled first two intersection moments, and the exact count of triples disjoint from a distinguished block; no labelled supports",
  "ortools_version": "9.15.6755",
  "layers": [
    {
      "circle_count": 48,
      "input_signature_count": 2,
      "status_counts": {
        "INFEASIBLE": 1,
        "OPTIMAL": 1
      },
      "survivor_count": 1,
      "survivors": [
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            10,
            14,
            0
          ],
          "point_row_count": 24,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 100,
          "constraints": 94,
          "wall_time_seconds": 0.019069700000000002
        }
      ],
      "records": [
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            16,
            10,
            1
          ],
          "point_row_count": 60,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 136,
          "constraints": 95,
          "wall_time_seconds": 0.026779300000000002
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            10,
            14,
            0
          ],
          "point_row_count": 24,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 100,
          "constraints": 94,
          "wall_time_seconds": 0.019069700000000002
        }
      ]
    },
    {
      "circle_count": 49,
      "input_signature_count": 11,
      "status_counts": {
        "OPTIMAL": 9,
        "INFEASIBLE": 2
      },
      "survivor_count": 9,
      "survivors": [
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            22,
            8,
            1
          ],
          "point_row_count": 74,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 150,
          "constraints": 95,
          "wall_time_seconds": 0.07915080000000001
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            19,
            9,
            1
          ],
          "point_row_count": 74,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 150,
          "constraints": 95,
          "wall_time_seconds": 0.051657100000000004
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            16,
            12,
            0
          ],
          "point_row_count": 54,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 130,
          "constraints": 94,
          "wall_time_seconds": 0.020774
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            23,
            13,
            13,
            0
          ],
          "point_row_count": 42,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 118,
          "constraints": 94,
          "wall_time_seconds": 0.017483000000000002
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            25,
            10,
            14,
            0
          ],
          "point_row_count": 32,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 108,
          "constraints": 94,
          "wall_time_seconds": 0.015067400000000002
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            21,
            6,
            2
          ],
          "point_row_count": 105,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 181,
          "constraints": 95,
          "wall_time_seconds": 0.052466000000000006
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            18,
            7,
            2
          ],
          "point_row_count": 106,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 182,
          "constraints": 95,
          "wall_time_seconds": 0.0841597
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            12,
            11,
            1
          ],
          "point_row_count": 71,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 147,
          "constraints": 95,
          "wall_time_seconds": 0.0516029
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            26,
            9,
            14,
            0
          ],
          "point_row_count": 48,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 124,
          "constraints": 95,
          "wall_time_seconds": 0.022610500000000002
        }
      ],
      "records": [
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            22,
            8,
            1
          ],
          "point_row_count": 74,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 150,
          "constraints": 95,
          "wall_time_seconds": 0.07915080000000001
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            19,
            9,
            1
          ],
          "point_row_count": 74,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 150,
          "constraints": 95,
          "wall_time_seconds": 0.051657100000000004
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            22,
            16,
            10,
            1
          ],
          "point_row_count": 74,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 150,
          "constraints": 95,
          "wall_time_seconds": 0.0309601
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            16,
            12,
            0
          ],
          "point_row_count": 54,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 130,
          "constraints": 94,
          "wall_time_seconds": 0.020774
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            23,
            13,
            13,
            0
          ],
          "point_row_count": 42,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 118,
          "constraints": 94,
          "wall_time_seconds": 0.017483000000000002
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            25,
            10,
            14,
            0
          ],
          "point_row_count": 32,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 108,
          "constraints": 94,
          "wall_time_seconds": 0.015067400000000002
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            21,
            6,
            2
          ],
          "point_row_count": 105,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 181,
          "constraints": 95,
          "wall_time_seconds": 0.052466000000000006
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            18,
            7,
            2
          ],
          "point_row_count": 106,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 182,
          "constraints": 95,
          "wall_time_seconds": 0.0841597
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            15,
            8,
            2
          ],
          "point_row_count": 96,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 172,
          "constraints": 95,
          "wall_time_seconds": 0.037653400000000004
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            12,
            11,
            1
          ],
          "point_row_count": 71,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 147,
          "constraints": 95,
          "wall_time_seconds": 0.0516029
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            26,
            9,
            14,
            0
          ],
          "point_row_count": 48,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 124,
          "constraints": 95,
          "wall_time_seconds": 0.022610500000000002
        }
      ]
    },
    {
      "circle_count": 50,
      "input_signature_count": 42,
      "status_counts": {
        "INFEASIBLE": 8,
        "OPTIMAL": 34
      },
      "survivor_count": 34,
      "survivors": [
        {
          "signature": [
            13,
            0,
            0,
            0,
            19,
            22,
            8,
            1
          ],
          "point_row_count": 88,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 164,
          "constraints": 95,
          "wall_time_seconds": 0.0358366
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            21,
            19,
            9,
            1
          ],
          "point_row_count": 88,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 164,
          "constraints": 95,
          "wall_time_seconds": 0.033957
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            22,
            10,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 139,
          "constraints": 94,
          "wall_time_seconds": 0.0213519
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            19,
            11,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 139,
          "constraints": 94,
          "wall_time_seconds": 0.025636600000000002
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            22,
            16,
            12,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 139,
          "constraints": 94,
          "wall_time_seconds": 0.0180132
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            24,
            13,
            13,
            0
          ],
          "point_row_count": 51,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 127,
          "constraints": 94,
          "wall_time_seconds": 0.020312800000000002
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            26,
            10,
            14,
            0
          ],
          "point_row_count": 40,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 116,
          "constraints": 94,
          "wall_time_seconds": 0.0139523
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            19,
            24,
            5,
            2
          ],
          "point_row_count": 121,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 197,
          "constraints": 95,
          "wall_time_seconds": 0.0475311
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            21,
            6,
            2
          ],
          "point_row_count": 128,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 204,
          "constraints": 95,
          "wall_time_seconds": 0.0459316
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            23,
            18,
            7,
            2
          ],
          "point_row_count": 130,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 206,
          "constraints": 95,
          "wall_time_seconds": 0.0496583
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            21,
            8,
            1
          ],
          "point_row_count": 121,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 197,
          "constraints": 95,
          "wall_time_seconds": 0.050311600000000005
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            18,
            9,
            1
          ],
          "point_row_count": 121,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 197,
          "constraints": 95,
          "wall_time_seconds": 0.038626600000000004
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            15,
            10,
            1
          ],
          "point_row_count": 110,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 186,
          "constraints": 95,
          "wall_time_seconds": 0.055245100000000005
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            26,
            12,
            11,
            1
          ],
          "point_row_count": 94,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 170,
          "constraints": 95,
          "wall_time_seconds": 0.058673
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            9,
            12,
            1
          ],
          "point_row_count": 60,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 136,
          "constraints": 95,
          "wall_time_seconds": 0.030729100000000002
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            9,
            14,
            0
          ],
          "point_row_count": 35,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 111,
          "constraints": 94,
          "wall_time_seconds": 0.0240466
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            20,
            21,
            8,
            1
          ],
          "point_row_count": 157,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 233,
          "constraints": 96,
          "wall_time_seconds": 0.39293360000000005
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            22,
            18,
            9,
            1
          ],
          "point_row_count": 157,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 233,
          "constraints": 96,
          "wall_time_seconds": 0.1143788
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            23,
            15,
            12,
            0
          ],
          "point_row_count": 105,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 181,
          "constraints": 95,
          "wall_time_seconds": 0.059808400000000005
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            25,
            12,
            13,
            0
          ],
          "point_row_count": 89,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 165,
          "constraints": 95,
          "wall_time_seconds": 0.049090400000000006
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            27,
            9,
            14,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 139,
          "constraints": 95,
          "wall_time_seconds": 0.029214700000000003
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            20,
            23,
            5,
            2
          ],
          "point_row_count": 215,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 291,
          "constraints": 96,
          "wall_time_seconds": 0.11272410000000001
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            22,
            20,
            6,
            2
          ],
          "point_row_count": 227,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 303,
          "constraints": 96,
          "wall_time_seconds": 0.10537740000000001
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            24,
            17,
            7,
            2
          ],
          "point_row_count": 229,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 305,
          "constraints": 96,
          "wall_time_seconds": 0.2428945
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            23,
            17,
            9,
            1
          ],
          "point_row_count": 204,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 280,
          "constraints": 96,
          "wall_time_seconds": 0.3937774
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            14,
            10,
            1
          ],
          "point_row_count": 185,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 261,
          "constraints": 96,
          "wall_time_seconds": 0.1645897
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            21,
            20,
            8,
            1
          ],
          "point_row_count": 192,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 268,
          "constraints": 96,
          "wall_time_seconds": 0.3163168
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            23,
            17,
            9,
            1
          ],
          "point_row_count": 192,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 268,
          "constraints": 96,
          "wall_time_seconds": 0.40452940000000004
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            24,
            14,
            12,
            0
          ],
          "point_row_count": 125,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 201,
          "constraints": 95,
          "wall_time_seconds": 0.1317265
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            26,
            11,
            13,
            0
          ],
          "point_row_count": 102,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 178,
          "constraints": 95,
          "wall_time_seconds": 0.1176674
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            22,
            19,
            8,
            1
          ],
          "point_row_count": 214,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 290,
          "constraints": 96,
          "wall_time_seconds": 0.2237171
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            20,
            22,
            7,
            1
          ],
          "point_row_count": 131,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 207,
          "constraints": 96,
          "wall_time_seconds": 0.2752983
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            22,
            19,
            8,
            1
          ],
          "point_row_count": 131,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 207,
          "constraints": 96,
          "wall_time_seconds": 0.13105460000000002
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            23,
            16,
            11,
            0
          ],
          "point_row_count": 94,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 170,
          "constraints": 95,
          "wall_time_seconds": 0.10785070000000001
        }
      ],
      "records": [
        {
          "signature": [
            13,
            0,
            0,
            0,
            17,
            25,
            7,
            1
          ],
          "point_row_count": 86,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 162,
          "constraints": 95,
          "wall_time_seconds": 0.028188400000000002
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            19,
            22,
            8,
            1
          ],
          "point_row_count": 88,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 164,
          "constraints": 95,
          "wall_time_seconds": 0.0358366
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            21,
            19,
            9,
            1
          ],
          "point_row_count": 88,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 164,
          "constraints": 95,
          "wall_time_seconds": 0.033957
        },
        {
          "signature": [
            13,
            0,
            0,
            0,
            23,
            16,
            10,
            1
          ],
          "point_row_count": 88,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 164,
          "constraints": 95,
          "wall_time_seconds": 0.0314923
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            18,
            22,
            10,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 139,
          "constraints": 94,
          "wall_time_seconds": 0.0213519
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            19,
            11,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 139,
          "constraints": 94,
          "wall_time_seconds": 0.025636600000000002
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            22,
            16,
            12,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 139,
          "constraints": 94,
          "wall_time_seconds": 0.0180132
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            24,
            13,
            13,
            0
          ],
          "point_row_count": 51,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 127,
          "constraints": 94,
          "wall_time_seconds": 0.020312800000000002
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            26,
            10,
            14,
            0
          ],
          "point_row_count": 40,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 116,
          "constraints": 94,
          "wall_time_seconds": 0.0139523
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            20,
            24,
            3,
            3
          ],
          "point_row_count": 88,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 164,
          "constraints": 95,
          "wall_time_seconds": 0.0395773
        },
        {
          "signature": [
            14,
            0,
            0,
            0,
            22,
            21,
            4,
            3
          ],
          "point_row_count": 104,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 180,
          "constraints": 95,
          "wall_time_seconds": 0.0397597
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            19,
            24,
            5,
            2
          ],
          "point_row_count": 121,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 197,
          "constraints": 95,
          "wall_time_seconds": 0.0475311
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            21,
            21,
            6,
            2
          ],
          "point_row_count": 128,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 204,
          "constraints": 95,
          "wall_time_seconds": 0.0459316
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            23,
            18,
            7,
            2
          ],
          "point_row_count": 130,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 206,
          "constraints": 95,
          "wall_time_seconds": 0.0496583
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            25,
            15,
            8,
            2
          ],
          "point_row_count": 119,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 195,
          "constraints": 95,
          "wall_time_seconds": 0.0407186
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            20,
            21,
            8,
            1
          ],
          "point_row_count": 121,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 197,
          "constraints": 95,
          "wall_time_seconds": 0.050311600000000005
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            18,
            9,
            1
          ],
          "point_row_count": 121,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 197,
          "constraints": 95,
          "wall_time_seconds": 0.038626600000000004
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            15,
            10,
            1
          ],
          "point_row_count": 110,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 186,
          "constraints": 95,
          "wall_time_seconds": 0.055245100000000005
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            26,
            12,
            11,
            1
          ],
          "point_row_count": 94,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 170,
          "constraints": 95,
          "wall_time_seconds": 0.058673
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            9,
            12,
            1
          ],
          "point_row_count": 60,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 136,
          "constraints": 95,
          "wall_time_seconds": 0.030729100000000002
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            9,
            14,
            0
          ],
          "point_row_count": 35,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 4,
          "variables": 111,
          "constraints": 94,
          "wall_time_seconds": 0.0240466
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            20,
            21,
            8,
            1
          ],
          "point_row_count": 157,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 233,
          "constraints": 96,
          "wall_time_seconds": 0.39293360000000005
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            22,
            18,
            9,
            1
          ],
          "point_row_count": 157,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 233,
          "constraints": 96,
          "wall_time_seconds": 0.1143788
        },
        {
          "signature": [
            12,
            1,
            0,
            0,
            24,
            15,
            10,
            1
          ],
          "point_row_count": 157,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 233,
          "constraints": 96,
          "wall_time_seconds": 0.0763748
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            23,
            15,
            12,
            0
          ],
          "point_row_count": 105,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 181,
          "constraints": 95,
          "wall_time_seconds": 0.059808400000000005
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            25,
            12,
            13,
            0
          ],
          "point_row_count": 89,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 165,
          "constraints": 95,
          "wall_time_seconds": 0.049090400000000006
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            27,
            9,
            14,
            0
          ],
          "point_row_count": 63,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 139,
          "constraints": 95,
          "wall_time_seconds": 0.029214700000000003
        },
        {
          "signature": [
            13,
            1,
            0,
            0,
            23,
            20,
            4,
            3
          ],
          "point_row_count": 186,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 262,
          "constraints": 96,
          "wall_time_seconds": 0.0848484
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            20,
            23,
            5,
            2
          ],
          "point_row_count": 215,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 291,
          "constraints": 96,
          "wall_time_seconds": 0.11272410000000001
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            22,
            20,
            6,
            2
          ],
          "point_row_count": 227,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 303,
          "constraints": 96,
          "wall_time_seconds": 0.10537740000000001
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            24,
            17,
            7,
            2
          ],
          "point_row_count": 229,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 305,
          "constraints": 96,
          "wall_time_seconds": 0.2428945
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            23,
            17,
            9,
            1
          ],
          "point_row_count": 204,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 280,
          "constraints": 96,
          "wall_time_seconds": 0.3937774
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            14,
            10,
            1
          ],
          "point_row_count": 185,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 261,
          "constraints": 96,
          "wall_time_seconds": 0.1645897
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            21,
            20,
            8,
            1
          ],
          "point_row_count": 192,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 268,
          "constraints": 96,
          "wall_time_seconds": 0.3163168
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            23,
            17,
            9,
            1
          ],
          "point_row_count": 192,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 268,
          "constraints": 96,
          "wall_time_seconds": 0.40452940000000004
        },
        {
          "signature": [
            11,
            2,
            0,
            0,
            25,
            14,
            10,
            1
          ],
          "point_row_count": 192,
          "pair_profile_count": 76,
          "status": "INFEASIBLE",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 268,
          "constraints": 96,
          "wall_time_seconds": 0.24951710000000002
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            24,
            14,
            12,
            0
          ],
          "point_row_count": 125,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 201,
          "constraints": 95,
          "wall_time_seconds": 0.1317265
        },
        {
          "signature": [
            12,
            2,
            0,
            0,
            26,
            11,
            13,
            0
          ],
          "point_row_count": 102,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 178,
          "constraints": 95,
          "wall_time_seconds": 0.1176674
        },
        {
          "signature": [
            10,
            3,
            0,
            0,
            22,
            19,
            8,
            1
          ],
          "point_row_count": 214,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 290,
          "constraints": 96,
          "wall_time_seconds": 0.2237171
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            20,
            22,
            7,
            1
          ],
          "point_row_count": 131,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 207,
          "constraints": 96,
          "wall_time_seconds": 0.2752983
        },
        {
          "signature": [
            12,
            0,
            1,
            0,
            22,
            19,
            8,
            1
          ],
          "point_row_count": 131,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 6,
          "variables": 207,
          "constraints": 96,
          "wall_time_seconds": 0.13105460000000002
        },
        {
          "signature": [
            13,
            0,
            1,
            0,
            23,
            16,
            11,
            0
          ],
          "point_row_count": 94,
          "pair_profile_count": 76,
          "status": "OPTIMAL",
          "coupling_constraint_count": 72,
          "outside_triple_constraint_count": 5,
          "variables": 170,
          "constraints": 95,
          "wall_time_seconds": 0.10785070000000001
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n12_06_recursive.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Recursive inversion-row balance down to an exact nine-point abstract-support base; only INFEASIBLE statuses exclude and UNKNOWN is retained.",
  "n": 12,
  "source_file": "n12_05_pair_moments.json",
  "source_sha256": "0532cab64f4a098e53444880bfa6fd0c16aae31debeec308c495f0d1d7bdd621",
  "input_signature_count": 44,
  "seconds_per_base_signature": 240.0,
  "level_signature_counts": {
    "12": 44,
    "11": 322,
    "10": 661,
    "9": 622
  },
  "level_status_counts": {
    "9": {
      "INFEASIBLE": 483,
      "OPTIMAL": 139
    },
    "10": {
      "INFEASIBLE_NO_POINT_ROW": 312,
      "INFEASIBLE": 233,
      "OPTIMAL": 116
    },
    "11": {
      "INFEASIBLE": 213,
      "OPTIMAL": 21,
      "INFEASIBLE_NO_POINT_ROW": 88
    },
    "12": {
      "INFEASIBLE_NO_POINT_ROW": 37,
      "INFEASIBLE": 7
    }
  },
  "pre_recursion_balance_status_counts": {
    "12": {
      "OPTIMAL": 44
    },
    "11": {
      "INFEASIBLE": 144,
      "OPTIMAL": 177,
      "INFEASIBLE_NO_POINT_ROW": 1
    },
    "10": {
      "INFEASIBLE": 235,
      "OPTIMAL": 398,
      "INFEASIBLE_NO_POINT_ROW": 28
    }
  },
  "retained_signature_count": 0,
  "levels": {
    "9": [
      {
        "signature": [
          0,
          0,
          2,
          0,
          16,
          12,
          0,
          0,
          16
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.33505489997332916,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          0,
          2,
          0,
          20,
          11,
          0,
          0,
          16
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.37944440002320334,
        "variables": 840,
        "constraints": 546,
        "branches": 1246,
        "conflicts": 22,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          0,
          2,
          0,
          22,
          8,
          1,
          0,
          16
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.33805359998950735,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          0,
          2,
          0,
          24,
          10,
          0,
          0,
          16
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.46387689997209236,
        "variables": 840,
        "constraints": 546,
        "branches": 1103,
        "conflicts": 4,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          0,
          2,
          0,
          26,
          7,
          1,
          0,
          16
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.31777900003362447,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          1,
          1,
          0,
          14,
          14,
          0,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6890744999982417,
        "variables": 840,
        "constraints": 546,
        "branches": 1381,
        "conflicts": 52,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          1,
          1,
          0,
          16,
          11,
          1,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.3916448999661952,
        "variables": 840,
        "constraints": 546,
        "branches": 224,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          1,
          1,
          0,
          18,
          8,
          2,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.409490599995479,
        "variables": 840,
        "constraints": 546,
        "branches": 242,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          1,
          1,
          0,
          18,
          13,
          0,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7637657999875955,
        "variables": 840,
        "constraints": 546,
        "branches": 3353,
        "conflicts": 83,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          1,
          1,
          0,
          20,
          10,
          1,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.41339240001980215,
        "variables": 840,
        "constraints": 546,
        "branches": 1063,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          1,
          1,
          0,
          22,
          7,
          2,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.42336219997378066,
        "variables": 840,
        "constraints": 546,
        "branches": 242,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          12,
          15,
          0,
          0,
          18
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5876012000371702,
        "variables": 840,
        "constraints": 546,
        "branches": 1584,
        "conflicts": 3,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          14,
          12,
          1,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8244390999898314,
        "variables": 840,
        "constraints": 546,
        "branches": 4254,
        "conflicts": 80,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          16,
          9,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.31995869998354465,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          16,
          9,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5020016999915242,
        "variables": 840,
        "constraints": 546,
        "branches": 348,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          16,
          14,
          0,
          0,
          18
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6038340000086464,
        "variables": 840,
        "constraints": 546,
        "branches": 1567,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          18,
          6,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0163224000134505,
        "variables": 840,
        "constraints": 546,
        "branches": 4810,
        "conflicts": 102,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          18,
          11,
          1,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2304583999793977,
        "variables": 840,
        "constraints": 546,
        "branches": 8020,
        "conflicts": 176,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          20,
          8,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.3387766999658197,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          20,
          8,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6668592999922112,
        "variables": 840,
        "constraints": 546,
        "branches": 1984,
        "conflicts": 12,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          22,
          5,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.192050100013148,
        "variables": 840,
        "constraints": 546,
        "branches": 4816,
        "conflicts": 107,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          24,
          7,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.29942999995546415,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          0,
          3,
          0,
          0,
          26,
          4,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.405841900035739,
        "variables": 840,
        "constraints": 546,
        "branches": 8849,
        "conflicts": 404,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          13,
          14,
          0,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.48039439995773137,
        "variables": 840,
        "constraints": 546,
        "branches": 336,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          15,
          11,
          1,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4699137000134215,
        "variables": 840,
        "constraints": 546,
        "branches": 264,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          17,
          8,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9072454999550246,
        "variables": 840,
        "constraints": 546,
        "branches": 2140,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          17,
          13,
          0,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6920454000355676,
        "variables": 840,
        "constraints": 546,
        "branches": 1444,
        "conflicts": 11,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          19,
          10,
          1,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.3960503000416793,
        "variables": 840,
        "constraints": 546,
        "branches": 264,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          21,
          7,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.31528500001877546,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          21,
          7,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4548379000043496,
        "variables": 840,
        "constraints": 546,
        "branches": 2216,
        "conflicts": 44,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          21,
          12,
          0,
          0,
          17
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9410913000465371,
        "variables": 840,
        "constraints": 546,
        "branches": 1491,
        "conflicts": 8,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          23,
          9,
          1,
          0,
          17
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8105532000190578,
        "variables": 840,
        "constraints": 546,
        "branches": 1411,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          25,
          6,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5988217999693006,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          1,
          1,
          0,
          25,
          6,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.798231799970381,
        "variables": 840,
        "constraints": 546,
        "branches": 4507,
        "conflicts": 325,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          15,
          10,
          0,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8561205999576487,
        "variables": 840,
        "constraints": 546,
        "branches": 324,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          15,
          10,
          2,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.3450301999691874,
        "variables": 840,
        "constraints": 546,
        "branches": 3830,
        "conflicts": 51,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          17,
          7,
          1,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5573093999992125,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          17,
          7,
          3,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.772102100017946,
        "variables": 840,
        "constraints": 546,
        "branches": 3754,
        "conflicts": 52,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          19,
          4,
          4,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.6149881999590434,
        "variables": 840,
        "constraints": 546,
        "branches": 3563,
        "conflicts": 55,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          19,
          9,
          0,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8622055999585427,
        "variables": 840,
        "constraints": 546,
        "branches": 332,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          21,
          6,
          1,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5784813000354916,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          2,
          0,
          0,
          23,
          3,
          4,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.2706694999942556,
        "variables": 840,
        "constraints": 546,
        "branches": 6898,
        "conflicts": 122,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          11,
          15,
          0,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.126226900028996,
        "variables": 840,
        "constraints": 546,
        "branches": 9195,
        "conflicts": 100,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          13,
          12,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0520996999694034,
        "variables": 840,
        "constraints": 546,
        "branches": 4185,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          15,
          9,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8610374999698251,
        "variables": 840,
        "constraints": 546,
        "branches": 324,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          15,
          9,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0371732999919914,
        "variables": 840,
        "constraints": 546,
        "branches": 3733,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          15,
          14,
          0,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.72695099998964,
        "variables": 840,
        "constraints": 546,
        "branches": 3469,
        "conflicts": 1,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          17,
          6,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.280773200036492,
        "variables": 840,
        "constraints": 546,
        "branches": 6352,
        "conflicts": 4,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          17,
          11,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.604709700040985,
        "variables": 840,
        "constraints": 546,
        "branches": 11752,
        "conflicts": 262,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          19,
          8,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9022979000001214,
        "variables": 840,
        "constraints": 546,
        "branches": 332,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          19,
          8,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 9.692258599970955,
        "variables": 840,
        "constraints": 546,
        "branches": 37541,
        "conflicts": 439,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          19,
          13,
          0,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4785216999589466,
        "variables": 840,
        "constraints": 546,
        "branches": 2105,
        "conflicts": 21,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          21,
          5,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.897280600038357,
        "variables": 840,
        "constraints": 546,
        "branches": 28217,
        "conflicts": 855,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          21,
          10,
          1,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5304747000336647,
        "variables": 840,
        "constraints": 546,
        "branches": 2419,
        "conflicts": 21,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          23,
          7,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9583615000010468,
        "variables": 840,
        "constraints": 546,
        "branches": 1517,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          23,
          7,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 8.166981599992141,
        "variables": 840,
        "constraints": 546,
        "branches": 30348,
        "conflicts": 543,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          25,
          4,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.056861699966248,
        "variables": 840,
        "constraints": 546,
        "branches": 17800,
        "conflicts": 641,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          27,
          6,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.963437200000044,
        "variables": 840,
        "constraints": 546,
        "branches": 1518,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          1,
          3,
          0,
          0,
          29,
          3,
          3,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0006922999746166,
        "variables": 840,
        "constraints": 546,
        "branches": 3679,
        "conflicts": 9,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          12,
          15,
          0,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0728209000080824,
        "variables": 840,
        "constraints": 546,
        "branches": 1654,
        "conflicts": 11,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          14,
          12,
          1,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6856893000076525,
        "variables": 840,
        "constraints": 546,
        "branches": 250,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          16,
          9,
          0,
          1,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5822058999910951,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          16,
          9,
          2,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8354817000217736,
        "variables": 840,
        "constraints": 546,
        "branches": 276,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          18,
          6,
          3,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6241720000398345,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          18,
          11,
          1,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9076485999976285,
        "variables": 840,
        "constraints": 546,
        "branches": 1412,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          20,
          8,
          0,
          1,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5444500999874435,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          20,
          8,
          2,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8469512000447139,
        "variables": 840,
        "constraints": 546,
        "branches": 1410,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          0,
          1,
          0,
          22,
          5,
          3,
          0,
          20
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6241225000121631,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          12,
          14,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7700981000089087,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          14,
          11,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7331421000417322,
        "variables": 840,
        "constraints": 546,
        "branches": 266,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          16,
          8,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8246126000303775,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          16,
          13,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7401178000145592,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          18,
          10,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7457581000053324,
        "variables": 840,
        "constraints": 546,
        "branches": 264,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          20,
          7,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6848196999635547,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          20,
          12,
          0,
          0,
          14
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7963181000086479,
        "variables": 840,
        "constraints": 546,
        "branches": 1144,
        "conflicts": 3,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          22,
          9,
          1,
          0,
          14
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7324509000172839,
        "variables": 840,
        "constraints": 546,
        "branches": 1382,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          24,
          6,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5595037000020966,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          24,
          6,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7641048000077717,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          24,
          11,
          0,
          0,
          14
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8432375999982469,
        "variables": 840,
        "constraints": 546,
        "branches": 1147,
        "conflicts": 3,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          26,
          8,
          1,
          0,
          14
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6881295000202954,
        "variables": 840,
        "constraints": 546,
        "branches": 1314,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          28,
          5,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5454551000148058,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          1,
          1,
          0,
          28,
          5,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0147104999632575,
        "variables": 840,
        "constraints": 546,
        "branches": 1983,
        "conflicts": 92,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          10,
          16,
          0,
          0,
          18
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5886202999972738,
        "variables": 840,
        "constraints": 546,
        "branches": 3425,
        "conflicts": 56,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          12,
          13,
          1,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2566617999691516,
        "variables": 840,
        "constraints": 546,
        "branches": 4037,
        "conflicts": 55,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          14,
          10,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6811031000106595,
        "variables": 840,
        "constraints": 546,
        "branches": 272,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          14,
          10,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1443946000072174,
        "variables": 840,
        "constraints": 546,
        "branches": 2315,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          16,
          7,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5497124000103213,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          16,
          7,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5177432000054978,
        "variables": 840,
        "constraints": 546,
        "branches": 4806,
        "conflicts": 145,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          16,
          12,
          1,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.9916535000083968,
        "variables": 840,
        "constraints": 546,
        "branches": 8726,
        "conflicts": 121,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          18,
          4,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2548935000086203,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          18,
          9,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7079240999883041,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          18,
          9,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5501052999752574,
        "variables": 840,
        "constraints": 546,
        "branches": 2371,
        "conflicts": 33,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          20,
          6,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6306371000246145,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          20,
          6,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8678576999809593,
        "variables": 840,
        "constraints": 546,
        "branches": 4872,
        "conflicts": 167,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          22,
          3,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1481128999730572,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          22,
          8,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7446475999895483,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          24,
          5,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5271789000253193,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          2,
          0,
          0,
          26,
          2,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2425102000124753,
        "variables": 840,
        "constraints": 546,
        "branches": 2592,
        "conflicts": 108,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          10,
          15,
          0,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.638935599999968,
        "variables": 840,
        "constraints": 546,
        "branches": 6842,
        "conflicts": 162,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          12,
          12,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8185439999797381,
        "variables": 840,
        "constraints": 546,
        "branches": 3941,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          14,
          9,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1546912000048906,
        "variables": 840,
        "constraints": 546,
        "branches": 2314,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          14,
          14,
          0,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 9.992834899981972,
        "variables": 840,
        "constraints": 546,
        "branches": 26083,
        "conflicts": 1116,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          16,
          6,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.782654199982062,
        "variables": 840,
        "constraints": 546,
        "branches": 3499,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          16,
          11,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.9161421000026166,
        "variables": 840,
        "constraints": 546,
        "branches": 10988,
        "conflicts": 96,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          18,
          8,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5417573000304401,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          18,
          8,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.9498896999866702,
        "variables": 840,
        "constraints": 546,
        "branches": 3925,
        "conflicts": 34,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          18,
          13,
          0,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0382528000045568,
        "variables": 840,
        "constraints": 546,
        "branches": 4122,
        "conflicts": 46,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          20,
          5,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.291145899973344,
        "variables": 840,
        "constraints": 546,
        "branches": 3555,
        "conflicts": 26,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          20,
          10,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3428043999592774,
        "variables": 840,
        "constraints": 546,
        "branches": 2344,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          22,
          7,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.56126350001432,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          22,
          7,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 7.105180699960329,
        "variables": 840,
        "constraints": 546,
        "branches": 27542,
        "conflicts": 678,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          22,
          12,
          0,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8156235000351444,
        "variables": 840,
        "constraints": 546,
        "branches": 4036,
        "conflicts": 1,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          24,
          4,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.798062900023069,
        "variables": 840,
        "constraints": 546,
        "branches": 12708,
        "conflicts": 150,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          24,
          9,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.9665226000361145,
        "variables": 840,
        "constraints": 546,
        "branches": 3943,
        "conflicts": 63,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          26,
          6,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.539299399999436,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          26,
          6,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.510079899977427,
        "variables": 840,
        "constraints": 546,
        "branches": 22984,
        "conflicts": 642,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          28,
          3,
          3,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.050832300039474,
        "variables": 840,
        "constraints": 546,
        "branches": 3557,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          30,
          5,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5749917000066489,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          2,
          3,
          0,
          0,
          32,
          2,
          3,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.7633635999518447,
        "variables": 840,
        "constraints": 546,
        "branches": 3540,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          11,
          15,
          0,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8730474999756552,
        "variables": 840,
        "constraints": 546,
        "branches": 1648,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          13,
          12,
          1,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7185432999976911,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          15,
          9,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.538355499971658,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          15,
          9,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.741757299983874,
        "variables": 840,
        "constraints": 546,
        "branches": 276,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          15,
          14,
          0,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.544173599977512,
        "variables": 840,
        "constraints": 546,
        "branches": 4460,
        "conflicts": 98,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          17,
          6,
          3,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6052157999947667,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          17,
          11,
          1,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.897258100041654,
        "variables": 840,
        "constraints": 546,
        "branches": 1353,
        "conflicts": 4,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          19,
          8,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5616753000067547,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          19,
          8,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7554025999852456,
        "variables": 840,
        "constraints": 546,
        "branches": 1410,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          21,
          5,
          1,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5440079999971204,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          21,
          5,
          3,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5735511000384577,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          21,
          10,
          1,
          0,
          17
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8899923000135459,
        "variables": 840,
        "constraints": 546,
        "branches": 1427,
        "conflicts": 4,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          23,
          7,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5316521999775432,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          23,
          7,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7593370999675244,
        "variables": 840,
        "constraints": 546,
        "branches": 1439,
        "conflicts": 8,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          25,
          4,
          1,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.44448580004973337,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          0,
          1,
          0,
          25,
          4,
          3,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6563679000246339,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          13,
          11,
          0,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5255986000411212,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          15,
          8,
          1,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5566245999652892,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          15,
          8,
          3,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.6807691999711096,
        "variables": 840,
        "constraints": 546,
        "branches": 3000,
        "conflicts": 26,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          17,
          5,
          2,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5873749000020325,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          17,
          5,
          4,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.268652300001122,
        "variables": 840,
        "constraints": 546,
        "branches": 2741,
        "conflicts": 48,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          17,
          10,
          0,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7169738999800757,
        "variables": 840,
        "constraints": 546,
        "branches": 302,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          19,
          2,
          5,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8380240999977104,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          19,
          7,
          1,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6106504000490531,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          21,
          4,
          2,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6037177999969572,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          0,
          0,
          23,
          1,
          5,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8485268999938853,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          15,
          13,
          0,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6999805999803357,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          17,
          10,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6884595999727026,
        "variables": 840,
        "constraints": 546,
        "branches": 264,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          19,
          7,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7475757999927737,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          19,
          12,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8296565999626182,
        "variables": 840,
        "constraints": 546,
        "branches": 1141,
        "conflicts": 3,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          21,
          9,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7521377999801189,
        "variables": 840,
        "constraints": 546,
        "branches": 268,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          23,
          6,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.781077700026799,
        "variables": 840,
        "constraints": 546,
        "branches": 292,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          23,
          11,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8958866999601014,
        "variables": 840,
        "constraints": 546,
        "branches": 1151,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          25,
          8,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8455658999737352,
        "variables": 840,
        "constraints": 546,
        "branches": 1317,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          27,
          5,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5360425999970175,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          27,
          5,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8313637000392191,
        "variables": 840,
        "constraints": 546,
        "branches": 2123,
        "conflicts": 176,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          27,
          10,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8590280000353232,
        "variables": 840,
        "constraints": 546,
        "branches": 1149,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          29,
          7,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.785315300046932,
        "variables": 840,
        "constraints": 546,
        "branches": 1319,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          31,
          4,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6051638000062667,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          1,
          1,
          0,
          31,
          4,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0272139000007883,
        "variables": 840,
        "constraints": 546,
        "branches": 2130,
        "conflicts": 160,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          9,
          16,
          0,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.382740500033833,
        "variables": 840,
        "constraints": 546,
        "branches": 1972,
        "conflicts": 29,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          11,
          13,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.400413099967409,
        "variables": 840,
        "constraints": 546,
        "branches": 4473,
        "conflicts": 71,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          13,
          10,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1701906999805942,
        "variables": 840,
        "constraints": 546,
        "branches": 2315,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          13,
          15,
          0,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.002945600019302,
        "variables": 840,
        "constraints": 546,
        "branches": 4965,
        "conflicts": 100,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          15,
          7,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5055703000398353,
        "variables": 840,
        "constraints": 546,
        "branches": 4855,
        "conflicts": 154,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          15,
          12,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.3395256000221707,
        "variables": 840,
        "constraints": 546,
        "branches": 8396,
        "conflicts": 239,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          17,
          4,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1364969999995083,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          17,
          9,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7009641999611631,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          17,
          9,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8122429000213742,
        "variables": 840,
        "constraints": 546,
        "branches": 2375,
        "conflicts": 39,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          19,
          6,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5808712000143714,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          19,
          6,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.793623999983538,
        "variables": 840,
        "constraints": 546,
        "branches": 4885,
        "conflicts": 175,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          19,
          11,
          1,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.991323399997782,
        "variables": 840,
        "constraints": 546,
        "branches": 2339,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          21,
          3,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0954515000339597,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          21,
          8,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7591746000107378,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          21,
          8,
          2,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3844130999641493,
        "variables": 840,
        "constraints": 546,
        "branches": 2474,
        "conflicts": 29,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          23,
          5,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5820035999640822,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          23,
          5,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.012883300019894,
        "variables": 840,
        "constraints": 546,
        "branches": 12005,
        "conflicts": 428,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          25,
          2,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2454361999989487,
        "variables": 840,
        "constraints": 546,
        "branches": 2592,
        "conflicts": 108,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          25,
          7,
          0,
          1,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.721239999984391,
        "variables": 840,
        "constraints": 546,
        "branches": 1355,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          27,
          4,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5520027999882586,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          2,
          0,
          0,
          29,
          1,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9105583000346087,
        "variables": 840,
        "constraints": 546,
        "branches": 520,
        "conflicts": 15,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          13,
          14,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.824954400013667,
        "variables": 840,
        "constraints": 546,
        "branches": 18383,
        "conflicts": 291,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          15,
          11,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.4243402000283822,
        "variables": 840,
        "constraints": 546,
        "branches": 5131,
        "conflicts": 78,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          17,
          8,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.759995699976571,
        "variables": 840,
        "constraints": 546,
        "branches": 5313,
        "conflicts": 20,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          17,
          13,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 12.083928200008813,
        "variables": 840,
        "constraints": 546,
        "branches": 27426,
        "conflicts": 1948,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          19,
          5,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.396954600000754,
        "variables": 840,
        "constraints": 546,
        "branches": 3542,
        "conflicts": 22,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          19,
          10,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.45446430001175,
        "variables": 840,
        "constraints": 546,
        "branches": 12463,
        "conflicts": 253,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          7,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5673218000447378,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          7,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.635218399984296,
        "variables": 840,
        "constraints": 546,
        "branches": 17656,
        "conflicts": 527,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          12,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.1211750999791548,
        "variables": 840,
        "constraints": 546,
        "branches": 4213,
        "conflicts": 68,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          23,
          4,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.0168205999652855,
        "variables": 840,
        "constraints": 546,
        "branches": 5647,
        "conflicts": 59,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          23,
          9,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.091472000000067,
        "variables": 840,
        "constraints": 546,
        "branches": 20897,
        "conflicts": 1167,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          25,
          6,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5345231000101194,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          25,
          6,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.80699899996398,
        "variables": 840,
        "constraints": 546,
        "branches": 8063,
        "conflicts": 260,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          25,
          11,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.9301684999954887,
        "variables": 840,
        "constraints": 546,
        "branches": 4040,
        "conflicts": 16,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          27,
          3,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.9105115000274964,
        "variables": 840,
        "constraints": 546,
        "branches": 10367,
        "conflicts": 379,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          27,
          8,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.9188473999965936,
        "variables": 840,
        "constraints": 546,
        "branches": 3828,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          29,
          5,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5416968999779783,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          29,
          5,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.5630368000129238,
        "variables": 840,
        "constraints": 546,
        "branches": 8003,
        "conflicts": 240,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          31,
          2,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.756248899968341,
        "variables": 840,
        "constraints": 546,
        "branches": 18163,
        "conflicts": 92,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          33,
          4,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5031559999915771,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          35,
          1,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.8196232999907807,
        "variables": 840,
        "constraints": 546,
        "branches": 16229,
        "conflicts": 1129,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          10,
          15,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.950827400025446,
        "variables": 840,
        "constraints": 546,
        "branches": 1649,
        "conflicts": 8,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          12,
          12,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6022298999596387,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          14,
          9,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8278705999837257,
        "variables": 840,
        "constraints": 546,
        "branches": 278,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          14,
          14,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5949980999575928,
        "variables": 840,
        "constraints": 546,
        "branches": 4615,
        "conflicts": 96,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          16,
          6,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6531876000226475,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          16,
          11,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8784625999978743,
        "variables": 840,
        "constraints": 546,
        "branches": 254,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          18,
          8,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5637093000113964,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          18,
          8,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.797932600020431,
        "variables": 840,
        "constraints": 546,
        "branches": 276,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          18,
          13,
          0,
          0,
          14
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.008770500018727,
        "variables": 840,
        "constraints": 546,
        "branches": 1659,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          20,
          5,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5904065999784507,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          20,
          10,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1145690000266768,
        "variables": 840,
        "constraints": 546,
        "branches": 2136,
        "conflicts": 32,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          22,
          7,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5225760000175796,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          22,
          7,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9051305000321008,
        "variables": 840,
        "constraints": 546,
        "branches": 1438,
        "conflicts": 6,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          24,
          4,
          1,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5329745000344701,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          24,
          4,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6109352999483235,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          24,
          9,
          1,
          0,
          14
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.070705599966459,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 77,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          26,
          6,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6570823000511155,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          26,
          6,
          2,
          0,
          14
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8510362000088207,
        "variables": 840,
        "constraints": 546,
        "branches": 1444,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          28,
          3,
          1,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6038524000323378,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          0,
          1,
          0,
          28,
          3,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6537586000049487,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          10,
          14,
          1,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8923182000289671,
        "variables": 840,
        "constraints": 546,
        "branches": 4418,
        "conflicts": 58,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          12,
          11,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.07855410000775,
        "variables": 840,
        "constraints": 546,
        "branches": 7318,
        "conflicts": 37,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          14,
          8,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5818451999803074,
        "variables": 840,
        "constraints": 546,
        "branches": 3004,
        "conflicts": 29,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          16,
          5,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.313285900047049,
        "variables": 840,
        "constraints": 546,
        "branches": 2111,
        "conflicts": 60,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          16,
          10,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7582692999858409,
        "variables": 840,
        "constraints": 546,
        "branches": 298,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          16,
          10,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.43561950000003,
        "variables": 840,
        "constraints": 546,
        "branches": 22432,
        "conflicts": 394,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          18,
          2,
          5,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9048981000087224,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          18,
          7,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6315598000073805,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          18,
          7,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.248945100000128,
        "variables": 840,
        "constraints": 546,
        "branches": 11898,
        "conflicts": 294,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          20,
          4,
          0,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.48462330002803355,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          20,
          4,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5271691000089049,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          20,
          4,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4433030000072904,
        "variables": 840,
        "constraints": 546,
        "branches": 2822,
        "conflicts": 67,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          20,
          9,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7697729999781586,
        "variables": 840,
        "constraints": 546,
        "branches": 1351,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          22,
          1,
          5,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8917763000354171,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          22,
          6,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6634553000330925,
        "variables": 840,
        "constraints": 546,
        "branches": 208,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          24,
          3,
          0,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.49155790003715083,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          24,
          3,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5772315000067465,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          1,
          0,
          0,
          26,
          0,
          5,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6720486999838613,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          12,
          15,
          0,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4771825000061654,
        "variables": 840,
        "constraints": 546,
        "branches": 1991,
        "conflicts": 40,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          14,
          12,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.664362799958326,
        "variables": 840,
        "constraints": 546,
        "branches": 8272,
        "conflicts": 293,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          16,
          9,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.61848549998831,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          16,
          9,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.65760620002402,
        "variables": 840,
        "constraints": 546,
        "branches": 3760,
        "conflicts": 9,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          16,
          14,
          0,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.7044843999901786,
        "variables": 840,
        "constraints": 546,
        "branches": 9306,
        "conflicts": 260,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          18,
          6,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5440815000329167,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          18,
          6,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.817027400014922,
        "variables": 840,
        "constraints": 546,
        "branches": 4890,
        "conflicts": 184,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          18,
          11,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0675138999940827,
        "variables": 840,
        "constraints": 546,
        "branches": 2345,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          20,
          3,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2349164999905042,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          20,
          8,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6805542000220157,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          20,
          8,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.289243199978955,
        "variables": 840,
        "constraints": 546,
        "branches": 2375,
        "conflicts": 24,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          22,
          5,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5229821000248194,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          22,
          5,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.029969799972605,
        "variables": 840,
        "constraints": 546,
        "branches": 17655,
        "conflicts": 468,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          22,
          10,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0451530999853276,
        "variables": 840,
        "constraints": 546,
        "branches": 2342,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          24,
          2,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2149991999613121,
        "variables": 840,
        "constraints": 546,
        "branches": 2592,
        "conflicts": 108,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          24,
          7,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7577836999553256,
        "variables": 840,
        "constraints": 546,
        "branches": 1361,
        "conflicts": 12,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          24,
          7,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2132346999715082,
        "variables": 840,
        "constraints": 546,
        "branches": 2336,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          26,
          4,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5473888000124134,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          26,
          4,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.977598900033627,
        "variables": 840,
        "constraints": 546,
        "branches": 23410,
        "conflicts": 1011,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          28,
          1,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9065628999960609,
        "variables": 840,
        "constraints": 546,
        "branches": 520,
        "conflicts": 15,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          28,
          6,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6911028000176884,
        "variables": 840,
        "constraints": 546,
        "branches": 1351,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          30,
          3,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6937128999852575,
        "variables": 840,
        "constraints": 546,
        "branches": 226,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          32,
          0,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6258397999918088,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          14,
          11,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3942645999486558,
        "variables": 840,
        "constraints": 546,
        "branches": 2297,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          16,
          13,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.538688100001309,
        "variables": 840,
        "constraints": 546,
        "branches": 10639,
        "conflicts": 405,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          18,
          10,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2617438999586739,
        "variables": 840,
        "constraints": 546,
        "branches": 2295,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          20,
          7,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0792930999887176,
        "variables": 840,
        "constraints": 546,
        "branches": 4591,
        "conflicts": 85,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          20,
          12,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 13.47603220003657,
        "variables": 840,
        "constraints": 546,
        "branches": 43508,
        "conflicts": 1362,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          22,
          4,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8693317000288516,
        "variables": 840,
        "constraints": 546,
        "branches": 3502,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          22,
          9,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2948629999882542,
        "variables": 840,
        "constraints": 546,
        "branches": 2296,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          6,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5548358000232838,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          6,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.2011289999936707,
        "variables": 840,
        "constraints": 546,
        "branches": 4165,
        "conflicts": 59,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          11,
          0,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0387442999635823,
        "variables": 840,
        "constraints": 546,
        "branches": 4009,
        "conflicts": 39,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          26,
          3,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8028753999969922,
        "variables": 840,
        "constraints": 546,
        "branches": 3501,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          26,
          8,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3286025000270456,
        "variables": 840,
        "constraints": 546,
        "branches": 2297,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          28,
          5,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5875591000076383,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          28,
          5,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.302676799998153,
        "variables": 840,
        "constraints": 546,
        "branches": 10390,
        "conflicts": 47,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          28,
          10,
          0,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.1075879000127316,
        "variables": 840,
        "constraints": 546,
        "branches": 5760,
        "conflicts": 44,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          30,
          2,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.819060800014995,
        "variables": 840,
        "constraints": 546,
        "branches": 3499,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          30,
          7,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3071328999940306,
        "variables": 840,
        "constraints": 546,
        "branches": 2295,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          32,
          4,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5465028999606147,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          32,
          4,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.244723799987696,
        "variables": 840,
        "constraints": 546,
        "branches": 5951,
        "conflicts": 127,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          34,
          1,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.2347431000089273,
        "variables": 840,
        "constraints": 546,
        "branches": 11903,
        "conflicts": 718,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          36,
          3,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6293611000292003,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          38,
          0,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9732872999738902,
        "variables": 840,
        "constraints": 546,
        "branches": 2126,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          0,
          0,
          15,
          6,
          4,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5814569999929518,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          0,
          0,
          17,
          3,
          5,
          0,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5837923000217415,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          0,
          0,
          17,
          8,
          1,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.509473399957642,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          0,
          0,
          19,
          5,
          0,
          2,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4755964000360109,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          0,
          0,
          19,
          5,
          2,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5632337999995798,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          0,
          0,
          21,
          2,
          3,
          1,
          21
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5689673999440856,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          13,
          14,
          0,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9848530000308529,
        "variables": 840,
        "constraints": 546,
        "branches": 1636,
        "conflicts": 8,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          15,
          11,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7017663000151515,
        "variables": 840,
        "constraints": 546,
        "branches": 250,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          17,
          8,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7208499000407755,
        "variables": 840,
        "constraints": 546,
        "branches": 276,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          17,
          13,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8938508999999613,
        "variables": 840,
        "constraints": 546,
        "branches": 1658,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          19,
          5,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5620680000283755,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          19,
          10,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0146646000212058,
        "variables": 840,
        "constraints": 546,
        "branches": 1413,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          21,
          7,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4952843000064604,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          21,
          7,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7941942000179552,
        "variables": 840,
        "constraints": 546,
        "branches": 1423,
        "conflicts": 3,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          21,
          12,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9968486999860033,
        "variables": 840,
        "constraints": 546,
        "branches": 1659,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          23,
          4,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5758972999756224,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          23,
          9,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8927571999956854,
        "variables": 840,
        "constraints": 546,
        "branches": 1502,
        "conflicts": 17,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          25,
          6,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.563389900024049,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          25,
          6,
          2,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7869327999651432,
        "variables": 840,
        "constraints": 546,
        "branches": 1446,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          27,
          3,
          1,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5470285000046715,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          27,
          3,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5850265999906696,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          27,
          8,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8644626999739558,
        "variables": 840,
        "constraints": 546,
        "branches": 1423,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          29,
          5,
          0,
          1,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6481001999927685,
        "variables": 840,
        "constraints": 546,
        "branches": 552,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          29,
          5,
          2,
          0,
          11
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8595833000144921,
        "variables": 840,
        "constraints": 546,
        "branches": 1446,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          31,
          2,
          1,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5503200000384822,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          31,
          2,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6138807999668643,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          11,
          16,
          0,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2613263000384904,
        "variables": 840,
        "constraints": 546,
        "branches": 2176,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          13,
          13,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.16843170003267,
        "variables": 840,
        "constraints": 546,
        "branches": 9447,
        "conflicts": 156,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          15,
          10,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7743802999611944,
        "variables": 840,
        "constraints": 546,
        "branches": 260,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          15,
          10,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.165829400008079,
        "variables": 840,
        "constraints": 546,
        "branches": 15700,
        "conflicts": 343,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          17,
          7,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5725935000227764,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          17,
          7,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.468843200011179,
        "variables": 840,
        "constraints": 546,
        "branches": 17886,
        "conflicts": 629,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          19,
          4,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.570701899996493,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          19,
          4,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.375107100000605,
        "variables": 840,
        "constraints": 546,
        "branches": 2743,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          19,
          9,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8293621000484563,
        "variables": 840,
        "constraints": 546,
        "branches": 1350,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          19,
          9,
          2,
          0,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5994775000144728,
        "variables": 840,
        "constraints": 546,
        "branches": 3049,
        "conflicts": 10,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          21,
          1,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9605961000197567,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          21,
          6,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7549569999682717,
        "variables": 840,
        "constraints": 546,
        "branches": 208,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          21,
          6,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.956367499951739,
        "variables": 840,
        "constraints": 546,
        "branches": 11880,
        "conflicts": 242,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          23,
          3,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5243507999693975,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          23,
          3,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5819623999996111,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          23,
          3,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5958608000073582,
        "variables": 840,
        "constraints": 546,
        "branches": 2824,
        "conflicts": 70,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          23,
          8,
          0,
          1,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7979032000293955,
        "variables": 840,
        "constraints": 546,
        "branches": 1313,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          25,
          0,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7438597999862395,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          25,
          5,
          1,
          1,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6454255999997258,
        "variables": 840,
        "constraints": 546,
        "branches": 1229,
        "conflicts": 40,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          27,
          2,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5387297999695875,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          27,
          2,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6278657999937423,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          11,
          15,
          0,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.0292979999794625,
        "variables": 840,
        "constraints": 546,
        "branches": 8885,
        "conflicts": 326,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          13,
          12,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.8240496000507846,
        "variables": 840,
        "constraints": 546,
        "branches": 10653,
        "conflicts": 167,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          15,
          9,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.799436200002674,
        "variables": 840,
        "constraints": 546,
        "branches": 5170,
        "conflicts": 29,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          15,
          14,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.7365328000159934,
        "variables": 840,
        "constraints": 546,
        "branches": 3264,
        "conflicts": 45,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          17,
          6,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.9821219999575987,
        "variables": 840,
        "constraints": 546,
        "branches": 4871,
        "conflicts": 171,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          17,
          11,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2631191000109538,
        "variables": 840,
        "constraints": 546,
        "branches": 2412,
        "conflicts": 49,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          3,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.179291300009936,
        "variables": 840,
        "constraints": 546,
        "branches": 2784,
        "conflicts": 140,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          8,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7087526000104845,
        "variables": 840,
        "constraints": 546,
        "branches": 274,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          8,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 8.04123020003317,
        "variables": 840,
        "constraints": 546,
        "branches": 20666,
        "conflicts": 899,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          13,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4860030999989249,
        "variables": 840,
        "constraints": 546,
        "branches": 3213,
        "conflicts": 25,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          21,
          5,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5677495999843813,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          21,
          5,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.3020798999932595,
        "variables": 840,
        "constraints": 546,
        "branches": 4335,
        "conflicts": 159,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          21,
          10,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1125423000194132,
        "variables": 840,
        "constraints": 546,
        "branches": 2347,
        "conflicts": 10,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          23,
          2,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1165742000448518,
        "variables": 840,
        "constraints": 546,
        "branches": 2589,
        "conflicts": 102,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          23,
          7,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6054651999729685,
        "variables": 840,
        "constraints": 546,
        "branches": 1337,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          23,
          7,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.028450200043153,
        "variables": 840,
        "constraints": 546,
        "branches": 4244,
        "conflicts": 85,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          25,
          4,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6043171999626793,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          25,
          4,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.976138700032607,
        "variables": 840,
        "constraints": 546,
        "branches": 28418,
        "conflicts": 601,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          25,
          9,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1551077000331134,
        "variables": 840,
        "constraints": 546,
        "branches": 2351,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          27,
          1,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9711991000222042,
        "variables": 840,
        "constraints": 546,
        "branches": 520,
        "conflicts": 15,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          27,
          6,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.337890500028152,
        "variables": 840,
        "constraints": 546,
        "branches": 6378,
        "conflicts": 145,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          27,
          6,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8052051999839023,
        "variables": 840,
        "constraints": 546,
        "branches": 4256,
        "conflicts": 57,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          29,
          3,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6651672000298277,
        "variables": 840,
        "constraints": 546,
        "branches": 220,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          29,
          3,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.938651399977971,
        "variables": 840,
        "constraints": 546,
        "branches": 13452,
        "conflicts": 339,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          31,
          0,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6517142999800853,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          31,
          5,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7003852999769151,
        "variables": 840,
        "constraints": 546,
        "branches": 1354,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          33,
          2,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7084276999812573,
        "variables": 840,
        "constraints": 546,
        "branches": 1130,
        "conflicts": 60,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          14,
          11,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8695046000066213,
        "variables": 840,
        "constraints": 546,
        "branches": 1733,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          16,
          8,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5443183000315912,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          16,
          8,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.011057100025937,
        "variables": 840,
        "constraints": 546,
        "branches": 1734,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          18,
          5,
          0,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5533365000155754,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          18,
          5,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5253894000197761,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          18,
          5,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5627854999620467,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          20,
          2,
          1,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4513780999695882,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          20,
          2,
          3,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5093785999924876,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          20,
          2,
          5,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5841634999960661,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          20,
          7,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.723859200021252,
        "variables": 840,
        "constraints": 546,
        "branches": 198,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          22,
          4,
          0,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5272076000110246,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          22,
          4,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6017120000324212,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          24,
          1,
          1,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5165928999776952,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          24,
          1,
          3,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5848190999822691,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          16,
          13,
          0,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9606891999719664,
        "variables": 840,
        "constraints": 546,
        "branches": 1659,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          18,
          10,
          1,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8642963000456803,
        "variables": 840,
        "constraints": 546,
        "branches": 1412,
        "conflicts": 5,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          20,
          7,
          2,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8376460999716073,
        "variables": 840,
        "constraints": 546,
        "branches": 1431,
        "conflicts": 9,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          20,
          12,
          0,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0035417000181042,
        "variables": 840,
        "constraints": 546,
        "branches": 1666,
        "conflicts": 7,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          22,
          4,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6149969000252895,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          22,
          9,
          1,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8580298000015318,
        "variables": 840,
        "constraints": 546,
        "branches": 1466,
        "conflicts": 4,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          24,
          6,
          0,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5368813999812119,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          24,
          6,
          2,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8474958999431692,
        "variables": 840,
        "constraints": 546,
        "branches": 1424,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          24,
          11,
          0,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9841107999673113,
        "variables": 840,
        "constraints": 546,
        "branches": 1681,
        "conflicts": 8,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          26,
          3,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5874708999763243,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          26,
          8,
          1,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8908450999879278,
        "variables": 840,
        "constraints": 546,
        "branches": 1430,
        "conflicts": 2,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          28,
          5,
          0,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5598672999767587,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          28,
          5,
          2,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2678254000493325,
        "variables": 840,
        "constraints": 546,
        "branches": 3791,
        "conflicts": 125,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          30,
          2,
          1,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5723757999949157,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          30,
          2,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5568353999988176,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          30,
          7,
          1,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9907390999724157,
        "variables": 840,
        "constraints": 546,
        "branches": 1453,
        "conflicts": 43,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          32,
          4,
          0,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5129734999500215,
        "variables": 840,
        "constraints": 546,
        "branches": 336,
        "conflicts": 22,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          32,
          4,
          2,
          0,
          8
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7775279000052251,
        "variables": 840,
        "constraints": 546,
        "branches": 1458,
        "conflicts": 11,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          34,
          1,
          1,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5978039000183344,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          34,
          1,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.71369569998933,
        "variables": 840,
        "constraints": 546,
        "branches": 204,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          10,
          16,
          0,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3485675999545492,
        "variables": 840,
        "constraints": 546,
        "branches": 2169,
        "conflicts": 6,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          12,
          13,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.399342800024897,
        "variables": 840,
        "constraints": 546,
        "branches": 9636,
        "conflicts": 249,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          14,
          10,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7095808000303805,
        "variables": 840,
        "constraints": 546,
        "branches": 256,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          14,
          10,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.407290200004354,
        "variables": 840,
        "constraints": 546,
        "branches": 19051,
        "conflicts": 207,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          14,
          15,
          0,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3270571999601088,
        "variables": 840,
        "constraints": 546,
        "branches": 2180,
        "conflicts": 13,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          16,
          7,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6387493000365794,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          16,
          7,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.0962433999520727,
        "variables": 840,
        "constraints": 546,
        "branches": 8235,
        "conflicts": 182,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          16,
          12,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1274524999898858,
        "variables": 840,
        "constraints": 546,
        "branches": 1850,
        "conflicts": 4,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          18,
          4,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5827791999909095,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          18,
          4,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3817106000497006,
        "variables": 840,
        "constraints": 546,
        "branches": 2743,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          18,
          9,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.790913000004366,
        "variables": 840,
        "constraints": 546,
        "branches": 1350,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          18,
          9,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5635313999955542,
        "variables": 840,
        "constraints": 546,
        "branches": 3064,
        "conflicts": 27,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          20,
          1,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9229224000009708,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          20,
          6,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5922959000454284,
        "variables": 840,
        "constraints": 546,
        "branches": 208,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          20,
          6,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.7882915000081994,
        "variables": 840,
        "constraints": 546,
        "branches": 11045,
        "conflicts": 360,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          22,
          3,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.565851700026542,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          22,
          3,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.358606299967505,
        "variables": 840,
        "constraints": 546,
        "branches": 2742,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          22,
          8,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7778767999843694,
        "variables": 840,
        "constraints": 546,
        "branches": 1308,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          22,
          8,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4984738999628462,
        "variables": 840,
        "constraints": 546,
        "branches": 3051,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          24,
          0,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6522389000165276,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          24,
          5,
          1,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6124745000270195,
        "variables": 840,
        "constraints": 546,
        "branches": 1227,
        "conflicts": 40,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          24,
          5,
          3,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.442407099995762,
        "variables": 840,
        "constraints": 546,
        "branches": 2991,
        "conflicts": 10,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          26,
          2,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.538359500002116,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          26,
          2,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.45704379997914657,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          26,
          2,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.191548699978739,
        "variables": 840,
        "constraints": 546,
        "branches": 2409,
        "conflicts": 68,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          26,
          7,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7930012000142597,
        "variables": 840,
        "constraints": 546,
        "branches": 1316,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          28,
          4,
          1,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6724364999681711,
        "variables": 840,
        "constraints": 546,
        "branches": 1292,
        "conflicts": 25,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          30,
          1,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4722234000219032,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          30,
          1,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5341108000138775,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          14,
          9,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.910292299988214,
        "variables": 840,
        "constraints": 546,
        "branches": 5151,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          14,
          14,
          0,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 7.843429300002754,
        "variables": 840,
        "constraints": 546,
        "branches": 14407,
        "conflicts": 947,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          16,
          11,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 10.284217300009914,
        "variables": 840,
        "constraints": 546,
        "branches": 31900,
        "conflicts": 1493,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          18,
          8,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.137639400025364,
        "variables": 840,
        "constraints": 546,
        "branches": 12883,
        "conflicts": 250,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          18,
          13,
          0,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0419445000006817,
        "variables": 840,
        "constraints": 546,
        "branches": 4505,
        "conflicts": 65,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          20,
          5,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.042367000016384,
        "variables": 840,
        "constraints": 546,
        "branches": 10592,
        "conflicts": 225,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          20,
          10,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 13.22963419998996,
        "variables": 840,
        "constraints": 546,
        "branches": 68283,
        "conflicts": 3189,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          2,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2291156999999657,
        "variables": 840,
        "constraints": 546,
        "branches": 2589,
        "conflicts": 103,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          7,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7349808000144549,
        "variables": 840,
        "constraints": 546,
        "branches": 1336,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          7,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.617603200022131,
        "variables": 840,
        "constraints": 546,
        "branches": 13275,
        "conflicts": 189,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          12,
          0,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.27606389997527,
        "variables": 840,
        "constraints": 546,
        "branches": 1929,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          4,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6251147000002675,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          4,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.4266135999932885,
        "variables": 840,
        "constraints": 546,
        "branches": 23331,
        "conflicts": 432,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          9,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5046653000172228,
        "variables": 840,
        "constraints": 546,
        "branches": 4222,
        "conflicts": 86,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          1,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9449295999947935,
        "variables": 840,
        "constraints": 546,
        "branches": 520,
        "conflicts": 15,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          6,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.640742399962619,
        "variables": 840,
        "constraints": 546,
        "branches": 1336,
        "conflicts": 9,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          6,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.535049900005106,
        "variables": 840,
        "constraints": 546,
        "branches": 23865,
        "conflicts": 678,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          28,
          3,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6639654000173323,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          28,
          3,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.1916505999979563,
        "variables": 840,
        "constraints": 546,
        "branches": 11718,
        "conflicts": 228,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          28,
          8,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0641879999893717,
        "variables": 840,
        "constraints": 546,
        "branches": 2390,
        "conflicts": 31,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          30,
          0,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6906161999795586,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          30,
          5,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7383794999914244,
        "variables": 840,
        "constraints": 546,
        "branches": 1336,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          30,
          5,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4286058999714442,
        "variables": 840,
        "constraints": 546,
        "branches": 2501,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          32,
          2,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5919764999998733,
        "variables": 840,
        "constraints": 546,
        "branches": 1004,
        "conflicts": 119,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          32,
          2,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.573310000007041,
        "variables": 840,
        "constraints": 546,
        "branches": 9288,
        "conflicts": 192,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          34,
          4,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6274045999743976,
        "variables": 840,
        "constraints": 546,
        "branches": 1338,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          36,
          1,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7353218999924138,
        "variables": 840,
        "constraints": 546,
        "branches": 985,
        "conflicts": 12,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          11,
          14,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.6913263999740593,
        "variables": 840,
        "constraints": 546,
        "branches": 4656,
        "conflicts": 193,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          13,
          11,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9304240000201389,
        "variables": 840,
        "constraints": 546,
        "branches": 1733,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          13,
          11,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2205974000389688,
        "variables": 840,
        "constraints": 546,
        "branches": 3430,
        "conflicts": 8,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          15,
          8,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5983854999649338,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          15,
          8,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0430684000020847,
        "variables": 840,
        "constraints": 546,
        "branches": 1738,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          17,
          5,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5310074000153691,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          17,
          5,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.602155499975197,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          17,
          10,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9531193999573588,
        "variables": 840,
        "constraints": 546,
        "branches": 1733,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          19,
          2,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5607239999808371,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          19,
          2,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6601373000303283,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          19,
          7,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7432462000288069,
        "variables": 840,
        "constraints": 546,
        "branches": 198,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          19,
          7,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.557715900009498,
        "variables": 840,
        "constraints": 546,
        "branches": 3674,
        "conflicts": 62,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          21,
          4,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5023846999974921,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          21,
          4,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6161352000199258,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          21,
          4,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6012306000338867,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          23,
          1,
          1,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.42533729999559,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          23,
          1,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5101907999487594,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          23,
          1,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7083089000079781,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          23,
          6,
          1,
          1,
          15
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6548634000355378,
        "variables": 840,
        "constraints": 546,
        "branches": 1124,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          25,
          3,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.49910029995953664,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          25,
          3,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5543692999635823,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          27,
          0,
          1,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5514322999515571,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          27,
          0,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5544089999748394,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          11,
          13,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.942641200032085,
        "variables": 840,
        "constraints": 546,
        "branches": 4779,
        "conflicts": 157,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          13,
          10,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 5.231947300024331,
        "variables": 840,
        "constraints": 546,
        "branches": 16103,
        "conflicts": 202,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          13,
          15,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.686034300015308,
        "variables": 840,
        "constraints": 546,
        "branches": 3724,
        "conflicts": 55,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          15,
          7,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.4118078000028618,
        "variables": 840,
        "constraints": 546,
        "branches": 5831,
        "conflicts": 103,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          15,
          12,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2170600999961607,
        "variables": 840,
        "constraints": 546,
        "branches": 1850,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          4,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.38013410003623,
        "variables": 840,
        "constraints": 546,
        "branches": 2743,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          9,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7465045999852009,
        "variables": 840,
        "constraints": 546,
        "branches": 1354,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          9,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.346144299954176,
        "variables": 840,
        "constraints": 546,
        "branches": 5307,
        "conflicts": 64,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          17,
          14,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.688109400041867,
        "variables": 840,
        "constraints": 546,
        "branches": 3746,
        "conflicts": 67,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          1,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9081542000058107,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          6,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6526576000032946,
        "variables": 840,
        "constraints": 546,
        "branches": 208,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          6,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 4.887052700039931,
        "variables": 840,
        "constraints": 546,
        "branches": 12006,
        "conflicts": 224,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          11,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.081383700016886,
        "variables": 840,
        "constraints": 546,
        "branches": 1846,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          3,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5072690999950282,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          3,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3805498000001535,
        "variables": 840,
        "constraints": 546,
        "branches": 2825,
        "conflicts": 69,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          8,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8739261999726295,
        "variables": 840,
        "constraints": 546,
        "branches": 1298,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          8,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5390737999696285,
        "variables": 840,
        "constraints": 546,
        "branches": 3049,
        "conflicts": 11,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          23,
          0,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6763535999925807,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          23,
          5,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7765823999652639,
        "variables": 840,
        "constraints": 546,
        "branches": 1214,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          23,
          5,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3596549999783747,
        "variables": 840,
        "constraints": 546,
        "branches": 2997,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          25,
          2,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5680867999908514,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          25,
          2,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.283181999984663,
        "variables": 840,
        "constraints": 546,
        "branches": 2409,
        "conflicts": 68,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          25,
          7,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7642798000015318,
        "variables": 840,
        "constraints": 546,
        "branches": 1323,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          25,
          7,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4894491999875754,
        "variables": 840,
        "constraints": 546,
        "branches": 3061,
        "conflicts": 19,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          27,
          4,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8101551000145264,
        "variables": 840,
        "constraints": 546,
        "branches": 1301,
        "conflicts": 29,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          27,
          4,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4413378000026569,
        "variables": 840,
        "constraints": 546,
        "branches": 2988,
        "conflicts": 11,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          29,
          1,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.478302999981679,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          29,
          1,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5181257000076585,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          29,
          1,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4080764999962412,
        "variables": 840,
        "constraints": 546,
        "branches": 2290,
        "conflicts": 79,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          29,
          6,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8930010999902152,
        "variables": 840,
        "constraints": 546,
        "branches": 1376,
        "conflicts": 32,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          31,
          3,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7717723000096157,
        "variables": 840,
        "constraints": 546,
        "branches": 1368,
        "conflicts": 45,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          33,
          0,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5428827999858186,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          33,
          0,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5987671000184491,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          8,
          17,
          0,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.6066455999971367,
        "variables": 840,
        "constraints": 546,
        "branches": 2445,
        "conflicts": 15,
        "anchor": {
          "kind": "circle",
          "size": 4
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          10,
          14,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 3.046566899982281,
        "variables": 840,
        "constraints": 546,
        "branches": 6220,
        "conflicts": 227,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          12,
          11,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.233891899988521,
        "variables": 840,
        "constraints": 546,
        "branches": 3399,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          14,
          8,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1678695000009611,
        "variables": 840,
        "constraints": 546,
        "branches": 1734,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          14,
          13,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1940824000048451,
        "variables": 840,
        "constraints": 546,
        "branches": 1916,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          16,
          5,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5684799999580719,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          16,
          10,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.876129399985075,
        "variables": 840,
        "constraints": 546,
        "branches": 1736,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          16,
          10,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1643309999490157,
        "variables": 840,
        "constraints": 546,
        "branches": 2673,
        "conflicts": 9,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          18,
          2,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.619068999949377,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          18,
          7,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6252082000137307,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          18,
          7,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.5725570000358857,
        "variables": 840,
        "constraints": 546,
        "branches": 3953,
        "conflicts": 43,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          20,
          4,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.46634839999023825,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          20,
          4,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5779974000179209,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          20,
          4,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5801146000158042,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          20,
          9,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8516190000227652,
        "variables": 840,
        "constraints": 546,
        "branches": 1757,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          22,
          1,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.601149299996905,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          22,
          1,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6555728999665007,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          22,
          6,
          1,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.644973199989181,
        "variables": 840,
        "constraints": 546,
        "branches": 1126,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          22,
          6,
          3,
          0,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1635450000176206,
        "variables": 840,
        "constraints": 546,
        "branches": 1715,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          24,
          3,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5696447999798693,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          24,
          3,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5488560000085272,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          24,
          3,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5569422999978997,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          26,
          0,
          1,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4715696999919601,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          26,
          0,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5562893999740481,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          26,
          0,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4955834000138566,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          26,
          5,
          1,
          1,
          12
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7205242000054568,
        "variables": 840,
        "constraints": 546,
        "branches": 1178,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          28,
          2,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.504438099975232,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          28,
          2,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4798393999808468,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          14,
          12,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3618253999738954,
        "variables": 840,
        "constraints": 546,
        "branches": 1895,
        "conflicts": 35,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          16,
          9,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 12.253243099956308,
        "variables": 840,
        "constraints": 546,
        "branches": 37701,
        "conflicts": 851,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          16,
          14,
          0,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.8030747000011615,
        "variables": 840,
        "constraints": 546,
        "branches": 3753,
        "conflicts": 78,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          18,
          6,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.935604500002228,
        "variables": 840,
        "constraints": 546,
        "branches": 19079,
        "conflicts": 400,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          18,
          11,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.5054397999774665,
        "variables": 840,
        "constraints": 546,
        "branches": 6112,
        "conflicts": 106,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          3,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3474697999772616,
        "variables": 840,
        "constraints": 546,
        "branches": 2742,
        "conflicts": 50,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          8,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.805275899998378,
        "variables": 840,
        "constraints": 546,
        "branches": 1295,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          8,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.2719347999664024,
        "variables": 840,
        "constraints": 546,
        "branches": 5395,
        "conflicts": 86,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          13,
          0,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0318293000455014,
        "variables": 840,
        "constraints": 546,
        "branches": 5320,
        "conflicts": 134,
        "anchor": {
          "kind": "line",
          "size": 4
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          0,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6905400999821723,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          5,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7068270999589004,
        "variables": 840,
        "constraints": 546,
        "branches": 1213,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          5,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.514092099969275,
        "variables": 840,
        "constraints": 546,
        "branches": 15847,
        "conflicts": 434,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          10,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2656768999877386,
        "variables": 840,
        "constraints": 546,
        "branches": 1870,
        "conflicts": 10,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          2,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5594021000433713,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          2,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3741572999861091,
        "variables": 840,
        "constraints": 546,
        "branches": 2710,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          7,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7585092000081204,
        "variables": 840,
        "constraints": 546,
        "branches": 1292,
        "conflicts": 4,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          7,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.718372500035912,
        "variables": 840,
        "constraints": 546,
        "branches": 5674,
        "conflicts": 291,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          26,
          4,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7539964000461623,
        "variables": 840,
        "constraints": 546,
        "branches": 1289,
        "conflicts": 25,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          26,
          4,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 12.617459100030828,
        "variables": 840,
        "constraints": 546,
        "branches": 47016,
        "conflicts": 1512,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          28,
          1,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5844184000161476,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          28,
          1,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2294758000061847,
        "variables": 840,
        "constraints": 546,
        "branches": 2292,
        "conflicts": 76,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          28,
          6,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8697934999945574,
        "variables": 840,
        "constraints": 546,
        "branches": 1295,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          28,
          6,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.046533200016711,
        "variables": 840,
        "constraints": 546,
        "branches": 5334,
        "conflicts": 58,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          30,
          3,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7141331000020728,
        "variables": 840,
        "constraints": 546,
        "branches": 1347,
        "conflicts": 44,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          30,
          3,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.480967800016515,
        "variables": 840,
        "constraints": 546,
        "branches": 3023,
        "conflicts": 23,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          32,
          0,
          0,
          2,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.477262599975802,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          32,
          0,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5618288000114262,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          32,
          0,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0350256999954581,
        "variables": 840,
        "constraints": 546,
        "branches": 1188,
        "conflicts": 21,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          32,
          5,
          0,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8472939999774098,
        "variables": 840,
        "constraints": 546,
        "branches": 1298,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          34,
          2,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.724787599989213,
        "variables": 840,
        "constraints": 546,
        "branches": 1309,
        "conflicts": 14,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          11,
          16,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.691060799988918,
        "variables": 840,
        "constraints": 546,
        "branches": 2407,
        "conflicts": 33,
        "anchor": {
          "kind": "circle",
          "size": 4
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          13,
          13,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4032879000296816,
        "variables": 840,
        "constraints": 546,
        "branches": 1953,
        "conflicts": 34,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          15,
          10,
          0,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8108918000361882,
        "variables": 840,
        "constraints": 546,
        "branches": 1733,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          15,
          10,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.3982550999498926,
        "variables": 840,
        "constraints": 546,
        "branches": 2658,
        "conflicts": 19,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          17,
          7,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.555490099999588,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          17,
          7,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.530149900005199,
        "variables": 840,
        "constraints": 546,
        "branches": 3012,
        "conflicts": 48,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          17,
          12,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2757957000285387,
        "variables": 840,
        "constraints": 546,
        "branches": 1971,
        "conflicts": 16,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          19,
          4,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4870138000114821,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          19,
          4,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6012729000067338,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          19,
          9,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8437807000009343,
        "variables": 840,
        "constraints": 546,
        "branches": 1771,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          19,
          9,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.254949000023771,
        "variables": 840,
        "constraints": 546,
        "branches": 3014,
        "conflicts": 51,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          21,
          1,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5051263000350446,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          21,
          1,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7328986000502482,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          21,
          6,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6481326999492012,
        "variables": 840,
        "constraints": 546,
        "branches": 1132,
        "conflicts": 10,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          21,
          6,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.1349266999750398,
        "variables": 840,
        "constraints": 546,
        "branches": 1713,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          23,
          3,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5152756000170484,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          23,
          3,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5654366999515332,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          23,
          3,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6069827000028454,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          23,
          8,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.098448599979747,
        "variables": 840,
        "constraints": 546,
        "branches": 2769,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          25,
          0,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5648008999996819,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          25,
          0,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5965714000049047,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          25,
          5,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7040835999650881,
        "variables": 840,
        "constraints": 546,
        "branches": 1180,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          25,
          5,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0910330999759026,
        "variables": 840,
        "constraints": 546,
        "branches": 1704,
        "conflicts": 2,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          27,
          2,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5184995000017807,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          27,
          2,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5743013999890536,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          27,
          2,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6237629000097513,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          29,
          4,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6659665000042878,
        "variables": 840,
        "constraints": 546,
        "branches": 1043,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          31,
          1,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.503739699954167,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          31,
          1,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5862003000220284,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          14,
          10,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.8242371000233106,
        "variables": 840,
        "constraints": 546,
        "branches": 6572,
        "conflicts": 325,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          14,
          15,
          0,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.7976424000225961,
        "variables": 840,
        "constraints": 546,
        "branches": 2443,
        "conflicts": 41,
        "anchor": {
          "kind": "circle",
          "size": 4
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          16,
          7,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.6432359000318684,
        "variables": 840,
        "constraints": 546,
        "branches": 2993,
        "conflicts": 26,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          16,
          12,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.4018177000107244,
        "variables": 840,
        "constraints": 546,
        "branches": 2009,
        "conflicts": 42,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          18,
          4,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5951863000518642,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          18,
          9,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8758052000193857,
        "variables": 840,
        "constraints": 546,
        "branches": 1760,
        "conflicts": 5,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          18,
          9,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.2098032999783754,
        "variables": 840,
        "constraints": 546,
        "branches": 4449,
        "conflicts": 174,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          1,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7401478000101633,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          6,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.656119299994316,
        "variables": 840,
        "constraints": 546,
        "branches": 1118,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          6,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 6.9799282000167295,
        "variables": 840,
        "constraints": 546,
        "branches": 33774,
        "conflicts": 1464,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          11,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.2450048999744467,
        "variables": 840,
        "constraints": 546,
        "branches": 1994,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          3,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6022108999895863,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          3,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5742157000349835,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          8,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0163362000021152,
        "variables": 840,
        "constraints": 546,
        "branches": 1763,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          8,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0605294000124559,
        "variables": 840,
        "constraints": 546,
        "branches": 1751,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          0,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5771369999856688,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          0,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6203584999893792,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          5,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6637057000189088,
        "variables": 840,
        "constraints": 546,
        "branches": 1165,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          5,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.420625500031747,
        "variables": 840,
        "constraints": 546,
        "branches": 3092,
        "conflicts": 51,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          26,
          2,
          0,
          2,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.510039099957794,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          26,
          2,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5800732999923639,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          26,
          2,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.587427899998147,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          26,
          7,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.01362030004384,
        "variables": 840,
        "constraints": 546,
        "branches": 2769,
        "conflicts": 6,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          28,
          4,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.631941800005734,
        "variables": 840,
        "constraints": 546,
        "branches": 1024,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          28,
          4,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0277624999871477,
        "variables": 840,
        "constraints": 546,
        "branches": 1726,
        "conflicts": 7,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          30,
          1,
          0,
          2,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5219159999978729,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          30,
          1,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5306065999902785,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          30,
          1,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9903012000140734,
        "variables": 840,
        "constraints": 546,
        "branches": 1897,
        "conflicts": 43,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          32,
          3,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.7204010999994352,
        "variables": 840,
        "constraints": 546,
        "branches": 1026,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          34,
          0,
          0,
          2,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.47790170001098886,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          34,
          0,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5001841000048444,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 6
        }
      }
    ],
    "10": [
      {
        "signature": [
          0,
          5,
          0,
          0,
          12,
          22,
          0,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          14,
          19,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          16,
          16,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          16,
          16,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001365,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          18,
          13,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00025320000000000003,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          18,
          18,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0019871000000000003,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          20,
          10,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 3,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          20,
          15,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 5,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00013670000000000002,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          20,
          15,
          2,
          0,
          15
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 12,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.000485,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          22,
          12,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0017375000000000001,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          22,
          12,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 17,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          24,
          9,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 17,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          24,
          14,
          0,
          1,
          15
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 12,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0006315,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          26,
          6,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 13,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          26,
          11,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          28,
          8,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 28,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          28,
          8,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          5,
          0,
          0,
          30,
          5,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          15,
          17,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          15,
          17,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 5,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00014560000000000002,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          17,
          14,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          17,
          14,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.001113,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          19,
          11,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          19,
          11,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 9,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          19,
          16,
          0,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 11,
        "retained_row_count": 11,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0025225,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          21,
          8,
          5,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0005285,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          21,
          13,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0018854000000000002,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          23,
          5,
          6,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0009015000000000001,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          23,
          10,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 32,
        "retained_row_count": 32,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.002625,
        "variables": 32,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          25,
          7,
          3,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 34,
        "retained_row_count": 34,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0036353,
        "variables": 34,
        "constraints": 9
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          25,
          7,
          5,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 38,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          4,
          0,
          0,
          27,
          4,
          6,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 21,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          11,
          22,
          0,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          13,
          19,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          15,
          16,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 5e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          15,
          21,
          0,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 9.920000000000001e-05,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          17,
          13,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 7.31e-05,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          17,
          18,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0025914,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          19,
          15,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 5,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001227,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          19,
          15,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 15,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00045890000000000004,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          21,
          12,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          21,
          17,
          1,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 22,
        "retained_row_count": 18,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0045445,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          23,
          9,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          23,
          14,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 14,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0007482000000000001,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          23,
          14,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 33,
        "retained_row_count": 25,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0032095,
        "variables": 25,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          25,
          11,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 27,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          25,
          11,
          3,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 40,
        "retained_row_count": 10,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0037788,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          27,
          8,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          27,
          13,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 25,
        "retained_row_count": 12,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0026666000000000003,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          29,
          5,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 26,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          29,
          10,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 43,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001095,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          31,
          7,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 53,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          31,
          7,
          4,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 51,
        "retained_row_count": 14,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0026908,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          1,
          5,
          0,
          0,
          33,
          4,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          12,
          22,
          0,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          14,
          19,
          1,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.460000000000001e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          16,
          16,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          16,
          16,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0010767,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          18,
          13,
          3,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 13,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          20,
          10,
          4,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0026096,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          20,
          15,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0026356,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          20,
          15,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 53,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          22,
          12,
          1,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 35,
        "retained_row_count": 35,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0040184,
        "variables": 35,
        "constraints": 9
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          22,
          12,
          3,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 70,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          24,
          9,
          2,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 49,
        "retained_row_count": 49,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0050708,
        "variables": 49,
        "constraints": 9
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          24,
          9,
          4,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 68,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          2,
          1,
          0,
          26,
          6,
          5,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          10,
          23,
          0,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          12,
          20,
          1,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          14,
          17,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00041600000000000003,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          16,
          14,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0024278000000000004,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          18,
          11,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 10,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          18,
          16,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0039022,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          18,
          16,
          2,
          0,
          15
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 34,
        "retained_row_count": 6,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0028778000000000002,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          20,
          8,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0017157000000000001,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          20,
          13,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0034972000000000002,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          20,
          13,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 49,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          22,
          10,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 36,
        "retained_row_count": 36,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0036234,
        "variables": 36,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          22,
          10,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 49,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          22,
          15,
          0,
          1,
          15
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 33,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0028259,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          24,
          7,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          24,
          12,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 64,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          26,
          4,
          6,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          26,
          9,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 26,
        "retained_row_count": 26,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0032023000000000004,
        "variables": 26,
        "constraints": 9
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          26,
          9,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 83,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          28,
          6,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 84,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          28,
          6,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 67,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          4,
          0,
          0,
          30,
          3,
          6,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          0,
          2,
          0,
          13,
          21,
          0,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          0,
          2,
          0,
          15,
          18,
          1,
          0,
          16
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00010740000000000001,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          3,
          0,
          2,
          0,
          17,
          15,
          2,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 5,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          0,
          2,
          0,
          19,
          17,
          1,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 19,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          0,
          2,
          0,
          21,
          14,
          2,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 30,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          0,
          2,
          0,
          23,
          11,
          3,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          0,
          2,
          0,
          25,
          8,
          4,
          0,
          16
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          11,
          22,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          13,
          19,
          1,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001201,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          15,
          16,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0015836000000000001,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          15,
          21,
          0,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 14,
        "retained_row_count": 14,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0037255,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          17,
          13,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 12,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          17,
          18,
          1,
          0,
          14
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 33,
        "retained_row_count": 10,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.002984,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          19,
          15,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.00354,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          19,
          15,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          21,
          12,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 67,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          23,
          9,
          4,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          23,
          14,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          23,
          14,
          2,
          0,
          14
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 105,
        "retained_row_count": 34,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0043040000000000005,
        "variables": 34,
        "constraints": 9
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          25,
          11,
          1,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 93,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          25,
          11,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 128,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          27,
          8,
          2,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 115,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          27,
          8,
          4,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 122,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          2,
          1,
          0,
          29,
          5,
          5,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 79,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          15,
          15,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0025206,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          17,
          12,
          4,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 13,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          19,
          9,
          5,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0027134000000000004,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          19,
          14,
          1,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 29,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0033602000000000003,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          6,
          6,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0024805,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          11,
          0,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0005025,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          21,
          11,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 46,
        "retained_row_count": 46,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.004432,
        "variables": 46,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          23,
          3,
          7,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.110000000000001e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          23,
          8,
          3,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 54,
        "retained_row_count": 54,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0047238,
        "variables": 54,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          25,
          5,
          4,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 37,
        "retained_row_count": 37,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0039538,
        "variables": 37,
        "constraints": 9
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          25,
          5,
          6,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 38,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          27,
          2,
          7,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 11,
        "retained_row_count": 11,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00016230000000000001,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          13,
          22,
          0,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0010783000000000001,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          15,
          19,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0026817,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          17,
          16,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 12,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0022955000000000002,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          17,
          16,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 33,
        "retained_row_count": 6,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0024506000000000003,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          19,
          13,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0029424000000000004,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          19,
          13,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 47,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          21,
          10,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 47,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          21,
          15,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 33,
        "retained_row_count": 12,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0028333,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          21,
          15,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 73,
        "retained_row_count": 55,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0044722,
        "variables": 55,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          23,
          7,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 40,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          23,
          12,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 65,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          23,
          12,
          3,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 95,
        "retained_row_count": 22,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.00237,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          25,
          9,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 86,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          25,
          9,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 94,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          25,
          14,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 59,
        "retained_row_count": 29,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0037747,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          27,
          6,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 69,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          27,
          11,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 106,
        "retained_row_count": 14,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0005237,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          29,
          3,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 34,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          29,
          8,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          29,
          8,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 133,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          31,
          5,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 119,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          31,
          5,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 87,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          0,
          0,
          33,
          2,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          0,
          2,
          0,
          16,
          20,
          0,
          0,
          13
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 7,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0006091,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          4,
          0,
          2,
          0,
          18,
          17,
          1,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 17,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          0,
          2,
          0,
          20,
          14,
          2,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 25,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          0,
          2,
          0,
          22,
          16,
          1,
          0,
          13
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 34,
        "retained_row_count": 14,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0029967,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          4,
          0,
          2,
          0,
          24,
          13,
          2,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          0,
          2,
          0,
          26,
          10,
          3,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          0,
          2,
          0,
          28,
          7,
          4,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          12,
          20,
          1,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.72e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          14,
          17,
          2,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0016473000000000002,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          16,
          14,
          3,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 15,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          18,
          11,
          4,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0024218,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          18,
          16,
          0,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 19,
        "retained_row_count": 19,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.002125,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          20,
          8,
          5,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0025318000000000003,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          20,
          13,
          1,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 37,
        "retained_row_count": 37,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0032599,
        "variables": 37,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          20,
          13,
          3,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 75,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          22,
          10,
          2,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 54,
        "retained_row_count": 54,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0045962,
        "variables": 54,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          22,
          10,
          4,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 75,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          24,
          7,
          3,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 55,
        "retained_row_count": 55,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0041622000000000004,
        "variables": 55,
        "constraints": 9
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          24,
          7,
          5,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          1,
          1,
          0,
          26,
          4,
          6,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 31,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0033526000000000003,
        "variables": 31,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          14,
          21,
          0,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 12,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0023441,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          16,
          18,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 28,
        "retained_row_count": 8,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0021997,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          18,
          15,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          18,
          20,
          0,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 30,
        "retained_row_count": 23,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0037775,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          20,
          12,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 52,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          20,
          17,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 59,
        "retained_row_count": 40,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0047123,
        "variables": 40,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          22,
          14,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          22,
          14,
          2,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 86,
        "retained_row_count": 29,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0039459000000000004,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          24,
          11,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 104,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          26,
          8,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 101,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          26,
          13,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 71,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00012460000000000002,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          26,
          13,
          2,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 125,
        "retained_row_count": 77,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.0074288,
        "variables": 77,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          28,
          10,
          1,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 124,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          28,
          10,
          3,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 146,
        "retained_row_count": 43,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0050322000000000006,
        "variables": 43,
        "constraints": 9
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          30,
          7,
          2,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 146,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          30,
          7,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 133,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          2,
          1,
          0,
          32,
          4,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 81,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          16,
          17,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.002854,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          18,
          14,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 29,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.003529,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          18,
          14,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 64,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          20,
          11,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 46,
        "retained_row_count": 46,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.005096000000000001,
        "variables": 46,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          20,
          11,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 64,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          22,
          8,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 55,
        "retained_row_count": 55,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0049674,
        "variables": 55,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          22,
          8,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 58,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          22,
          13,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 88,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          5,
          6,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          10,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 39,
        "retained_row_count": 39,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0035167,
        "variables": 39,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          24,
          10,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 117,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          26,
          2,
          7,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00029350000000000003,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          26,
          7,
          1,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 50,
        "retained_row_count": 50,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0049068,
        "variables": 50,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          26,
          7,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 127,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          28,
          4,
          4,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 77,
        "retained_row_count": 77,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0067235,
        "variables": 77,
        "constraints": 9
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          28,
          4,
          6,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 59,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          30,
          1,
          7,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0009873,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          14,
          19,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0024297000000000003,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          16,
          16,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 24,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0010234,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          16,
          21,
          0,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 19,
        "retained_row_count": 19,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0028197,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          18,
          13,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 34,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          18,
          18,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 38,
        "retained_row_count": 30,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0035351000000000002,
        "variables": 30,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          20,
          10,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 34,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          20,
          15,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 26,
        "retained_row_count": 9,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0026533000000000004,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          20,
          15,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 58,
        "retained_row_count": 42,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0043304,
        "variables": 42,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          22,
          12,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          22,
          12,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 75,
        "retained_row_count": 17,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0029956,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          24,
          9,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 75,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          24,
          14,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 47,
        "retained_row_count": 23,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0033254,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          24,
          14,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 85,
        "retained_row_count": 66,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0063115,
        "variables": 66,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          26,
          6,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 56,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          26,
          11,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 84,
        "retained_row_count": 11,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0005183000000000001,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          26,
          11,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 106,
        "retained_row_count": 68,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.0061747,
        "variables": 68,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          28,
          8,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 105,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          28,
          8,
          4,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 103,
        "retained_row_count": 28,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.003526,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          28,
          13,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 62,
        "retained_row_count": 38,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0043657,
        "variables": 38,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          30,
          5,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 73,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          30,
          10,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 112,
        "retained_row_count": 51,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.005481300000000001,
        "variables": 51,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          32,
          2,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 30,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          32,
          7,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          32,
          7,
          2,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 134,
        "retained_row_count": 39,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.004631000000000001,
        "variables": 39,
        "constraints": 9
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          34,
          4,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 108,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          34,
          4,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 79,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          4,
          0,
          0,
          36,
          1,
          6,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 26,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0020051,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          15,
          19,
          1,
          0,
          14
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 32,
        "retained_row_count": 9,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0023815,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          17,
          16,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0038372000000000002,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          17,
          16,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 48,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          19,
          13,
          1,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 31,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0041198,
        "variables": 31,
        "constraints": 9
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          19,
          13,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 65,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          21,
          10,
          4,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 65,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          21,
          15,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 49,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          23,
          7,
          5,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 54,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          23,
          12,
          1,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 92,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          23,
          12,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 123,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          25,
          9,
          2,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 116,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          25,
          9,
          4,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 121,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          27,
          6,
          3,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 113,
        "retained_row_count": 113,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0075449,
        "variables": 113,
        "constraints": 9
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          27,
          6,
          5,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 87,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          1,
          0,
          29,
          3,
          6,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 40,
        "retained_row_count": 40,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.004704600000000001,
        "variables": 40,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          12,
          0,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0006648,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          19,
          12,
          2,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 45,
        "retained_row_count": 45,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0056942,
        "variables": 45,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          21,
          9,
          1,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0008322000000000001,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          21,
          9,
          3,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 57,
        "retained_row_count": 57,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0048905,
        "variables": 57,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          23,
          6,
          4,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 47,
        "retained_row_count": 47,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0044266,
        "variables": 47,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          25,
          3,
          5,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0027634,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          25,
          3,
          7,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0026134,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          27,
          0,
          8,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          13,
          20,
          1,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 24,
        "retained_row_count": 24,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0032898000000000003,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          15,
          17,
          0,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0024987,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          15,
          17,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 39,
        "retained_row_count": 7,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0022185,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          17,
          14,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 24,
        "retained_row_count": 24,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0029491,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          17,
          14,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          19,
          11,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 37,
        "retained_row_count": 37,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0039038000000000002,
        "variables": 37,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          19,
          11,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          19,
          16,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 38,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0028007,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          21,
          8,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          21,
          13,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 73,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          21,
          13,
          3,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 111,
        "retained_row_count": 26,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0035828,
        "variables": 26,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          23,
          5,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          23,
          10,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 96,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          23,
          10,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 111,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          25,
          7,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 102,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          25,
          7,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 91,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          25,
          12,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 121,
        "retained_row_count": 17,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0005418,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          27,
          4,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          27,
          9,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          27,
          9,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 154,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          29,
          1,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 11,
        "retained_row_count": 11,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0010392,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          29,
          6,
          1,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 72,
        "retained_row_count": 72,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0065351,
        "variables": 72,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          29,
          6,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 150,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          31,
          3,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 77,
        "retained_row_count": 77,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.006932600000000001,
        "variables": 77,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          31,
          3,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 58,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          0,
          0,
          33,
          0,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0010358000000000001,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          18,
          14,
          1,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0029569,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          20,
          11,
          2,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 33,
        "retained_row_count": 33,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0037889000000000004,
        "variables": 33,
        "constraints": 9
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          20,
          11,
          4,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 46,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          22,
          8,
          3,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 39,
        "retained_row_count": 39,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0024482,
        "variables": 39,
        "constraints": 9
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          22,
          8,
          5,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          24,
          5,
          4,
          1,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 22,
        "retained_row_count": 22,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0015101000000000001,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          24,
          5,
          6,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0028365,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          6,
          0,
          1,
          0,
          26,
          2,
          7,
          0,
          17
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 4,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 8.1e-05,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          12,
          22,
          0,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0024703000000000004,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          14,
          19,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 8,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.002022,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          16,
          16,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          18,
          13,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          18,
          18,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 59,
        "retained_row_count": 40,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0037150000000000004,
        "variables": 40,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          20,
          10,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          20,
          15,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 40,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          20,
          15,
          2,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 85,
        "retained_row_count": 29,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0037424000000000003,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          22,
          12,
          1,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 74,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          22,
          12,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 105,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          24,
          9,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 104,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          24,
          14,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 68,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00017470000000000002,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          26,
          6,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 74,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          26,
          11,
          1,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 121,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          26,
          11,
          3,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 148,
        "retained_row_count": 43,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.004602800000000001,
        "variables": 43,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          28,
          8,
          2,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 147,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          28,
          8,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 142,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          30,
          5,
          3,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 123,
        "retained_row_count": 123,
        "distinct_child_count": 19,
        "wall_time_seconds": 0.0084712,
        "variables": 123,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          30,
          5,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 96,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          1,
          0,
          32,
          2,
          6,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 34,
        "retained_row_count": 34,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0048863000000000005,
        "variables": 34,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          14,
          18,
          0,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0025282,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          16,
          15,
          1,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 26,
        "retained_row_count": 26,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0026335,
        "variables": 26,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          18,
          12,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 40,
        "retained_row_count": 40,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0042773,
        "variables": 40,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          18,
          12,
          4,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 60,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          20,
          9,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 49,
        "retained_row_count": 49,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0052302,
        "variables": 49,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          20,
          9,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 57,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          6,
          4,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 39,
        "retained_row_count": 39,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0039962,
        "variables": 39,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          6,
          6,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          11,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 34,
        "retained_row_count": 34,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0035259,
        "variables": 34,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          22,
          11,
          2,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 102,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          3,
          7,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.002679,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          8,
          1,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 49,
        "retained_row_count": 49,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0046651,
        "variables": 49,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          24,
          8,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 116,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          0,
          8,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          5,
          2,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 40,
        "retained_row_count": 40,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0041285,
        "variables": 40,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          26,
          5,
          4,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 81,
        "retained_row_count": 81,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0072047000000000005,
        "variables": 81,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          28,
          2,
          5,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0029462000000000004,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          6,
          2,
          0,
          0,
          28,
          2,
          7,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0026541,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          14,
          17,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 26,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0015739,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          16,
          14,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          16,
          19,
          1,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 40,
        "retained_row_count": 33,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0045854,
        "variables": 33,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          18,
          11,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          18,
          16,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 27,
        "retained_row_count": 11,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0024564,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          18,
          16,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 59,
        "retained_row_count": 45,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0048257000000000005,
        "variables": 45,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          20,
          8,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          20,
          13,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          20,
          13,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 76,
        "retained_row_count": 20,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0033311,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          22,
          10,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 67,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          22,
          10,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 76,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          22,
          15,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 49,
        "retained_row_count": 27,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0034378000000000004,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          24,
          7,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          24,
          12,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 88,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0004929,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          24,
          12,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 111,
        "retained_row_count": 79,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.007079500000000001,
        "variables": 79,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          26,
          4,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          26,
          9,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 112,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          26,
          9,
          4,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 110,
        "retained_row_count": 32,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0037107000000000004,
        "variables": 32,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          28,
          6,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 108,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          28,
          6,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 84,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          28,
          11,
          1,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 120,
        "retained_row_count": 59,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.008157300000000001,
        "variables": 59,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          30,
          3,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 40,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          30,
          8,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 59,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          30,
          8,
          2,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 149,
        "retained_row_count": 45,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0043802,
        "variables": 45,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          32,
          0,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0002483,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          32,
          5,
          1,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 69,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          32,
          5,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 133,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          34,
          2,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 57,
        "retained_row_count": 57,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.0055735,
        "variables": 57,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          0,
          0,
          34,
          2,
          6,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 39,
        "retained_row_count": 8,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0022646000000000003,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          15,
          17,
          0,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 11,
        "retained_row_count": 11,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0010571,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          15,
          17,
          2,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          17,
          14,
          1,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0035792000000000003,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          17,
          14,
          3,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          19,
          11,
          2,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 29,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0034973,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          19,
          11,
          4,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          21,
          8,
          5,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          21,
          13,
          1,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 56,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          23,
          5,
          6,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0039857,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          23,
          10,
          2,
          1,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 72,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          23,
          10,
          4,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 79,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          25,
          7,
          3,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 72,
        "retained_row_count": 72,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0102313,
        "variables": 72,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          25,
          7,
          5,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 60,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          27,
          4,
          4,
          1,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 36,
        "retained_row_count": 36,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0026268000000000003,
        "variables": 36,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          27,
          4,
          6,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 32,
        "retained_row_count": 32,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0035096000000000003,
        "variables": 32,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          1,
          0,
          29,
          1,
          7,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.02e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          19,
          10,
          3,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 46,
        "retained_row_count": 46,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0046061,
        "variables": 46,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          21,
          7,
          4,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 36,
        "retained_row_count": 36,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.002932,
        "variables": 36,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          23,
          4,
          5,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0001587,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          0,
          0,
          25,
          1,
          8,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 1,
        "retained_row_count": 1,
        "distinct_child_count": 1,
        "wall_time_seconds": 8.77e-05,
        "variables": 1,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          15,
          21,
          0,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 21,
        "retained_row_count": 16,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0028388000000000003,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          17,
          18,
          1,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 39,
        "retained_row_count": 26,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0032788,
        "variables": 26,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          19,
          15,
          2,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 54,
        "retained_row_count": 20,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0030476,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          21,
          12,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          21,
          17,
          1,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 58,
        "retained_row_count": 44,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.004851,
        "variables": 44,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          23,
          9,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          23,
          14,
          0,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 45,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00011800000000000001,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          23,
          14,
          2,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 80,
        "retained_row_count": 52,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0053387,
        "variables": 52,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          25,
          11,
          1,
          1,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 79,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          25,
          11,
          3,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 97,
        "retained_row_count": 31,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0037941000000000003,
        "variables": 31,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          27,
          8,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 94,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          27,
          13,
          0,
          1,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 61,
        "retained_row_count": 29,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0033548000000000002,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          29,
          5,
          5,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 63,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          29,
          10,
          1,
          1,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 109,
        "retained_row_count": 38,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0045103,
        "variables": 38,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          29,
          10,
          3,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 124,
        "retained_row_count": 69,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0066541000000000005,
        "variables": 69,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          31,
          7,
          2,
          1,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 124,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          31,
          7,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 113,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          33,
          4,
          3,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 95,
        "retained_row_count": 95,
        "distinct_child_count": 19,
        "wall_time_seconds": 0.006621,
        "variables": 95,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          33,
          4,
          5,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 70,
        "retained_row_count": 7,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0013048,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          7,
          1,
          1,
          0,
          35,
          1,
          6,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 19,
        "retained_row_count": 19,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0025184,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          13,
          18,
          2,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 33,
        "retained_row_count": 7,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0022336,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          15,
          15,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 45,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          17,
          12,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 45,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          17,
          17,
          0,
          1,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 32,
        "retained_row_count": 14,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0027589000000000003,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          19,
          9,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          19,
          14,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 60,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          21,
          6,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 30,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          21,
          11,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 28,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0033228000000000003,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          21,
          11,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 80,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          21,
          11,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 93,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          23,
          3,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0007925,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          23,
          8,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 90,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          23,
          8,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 85,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          25,
          5,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 60,
        "retained_row_count": 60,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.0065259,
        "variables": 60,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          25,
          5,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          25,
          10,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 49,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          25,
          10,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 133,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          27,
          2,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 14,
        "retained_row_count": 14,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0009129,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          27,
          7,
          1,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 70,
        "retained_row_count": 70,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0085504,
        "variables": 70,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          27,
          7,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 141,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          29,
          4,
          2,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 48,
        "retained_row_count": 48,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0049286,
        "variables": 48,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          29,
          4,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 85,
        "retained_row_count": 85,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.006477500000000001,
        "variables": 85,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          31,
          1,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0007414,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          0,
          0,
          31,
          1,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0007932000000000001,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          17,
          16,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 31,
        "retained_row_count": 23,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.005106800000000001,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          19,
          13,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 39,
        "retained_row_count": 11,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0016434000000000002,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          19,
          18,
          1,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 34,
        "retained_row_count": 30,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.004424900000000001,
        "variables": 30,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          21,
          10,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          21,
          15,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 28,
        "retained_row_count": 15,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0028927000000000002,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          21,
          15,
          2,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 49,
        "retained_row_count": 41,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0044479,
        "variables": 41,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          23,
          7,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 32,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          23,
          12,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 51,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0005643,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          23,
          12,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 62,
        "retained_row_count": 44,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0050992,
        "variables": 44,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          25,
          9,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 65,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          25,
          9,
          4,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 62,
        "retained_row_count": 20,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0050384,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          25,
          14,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 39,
        "retained_row_count": 26,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0038638,
        "variables": 26,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          27,
          6,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 47,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          27,
          11,
          1,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 72,
        "retained_row_count": 37,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0046105,
        "variables": 37,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          27,
          11,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 82,
        "retained_row_count": 64,
        "distinct_child_count": 16,
        "wall_time_seconds": 0.0104203,
        "variables": 64,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          29,
          3,
          6,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          29,
          8,
          2,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 90,
        "retained_row_count": 29,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0038809,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          29,
          8,
          4,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 80,
        "retained_row_count": 42,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0046588,
        "variables": 42,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          31,
          5,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 80,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          31,
          5,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 57,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          31,
          10,
          1,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 91,
        "retained_row_count": 63,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.0063721,
        "variables": 63,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          33,
          2,
          6,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 23,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0019792,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          33,
          7,
          0,
          2,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 42,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0025127,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          33,
          7,
          2,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 109,
        "retained_row_count": 57,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0063371,
        "variables": 57,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          35,
          4,
          1,
          2,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 46,
        "retained_row_count": 6,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0001201,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          35,
          4,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 88,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          37,
          1,
          4,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 30,
        "retained_row_count": 30,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.0034107,
        "variables": 30,
        "constraints": 9
      },
      {
        "signature": [
          7,
          3,
          0,
          0,
          37,
          1,
          6,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 20,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0023341,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          12,
          20,
          1,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 18,
        "retained_row_count": 6,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0024942000000000002,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          14,
          17,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 25,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          16,
          14,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          18,
          11,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          18,
          16,
          0,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          18,
          16,
          2,
          0,
          11
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 50,
        "retained_row_count": 19,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0029386,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          20,
          8,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 31,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          20,
          13,
          1,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          20,
          13,
          3,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          22,
          10,
          2,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          22,
          10,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          24,
          7,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 47,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          24,
          12,
          1,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 71,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          26,
          4,
          6,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 24,
        "retained_row_count": 24,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.003189,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          26,
          9,
          2,
          1,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 88,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          26,
          9,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 86,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          28,
          6,
          3,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 79,
        "retained_row_count": 79,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.006784,
        "variables": 79,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          28,
          6,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          30,
          3,
          4,
          1,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 35,
        "retained_row_count": 35,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0032748,
        "variables": 35,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          30,
          3,
          6,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 27,
        "retained_row_count": 27,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0035309,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          1,
          0,
          32,
          0,
          7,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 1,
        "retained_row_count": 1,
        "distinct_child_count": 1,
        "wall_time_seconds": 6.670000000000001e-05,
        "variables": 1,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          18,
          10,
          5,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          7,
          6,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          20,
          12,
          0,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 27,
        "retained_row_count": 27,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0021656,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          4,
          7,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0024530000000000003,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          9,
          1,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 42,
        "retained_row_count": 42,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0032212,
        "variables": 42,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          22,
          9,
          3,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 91,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          1,
          8,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          6,
          2,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 37,
        "retained_row_count": 37,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0030924000000000004,
        "variables": 37,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          24,
          6,
          4,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 69,
        "retained_row_count": 69,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.0069223,
        "variables": 69,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          26,
          3,
          3,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0009873,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          26,
          3,
          5,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 24,
        "retained_row_count": 24,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0020006,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          28,
          0,
          8,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          16,
          17,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 22,
        "retained_row_count": 10,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0029332000000000004,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          16,
          17,
          2,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 49,
        "retained_row_count": 39,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0047339,
        "variables": 39,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          18,
          14,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          18,
          14,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 63,
        "retained_row_count": 19,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0045849,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          20,
          11,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          20,
          11,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 63,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          20,
          16,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 41,
        "retained_row_count": 25,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0035898,
        "variables": 25,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          22,
          8,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          22,
          8,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 58,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          22,
          13,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 74,
        "retained_row_count": 12,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0004993,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          24,
          5,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 33,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          24,
          10,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          24,
          10,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 96,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          24,
          10,
          4,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 95,
        "retained_row_count": 30,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.004041,
        "variables": 30,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          26,
          2,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0003596,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          26,
          7,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 102,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          26,
          7,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 81,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          28,
          4,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 61,
        "retained_row_count": 61,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.007430300000000001,
        "variables": 61,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          28,
          4,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 45,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          28,
          9,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 54,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          28,
          9,
          2,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 133,
        "retained_row_count": 42,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.005051,
        "variables": 42,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          30,
          1,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 11,
        "retained_row_count": 11,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.00016910000000000002,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          30,
          6,
          1,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 71,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          30,
          6,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 133,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          32,
          3,
          2,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 43,
        "retained_row_count": 43,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0043541000000000005,
        "variables": 43,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          32,
          3,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 72,
        "retained_row_count": 72,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.0067101,
        "variables": 72,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          34,
          0,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.00014570000000000002,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          0,
          0,
          34,
          0,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0002414,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          15,
          19,
          1,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 23,
        "retained_row_count": 16,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0027597000000000003,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          17,
          16,
          2,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 13,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0028185000000000003,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          19,
          13,
          3,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          21,
          10,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          21,
          15,
          0,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 25,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00011530000000000001,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          21,
          15,
          2,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 46,
        "retained_row_count": 32,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0041443,
        "variables": 32,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          23,
          7,
          5,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 29,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          23,
          12,
          1,
          1,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 46,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          23,
          12,
          3,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 57,
        "retained_row_count": 19,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0028923,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          25,
          9,
          2,
          1,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 56,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          25,
          9,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 56,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          27,
          6,
          5,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          27,
          11,
          1,
          1,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 64,
        "retained_row_count": 24,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0034608000000000004,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          29,
          3,
          6,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0021805,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          29,
          8,
          2,
          1,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 77,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          29,
          8,
          4,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 72,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          31,
          5,
          3,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 63,
        "retained_row_count": 63,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.0051346000000000004,
        "variables": 63,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          31,
          5,
          5,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 47,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0009630000000000001,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          33,
          2,
          4,
          1,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.00369,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          1,
          0,
          33,
          2,
          6,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0022768000000000003,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          17,
          15,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          19,
          12,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0027348000000000003,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          19,
          12,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 58,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          21,
          9,
          1,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 32,
        "retained_row_count": 32,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0036502,
        "variables": 32,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          21,
          9,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 71,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          21,
          9,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          23,
          6,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 52,
        "retained_row_count": 52,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.004971000000000001,
        "variables": 52,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          23,
          6,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          23,
          11,
          0,
          2,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          25,
          3,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0015346000000000001,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          25,
          3,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0016521,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          25,
          8,
          1,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 59,
        "retained_row_count": 59,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0045371000000000005,
        "variables": 59,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          25,
          8,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 116,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          27,
          0,
          8,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          27,
          5,
          2,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 46,
        "retained_row_count": 46,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.004984000000000001,
        "variables": 46,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          27,
          5,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 79,
        "retained_row_count": 79,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.0073607,
        "variables": 79,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          29,
          2,
          3,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0028061,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          0,
          0,
          29,
          2,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0027346000000000002,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          20,
          10,
          1,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0028473,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          7,
          2,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0025540000000000003,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          22,
          7,
          4,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 38,
        "retained_row_count": 38,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0039237000000000005,
        "variables": 38,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          4,
          3,
          2,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 12,
        "distinct_child_count": 5,
        "wall_time_seconds": 9.14e-05,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          24,
          4,
          5,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0008723,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          0,
          0,
          26,
          1,
          6,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          18,
          18,
          1,
          0,
          5
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 17,
        "retained_row_count": 13,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.003073,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          20,
          15,
          2,
          0,
          5
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 23,
        "retained_row_count": 15,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0030912,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          22,
          12,
          3,
          0,
          5
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 30,
        "retained_row_count": 11,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0025923,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          24,
          9,
          4,
          0,
          5
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 30,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          24,
          14,
          0,
          1,
          5
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 19,
        "retained_row_count": 10,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0031806,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          26,
          6,
          5,
          0,
          5
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          26,
          11,
          1,
          1,
          5
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 36,
        "retained_row_count": 14,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0032961,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          26,
          11,
          3,
          0,
          5
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 41,
        "retained_row_count": 24,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0035240000000000002,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          28,
          8,
          2,
          1,
          5
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          28,
          8,
          4,
          0,
          5
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 40,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          30,
          5,
          5,
          0,
          5
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 26,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0005995,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          32,
          2,
          6,
          0,
          5
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0003882,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          32,
          7,
          2,
          1,
          5
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 53,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          34,
          4,
          3,
          1,
          5
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 42,
        "retained_row_count": 42,
        "distinct_child_count": 18,
        "wall_time_seconds": 0.003771,
        "variables": 42,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          34,
          4,
          5,
          0,
          5
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 28,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0009309,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          36,
          1,
          4,
          1,
          5
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 12,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0025844,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          10,
          0,
          1,
          0,
          36,
          1,
          6,
          0,
          5
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.00027120000000000003,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          14,
          18,
          0,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 16,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0022653,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          16,
          15,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 27,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          16,
          15,
          3,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 44,
        "retained_row_count": 13,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0026405,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          18,
          12,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 36,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          18,
          12,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          20,
          9,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          20,
          9,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 43,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          20,
          14,
          1,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 52,
        "retained_row_count": 10,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0006022,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          22,
          6,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 31,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0029076,
        "variables": 31,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          22,
          6,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 27,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          22,
          11,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 25,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          22,
          11,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 67,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          24,
          3,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0009193000000000001,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          24,
          8,
          1,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 39,
        "retained_row_count": 39,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0040556,
        "variables": 39,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          24,
          8,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 77,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          24,
          8,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 63,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          26,
          0,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          26,
          5,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 52,
        "retained_row_count": 52,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.0074895000000000005,
        "variables": 52,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          26,
          5,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          26,
          10,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          28,
          2,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 14,
        "retained_row_count": 14,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0023628,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          28,
          2,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 12,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0010902000000000002,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          28,
          7,
          1,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 57,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          28,
          7,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 105,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          30,
          4,
          2,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 40,
        "retained_row_count": 40,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0061986,
        "variables": 40,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          30,
          4,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 67,
        "retained_row_count": 67,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.0062624,
        "variables": 67,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          32,
          1,
          3,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 14,
        "retained_row_count": 14,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0022772,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          0,
          0,
          32,
          1,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0014635000000000002,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          17,
          13,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 27,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          19,
          10,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          21,
          7,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 27,
        "retained_row_count": 27,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0033934000000000004,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          21,
          7,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 22,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          23,
          4,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 11,
        "retained_row_count": 11,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0001352,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          23,
          4,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 11,
        "retained_row_count": 11,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0023959000000000003,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          23,
          9,
          1,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 30,
        "retained_row_count": 30,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0034973,
        "variables": 30,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          25,
          1,
          6,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          25,
          1,
          8,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          25,
          6,
          2,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 25,
        "retained_row_count": 25,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0020745,
        "variables": 25,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          25,
          6,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 43,
        "retained_row_count": 43,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.0040711,
        "variables": 43,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          27,
          3,
          3,
          2,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 12,
        "retained_row_count": 12,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0007692,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          27,
          3,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0008377,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          29,
          0,
          4,
          2,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          0,
          0,
          29,
          0,
          6,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          17,
          12,
          4,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          17,
          17,
          0,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 16,
        "retained_row_count": 11,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0027197000000000002,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          19,
          9,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          19,
          14,
          1,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0006004000000000001,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          19,
          14,
          3,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 36,
        "retained_row_count": 29,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.004460700000000001,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          21,
          6,
          6,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 12,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          21,
          11,
          2,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 36,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          21,
          11,
          4,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 36,
        "retained_row_count": 14,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0029407,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          23,
          3,
          7,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 4,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00015700000000000002,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          23,
          8,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          23,
          8,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 34,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          23,
          13,
          1,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 44,
        "retained_row_count": 28,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0037886,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          25,
          5,
          4,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 28,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.003983700000000001,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          25,
          5,
          6,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 21,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          25,
          10,
          0,
          2,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 23,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          25,
          10,
          2,
          1,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 56,
        "retained_row_count": 22,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0033074000000000003,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          27,
          2,
          7,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0002344,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          27,
          7,
          1,
          2,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 34,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          27,
          7,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 61,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          27,
          7,
          5,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 45,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          29,
          4,
          4,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 39,
        "retained_row_count": 39,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0032787000000000003,
        "variables": 39,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          29,
          4,
          6,
          0,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 27,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0004827,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          29,
          9,
          0,
          2,
          6
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 32,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00043480000000000005,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          31,
          1,
          5,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0010459,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          31,
          1,
          7,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.00020960000000000003,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          31,
          6,
          1,
          2,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 45,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          31,
          6,
          3,
          1,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 77,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          33,
          3,
          2,
          2,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 29,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.002834,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          33,
          3,
          4,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 44,
        "retained_row_count": 44,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.0032214,
        "variables": 44,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          35,
          0,
          3,
          2,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0020401,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          11,
          1,
          0,
          0,
          35,
          0,
          5,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0013979,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          16,
          13,
          4,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          18,
          10,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          20,
          7,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 14,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          20,
          12,
          0,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 11,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          20,
          12,
          2,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 31,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          22,
          4,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0007803,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          22,
          9,
          1,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0024208000000000003,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          22,
          9,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 38,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          24,
          1,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          24,
          6,
          2,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0027071,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          24,
          6,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 28,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0038469000000000003,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          24,
          6,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          26,
          3,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0008471,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          26,
          3,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0010163000000000001,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          26,
          8,
          1,
          2,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 31,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          28,
          0,
          6,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          28,
          0,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          28,
          5,
          2,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 22,
        "retained_row_count": 22,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0030326000000000003,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          28,
          5,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 36,
        "retained_row_count": 36,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0036984,
        "variables": 36,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          30,
          2,
          3,
          2,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0033859000000000003,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          0,
          0,
          30,
          2,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 10,
        "retained_row_count": 10,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0008164,
        "variables": 10,
        "constraints": 9
      }
    ],
    "11": [
      {
        "signature": [
          0,
          7,
          0,
          0,
          19,
          22,
          1,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 2,
        "wall_time_seconds": 5.3700000000000004e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          19,
          22,
          3,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 5,
        "retained_row_count": 5,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0011986,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          21,
          19,
          2,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 2,
        "wall_time_seconds": 7.48e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          21,
          19,
          4,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0009416,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          23,
          16,
          5,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00022050000000000002,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          23,
          21,
          1,
          1,
          13
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 12,
        "retained_row_count": 10,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0033695,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          25,
          13,
          6,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 2,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001106,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          25,
          18,
          0,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001453,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          25,
          18,
          2,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 4,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.00017260000000000002,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          27,
          10,
          7,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 6,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          27,
          15,
          3,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 5,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.000189,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          29,
          12,
          4,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 1,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.61e-05,
        "variables": 1,
        "constraints": 9
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          31,
          9,
          5,
          1,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 23,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          0,
          7,
          0,
          0,
          31,
          9,
          7,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 2,
        "distinct_child_count": 2,
        "wall_time_seconds": 7.500000000000001e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          19,
          20,
          2,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00048510000000000003,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          19,
          20,
          4,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 17,
        "retained_row_count": 17,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0027069000000000004,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          21,
          17,
          3,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 9,
        "retained_row_count": 9,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0023723000000000004,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          21,
          17,
          5,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00026660000000000003,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          23,
          14,
          6,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0023194,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          23,
          19,
          0,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0025269000000000003,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          23,
          19,
          2,
          1,
          13
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 46,
        "retained_row_count": 12,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0029512,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          25,
          11,
          7,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 18,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          25,
          16,
          1,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0030478000000000002,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          25,
          16,
          3,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 60,
        "retained_row_count": 16,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0029054000000000003,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          27,
          8,
          8,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 14,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          27,
          13,
          4,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 70,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00010910000000000001,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          29,
          10,
          5,
          1,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 72,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          31,
          7,
          6,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 58,
        "retained_row_count": 58,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0059204,
        "variables": 58,
        "constraints": 9
      },
      {
        "signature": [
          2,
          6,
          0,
          0,
          31,
          7,
          8,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          20,
          19,
          4,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 27,
        "retained_row_count": 13,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0010154,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          22,
          16,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 10,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0026387000000000003,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          22,
          21,
          1,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 56,
        "retained_row_count": 12,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0040298,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          24,
          18,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 81,
        "retained_row_count": 18,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0023659,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          24,
          18,
          4,
          0,
          12
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 100,
        "retained_row_count": 49,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.005936,
        "variables": 49,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          26,
          15,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 102,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 9.61e-05,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          26,
          15,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 102,
        "retained_row_count": 30,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0028047000000000002,
        "variables": 30,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          28,
          12,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 102,
        "retained_row_count": 15,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.002683,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          30,
          9,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 90,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          4,
          1,
          0,
          32,
          6,
          8,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 67,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          22,
          19,
          2,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 32,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.000191,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          22,
          19,
          4,
          0,
          10
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 41,
        "retained_row_count": 25,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0037279,
        "variables": 25,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          24,
          16,
          3,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 41,
        "retained_row_count": 10,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0015486,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          24,
          16,
          5,
          0,
          10
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 43,
        "retained_row_count": 20,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0032429000000000004,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          26,
          13,
          6,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 43,
        "retained_row_count": 12,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0036995,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          26,
          18,
          0,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.33e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          26,
          18,
          2,
          1,
          10
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 72,
        "retained_row_count": 36,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.004761700000000001,
        "variables": 36,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          28,
          10,
          7,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 41,
        "retained_row_count": 5,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.00017940000000000002,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          28,
          15,
          1,
          2,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          28,
          15,
          3,
          1,
          10
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 86,
        "retained_row_count": 31,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0041314,
        "variables": 31,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          30,
          7,
          8,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 31,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          30,
          12,
          4,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 97,
        "retained_row_count": 13,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0013508,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          32,
          9,
          5,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 92,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001206,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          34,
          6,
          6,
          1,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 71,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          3,
          6,
          0,
          0,
          34,
          6,
          8,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 47,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001542,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          19,
          18,
          3,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0026048,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          19,
          18,
          5,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 14,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0003601,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          21,
          15,
          4,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 21,
        "retained_row_count": 21,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0031147,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          21,
          15,
          6,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 12,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0024208000000000003,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          21,
          20,
          0,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0025676,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          23,
          12,
          7,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 31,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          23,
          17,
          1,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 36,
        "retained_row_count": 36,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.004397600000000001,
        "variables": 36,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          23,
          17,
          3,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 98,
        "retained_row_count": 28,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0035589000000000003,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          25,
          9,
          8,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 27,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          25,
          14,
          2,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 53,
        "retained_row_count": 53,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0054485,
        "variables": 53,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          25,
          14,
          4,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 113,
        "retained_row_count": 7,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00011470000000000001,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          27,
          6,
          9,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 22,
        "retained_row_count": 22,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0029715,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          27,
          11,
          5,
          1,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 120,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          29,
          8,
          6,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 102,
        "retained_row_count": 102,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.008936300000000001,
        "variables": 102,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          31,
          5,
          7,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 59,
        "retained_row_count": 59,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.010355300000000001,
        "variables": 59,
        "constraints": 9
      },
      {
        "signature": [
          4,
          5,
          0,
          0,
          31,
          5,
          9,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          2,
          0,
          20,
          19,
          4,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 33,
        "retained_row_count": 14,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.005643700000000001,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          5,
          1,
          2,
          0,
          22,
          16,
          5,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          1,
          2,
          0,
          24,
          13,
          6,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          20,
          17,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 39,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0023152000000000003,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          22,
          14,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 39,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          22,
          19,
          2,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 104,
        "retained_row_count": 23,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0026877000000000003,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          24,
          16,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 131,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00010470000000000001,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          24,
          16,
          5,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 138,
        "retained_row_count": 42,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.003539,
        "variables": 42,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          26,
          13,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 147,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          26,
          13,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 138,
        "retained_row_count": 23,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0024984,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          28,
          10,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 130,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          30,
          7,
          8,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 102,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          3,
          1,
          0,
          32,
          4,
          9,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 55,
        "retained_row_count": 55,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.005742700000000001,
        "variables": 55,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          22,
          17,
          3,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 69,
        "retained_row_count": 19,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0028609,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          22,
          17,
          5,
          0,
          10
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 73,
        "retained_row_count": 35,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0044101,
        "variables": 35,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          24,
          14,
          4,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 80,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00010350000000000001,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          24,
          14,
          6,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 73,
        "retained_row_count": 22,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0030213,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          24,
          19,
          0,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 38,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0011510000000000001,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          26,
          11,
          7,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 71,
        "retained_row_count": 12,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0025029,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          26,
          16,
          1,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 78,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001021,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          26,
          16,
          3,
          1,
          10
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 147,
        "retained_row_count": 57,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0065284,
        "variables": 57,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          28,
          8,
          8,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 57,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          28,
          13,
          2,
          2,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 108,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          28,
          13,
          4,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 168,
        "retained_row_count": 27,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0035511,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          30,
          5,
          9,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 36,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          30,
          10,
          5,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 167,
        "retained_row_count": 9,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0002108,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          32,
          7,
          6,
          1,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 131,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          34,
          4,
          7,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 70,
        "retained_row_count": 70,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.006968500000000001,
        "variables": 70,
        "constraints": 9
      },
      {
        "signature": [
          5,
          5,
          0,
          0,
          34,
          4,
          9,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 51,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          1,
          2,
          0,
          23,
          18,
          4,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 79,
        "retained_row_count": 25,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.003461,
        "variables": 25,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          2,
          0,
          25,
          15,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 84,
        "retained_row_count": 14,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0016011,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          6,
          1,
          2,
          0,
          27,
          12,
          6,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 84,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          23,
          16,
          5,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 82,
        "retained_row_count": 24,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0032858,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          25,
          13,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 82,
        "retained_row_count": 11,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0033601000000000004,
        "variables": 11,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          25,
          18,
          2,
          1,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 138,
        "retained_row_count": 45,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.005389700000000001,
        "variables": 45,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          27,
          15,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 164,
        "retained_row_count": 17,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0031703,
        "variables": 17,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          27,
          15,
          5,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 150,
        "retained_row_count": 62,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.006555200000000001,
        "variables": 62,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          29,
          12,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 184,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00011260000000000001,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          29,
          12,
          6,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 150,
        "retained_row_count": 40,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0047469,
        "variables": 40,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          31,
          9,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 135,
        "retained_row_count": 10,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0031441000000000004,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          33,
          6,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 93,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 8.82e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          6,
          3,
          1,
          0,
          35,
          3,
          9,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 46,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          19,
          16,
          6,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 12,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0025727000000000002,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          21,
          13,
          7,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 28,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          21,
          18,
          1,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 37,
        "retained_row_count": 37,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.004158,
        "variables": 37,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          23,
          10,
          8,
          0,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 26,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          23,
          15,
          2,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 53,
        "retained_row_count": 53,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.005452500000000001,
        "variables": 53,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          23,
          15,
          4,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 115,
        "retained_row_count": 8,
        "distinct_child_count": 1,
        "wall_time_seconds": 9.470000000000001e-05,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          25,
          7,
          9,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0031531000000000003,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          25,
          12,
          3,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 69,
        "retained_row_count": 69,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.006929200000000001,
        "variables": 69,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          25,
          12,
          5,
          1,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 121,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          27,
          4,
          10,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 8,
        "retained_row_count": 8,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0010195,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          27,
          9,
          6,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 111,
        "retained_row_count": 111,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.010301900000000001,
        "variables": 111,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          29,
          6,
          7,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 71,
        "retained_row_count": 71,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.006687200000000001,
        "variables": 71,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          31,
          3,
          8,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 26,
        "retained_row_count": 26,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0013198,
        "variables": 26,
        "constraints": 9
      },
      {
        "signature": [
          6,
          4,
          0,
          0,
          31,
          3,
          10,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 27,
        "retained_row_count": 27,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0033956000000000004,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          7,
          0,
          2,
          0,
          20,
          17,
          5,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 24,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          2,
          0,
          22,
          14,
          6,
          0,
          14
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 24,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          0,
          2,
          0,
          24,
          11,
          7,
          0,
          14
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 24,
        "retained_row_count": 24,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0035715,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          20,
          15,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          22,
          12,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          22,
          17,
          3,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 130,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001138,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          24,
          14,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 145,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          24,
          14,
          6,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 133,
        "retained_row_count": 27,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0026239,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          26,
          11,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 151,
        "retained_row_count": 151,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.013833300000000001,
        "variables": 151,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          26,
          11,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 130,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          28,
          8,
          8,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 102,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          30,
          5,
          9,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 59,
        "retained_row_count": 59,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0061140000000000005,
        "variables": 59,
        "constraints": 9
      },
      {
        "signature": [
          7,
          2,
          1,
          0,
          32,
          2,
          10,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0038688000000000004,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          22,
          15,
          4,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 81,
        "retained_row_count": 6,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00016820000000000002,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          22,
          15,
          6,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 75,
        "retained_row_count": 24,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0024138000000000002,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          24,
          12,
          5,
          1,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 84,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          24,
          12,
          7,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 75,
        "retained_row_count": 14,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0025674,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          24,
          17,
          1,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 80,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 8.11e-05,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          26,
          9,
          8,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          26,
          14,
          2,
          2,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 108,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          26,
          14,
          4,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 174,
        "retained_row_count": 32,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0038048,
        "variables": 32,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          28,
          6,
          9,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 42,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          28,
          11,
          3,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 128,
        "retained_row_count": 128,
        "distinct_child_count": 21,
        "wall_time_seconds": 0.0251373,
        "variables": 128,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          28,
          11,
          5,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 180,
        "retained_row_count": 12,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.000818,
        "variables": 12,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          30,
          3,
          10,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0029265000000000003,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          30,
          8,
          6,
          1,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 147,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          32,
          5,
          7,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 87,
        "retained_row_count": 87,
        "distinct_child_count": 21,
        "wall_time_seconds": 0.006705200000000001,
        "variables": 87,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          34,
          2,
          8,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 28,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.004806100000000001,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          7,
          4,
          0,
          0,
          34,
          2,
          10,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 26,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          2,
          0,
          23,
          16,
          5,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 55,
        "retained_row_count": 10,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0013471000000000002,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          8,
          0,
          2,
          0,
          25,
          13,
          6,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 55,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          0,
          2,
          0,
          27,
          10,
          7,
          0,
          11
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          23,
          14,
          6,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 93,
        "retained_row_count": 18,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0028589,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          25,
          11,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 91,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          25,
          16,
          3,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 189,
        "retained_row_count": 28,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0037323,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          27,
          13,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 210,
        "retained_row_count": 10,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0003148,
        "variables": 10,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          27,
          13,
          6,
          0,
          9
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 171,
        "retained_row_count": 55,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.005924100000000001,
        "variables": 55,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          29,
          10,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 207,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          29,
          10,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 161,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0021987,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          31,
          7,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 117,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001877,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          33,
          4,
          9,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          2,
          1,
          0,
          35,
          1,
          10,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 19,
        "retained_row_count": 19,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0031997,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          21,
          16,
          2,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 49,
        "retained_row_count": 49,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.005096300000000001,
        "variables": 49,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          23,
          13,
          3,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 64,
        "retained_row_count": 64,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0062472000000000005,
        "variables": 64,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          23,
          13,
          5,
          1,
          13
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 114,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          25,
          10,
          4,
          2,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 70,
        "retained_row_count": 70,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.0063331,
        "variables": 70,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          25,
          10,
          6,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 111,
        "retained_row_count": 111,
        "distinct_child_count": 16,
        "wall_time_seconds": 0.010616700000000001,
        "variables": 111,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          27,
          7,
          7,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 73,
        "retained_row_count": 73,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0088606,
        "variables": 73,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          29,
          4,
          8,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 27,
        "retained_row_count": 27,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0012288000000000002,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          31,
          1,
          9,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.31e-05,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          8,
          3,
          0,
          0,
          31,
          1,
          11,
          0,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0003751,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          25,
          14,
          4,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 98,
        "retained_row_count": 16,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0026620000000000003,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          25,
          14,
          6,
          0,
          7
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 82,
        "retained_row_count": 35,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.004216800000000001,
        "variables": 35,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          27,
          11,
          5,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 102,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001062,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          27,
          11,
          7,
          0,
          7
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 81,
        "retained_row_count": 24,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0046262000000000005,
        "variables": 24,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          27,
          16,
          1,
          2,
          7
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 81,
        "retained_row_count": 13,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0019307,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          29,
          8,
          8,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 63,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0024697,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          29,
          13,
          2,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 112,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 9.910000000000001e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          29,
          13,
          4,
          1,
          7
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 156,
        "retained_row_count": 47,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0053387,
        "variables": 47,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          31,
          5,
          9,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          31,
          10,
          3,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 125,
        "retained_row_count": 1,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00012140000000000001,
        "variables": 1,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          31,
          10,
          5,
          1,
          7
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 156,
        "retained_row_count": 22,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0034381000000000004,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          33,
          2,
          10,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 15,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          33,
          7,
          6,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 123,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001754,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          35,
          4,
          7,
          1,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 67,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          37,
          1,
          8,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0032666,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          8,
          4,
          0,
          0,
          37,
          1,
          10,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 16,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          0,
          2,
          0,
          26,
          15,
          5,
          0,
          8
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 60,
        "retained_row_count": 16,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0028696000000000004,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          2,
          0,
          28,
          12,
          6,
          0,
          8
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 60,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001261,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          9,
          0,
          2,
          0,
          30,
          9,
          7,
          0,
          8
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 53,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          22,
          15,
          4,
          1,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 113,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          24,
          12,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 116,
        "retained_row_count": 116,
        "distinct_child_count": 16,
        "wall_time_seconds": 0.0106701,
        "variables": 116,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          24,
          12,
          7,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 103,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          26,
          9,
          6,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 98,
        "retained_row_count": 98,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.010655600000000001,
        "variables": 98,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          26,
          9,
          8,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 80,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          28,
          6,
          9,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 52,
        "retained_row_count": 52,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0044124,
        "variables": 52,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          30,
          3,
          10,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0031490000000000003,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          9,
          1,
          1,
          0,
          32,
          0,
          11,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 7.38e-05,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          22,
          13,
          5,
          1,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 74,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          22,
          13,
          7,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 73,
        "retained_row_count": 15,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0028589,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          24,
          10,
          6,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 72,
        "retained_row_count": 72,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.0076915,
        "variables": 72,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          24,
          10,
          8,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 65,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          24,
          15,
          2,
          2,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 103,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          26,
          7,
          9,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 44,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          26,
          12,
          3,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 125,
        "retained_row_count": 125,
        "distinct_child_count": 20,
        "wall_time_seconds": 0.012206300000000002,
        "variables": 125,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          26,
          12,
          5,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 176,
        "retained_row_count": 15,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0011192,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          28,
          4,
          10,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 5,
        "wall_time_seconds": 0.0028109000000000003,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          28,
          9,
          4,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 121,
        "retained_row_count": 121,
        "distinct_child_count": 23,
        "wall_time_seconds": 0.0116764,
        "variables": 121,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          28,
          9,
          6,
          1,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 151,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          30,
          1,
          11,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00011030000000000001,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          30,
          6,
          7,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 96,
        "retained_row_count": 96,
        "distinct_child_count": 20,
        "wall_time_seconds": 0.009579800000000001,
        "variables": 96,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          32,
          3,
          8,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 36,
        "retained_row_count": 36,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0026136,
        "variables": 36,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          34,
          0,
          9,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 5,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 9.32e-05,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          9,
          3,
          0,
          0,
          34,
          0,
          11,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0009530000000000001,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          23,
          12,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 69,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          25,
          9,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 53,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          25,
          14,
          4,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 154,
        "retained_row_count": 9,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0003932,
        "variables": 9,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          27,
          11,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 159,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          27,
          11,
          7,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 131,
        "retained_row_count": 15,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0029523,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          29,
          8,
          6,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 124,
        "retained_row_count": 124,
        "distinct_child_count": 21,
        "wall_time_seconds": 0.014063200000000001,
        "variables": 124,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          29,
          8,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 100,
        "retained_row_count": 5,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00015920000000000002,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          31,
          5,
          9,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 57,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          1,
          1,
          0,
          33,
          2,
          10,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 22,
        "retained_row_count": 22,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0035110000000000002,
        "variables": 22,
        "constraints": 9
      },
      {
        "signature": [
          10,
          2,
          0,
          0,
          23,
          11,
          6,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 86,
        "retained_row_count": 86,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.007714100000000001,
        "variables": 86,
        "constraints": 9
      },
      {
        "signature": [
          10,
          2,
          0,
          0,
          25,
          8,
          7,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 62,
        "retained_row_count": 62,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0078741,
        "variables": 62,
        "constraints": 9
      },
      {
        "signature": [
          10,
          2,
          0,
          0,
          27,
          5,
          8,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 23,
        "retained_row_count": 23,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.003484,
        "variables": 23,
        "constraints": 9
      },
      {
        "signature": [
          10,
          2,
          0,
          0,
          29,
          2,
          9,
          1,
          13
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 2,
        "wall_time_seconds": 4.58e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          25,
          12,
          5,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 108,
        "retained_row_count": 7,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0001375,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          25,
          12,
          7,
          0,
          7
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 86,
        "retained_row_count": 29,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.006079500000000001,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          27,
          9,
          6,
          1,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 92,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          27,
          9,
          8,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 71,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0039120000000000005,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          27,
          14,
          2,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 118,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001477,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          29,
          6,
          9,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 44,
        "retained_row_count": 1,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00010400000000000001,
        "variables": 1,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          29,
          11,
          3,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 135,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001471,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          29,
          11,
          5,
          1,
          7
        ],
        "status": "OPTIMAL",
        "candidate_row_count": 172,
        "retained_row_count": 30,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0043727,
        "variables": 30,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          31,
          3,
          10,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 20,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          31,
          8,
          4,
          2,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 121,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          31,
          8,
          6,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 142,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0028853000000000004,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          33,
          0,
          11,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 4,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 9.32e-05,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          33,
          5,
          7,
          1,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 85,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          10,
          3,
          0,
          0,
          35,
          2,
          8,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 29,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0072144,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          1,
          0,
          22,
          13,
          5,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 62,
        "retained_row_count": 62,
        "distinct_child_count": 15,
        "wall_time_seconds": 0.0063889,
        "variables": 62,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          1,
          0,
          24,
          10,
          6,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 56,
        "retained_row_count": 56,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0064466,
        "variables": 56,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          1,
          0,
          24,
          10,
          8,
          0,
          12
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 48,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          0,
          1,
          0,
          26,
          7,
          7,
          1,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 33,
        "retained_row_count": 33,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.004352,
        "variables": 33,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          1,
          0,
          26,
          7,
          9,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 33,
        "retained_row_count": 33,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0050639000000000005,
        "variables": 33,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          1,
          0,
          28,
          4,
          10,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 13,
        "retained_row_count": 13,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0010348,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          11,
          0,
          1,
          0,
          30,
          1,
          11,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 8.010000000000001e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          22,
          11,
          8,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 52,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          24,
          8,
          9,
          0,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 35,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          24,
          13,
          3,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 98,
        "retained_row_count": 98,
        "distinct_child_count": 19,
        "wall_time_seconds": 0.0101431,
        "variables": 98,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          26,
          5,
          10,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 6,
        "wall_time_seconds": 0.0029889,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          26,
          10,
          4,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 100,
        "retained_row_count": 100,
        "distinct_child_count": 21,
        "wall_time_seconds": 0.011086200000000001,
        "variables": 100,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          26,
          10,
          6,
          1,
          10
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 132,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          28,
          2,
          11,
          0,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 2,
        "wall_time_seconds": 8.75e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          28,
          7,
          5,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 68,
        "retained_row_count": 68,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.0057848000000000005,
        "variables": 68,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          28,
          7,
          7,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 91,
        "retained_row_count": 91,
        "distinct_child_count": 21,
        "wall_time_seconds": 0.0091382,
        "variables": 91,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          30,
          4,
          8,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 38,
        "retained_row_count": 38,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.005240900000000001,
        "variables": 38,
        "constraints": 9
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          32,
          1,
          9,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 7,
        "retained_row_count": 7,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0001039,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          23,
          10,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 31,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          25,
          7,
          9,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 20,
        "retained_row_count": 20,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0032112,
        "variables": 20,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          25,
          12,
          5,
          1,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 97,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          27,
          9,
          6,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 78,
        "retained_row_count": 78,
        "distinct_child_count": 21,
        "wall_time_seconds": 0.0077235,
        "variables": 78,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          27,
          9,
          8,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 61,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001672,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          29,
          6,
          7,
          1,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 45,
        "retained_row_count": 45,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.005126,
        "variables": 45,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          29,
          6,
          9,
          0,
          9
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          31,
          3,
          10,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.003376,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          33,
          0,
          11,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.82e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          25,
          10,
          6,
          1,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 73,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          25,
          10,
          8,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 63,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0027079,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          27,
          7,
          7,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 49,
        "retained_row_count": 49,
        "distinct_child_count": 16,
        "wall_time_seconds": 0.0067415,
        "variables": 49,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          27,
          7,
          9,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 42,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.00010480000000000001,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          27,
          12,
          3,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 108,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001045,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          29,
          4,
          10,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 21,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          29,
          9,
          4,
          2,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 102,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          29,
          9,
          6,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 122,
        "retained_row_count": 7,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0026562,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          31,
          1,
          11,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0003209,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          31,
          6,
          5,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 72,
        "retained_row_count": 72,
        "distinct_child_count": 21,
        "wall_time_seconds": 0.006976,
        "variables": 72,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          31,
          6,
          7,
          1,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 82,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          33,
          3,
          8,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 34,
        "retained_row_count": 34,
        "distinct_child_count": 11,
        "wall_time_seconds": 0.0056497000000000006,
        "variables": 34,
        "constraints": 9
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          35,
          0,
          9,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 5,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 8.32e-05,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          26,
          9,
          8,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 38,
        "retained_row_count": 1,
        "distinct_child_count": 1,
        "wall_time_seconds": 9.17e-05,
        "variables": 1,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          28,
          6,
          9,
          0,
          6
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 23,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          28,
          11,
          5,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 96,
        "retained_row_count": 5,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00024090000000000003,
        "variables": 5,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          30,
          8,
          6,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 76,
        "retained_row_count": 4,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001529,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          30,
          8,
          8,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 57,
        "retained_row_count": 7,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0020176,
        "variables": 7,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          32,
          5,
          7,
          1,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 43,
        "retained_row_count": 43,
        "distinct_child_count": 12,
        "wall_time_seconds": 0.005295,
        "variables": 43,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          32,
          5,
          9,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 34,
        "retained_row_count": 3,
        "distinct_child_count": 1,
        "wall_time_seconds": 0.0001216,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          34,
          2,
          10,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 14,
        "retained_row_count": 14,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0027462000000000003,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          24,
          11,
          4,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 64,
        "retained_row_count": 64,
        "distinct_child_count": 18,
        "wall_time_seconds": 0.0060198000000000005,
        "variables": 64,
        "constraints": 9
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          26,
          8,
          5,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 45,
        "retained_row_count": 45,
        "distinct_child_count": 14,
        "wall_time_seconds": 0.0050564,
        "variables": 45,
        "constraints": 9
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          26,
          8,
          7,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 62,
        "retained_row_count": 62,
        "distinct_child_count": 17,
        "wall_time_seconds": 0.006399500000000001,
        "variables": 62,
        "constraints": 9
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          28,
          5,
          6,
          2,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 18,
        "retained_row_count": 18,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0010121000000000002,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          28,
          5,
          8,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 28,
        "retained_row_count": 28,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0022786,
        "variables": 28,
        "constraints": 9
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          30,
          2,
          9,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 4,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 8.31e-05,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          25,
          8,
          7,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 33,
        "retained_row_count": 33,
        "distinct_child_count": 13,
        "wall_time_seconds": 0.004806400000000001,
        "variables": 33,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          25,
          8,
          9,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 9.76e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          27,
          5,
          8,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 14,
        "retained_row_count": 14,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0017554,
        "variables": 14,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          27,
          5,
          10,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 16,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          27,
          10,
          4,
          2,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 72,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          29,
          2,
          11,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 4,
        "retained_row_count": 4,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.00013670000000000002,
        "variables": 4,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          29,
          7,
          5,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 56,
        "retained_row_count": 56,
        "distinct_child_count": 20,
        "wall_time_seconds": 0.0056823,
        "variables": 56,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          29,
          7,
          7,
          1,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 62,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          31,
          4,
          6,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 27,
        "retained_row_count": 27,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.004237100000000001,
        "variables": 27,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          31,
          4,
          8,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 29,
        "retained_row_count": 29,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0042639,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          33,
          1,
          9,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 6,
        "retained_row_count": 6,
        "distinct_child_count": 2,
        "wall_time_seconds": 8.130000000000001e-05,
        "variables": 6,
        "constraints": 9
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          26,
          6,
          8,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 15,
        "retained_row_count": 15,
        "distinct_child_count": 7,
        "wall_time_seconds": 0.0009329000000000001,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          28,
          3,
          9,
          1,
          10
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 8.77e-05,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          25,
          6,
          10,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 9,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          27,
          3,
          11,
          0,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 3,
        "retained_row_count": 3,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0001733,
        "variables": 3,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          27,
          8,
          5,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 31,
        "retained_row_count": 31,
        "distinct_child_count": 16,
        "wall_time_seconds": 0.0052324,
        "variables": 31,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          29,
          0,
          12,
          0,
          7
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 0,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          29,
          5,
          6,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 16,
        "retained_row_count": 16,
        "distinct_child_count": 8,
        "wall_time_seconds": 0.0026395000000000004,
        "variables": 16,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          29,
          5,
          8,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 19,
        "retained_row_count": 19,
        "distinct_child_count": 10,
        "wall_time_seconds": 0.0017347,
        "variables": 19,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          31,
          2,
          7,
          2,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 2,
        "retained_row_count": 2,
        "distinct_child_count": 1,
        "wall_time_seconds": 7.290000000000001e-05,
        "variables": 2,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          31,
          2,
          9,
          1,
          7
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 4,
        "retained_row_count": 4,
        "distinct_child_count": 3,
        "wall_time_seconds": 6.25e-05,
        "variables": 4,
        "constraints": 9
      }
    ],
    "12": [
      {
        "signature": [
          10,
          3,
          0,
          0,
          22,
          19,
          8,
          1,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 135,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          21,
          20,
          8,
          1,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 128,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          11,
          2,
          0,
          0,
          23,
          17,
          9,
          1,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 128,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          20,
          22,
          7,
          1,
          20
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 94,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          0,
          1,
          0,
          22,
          19,
          8,
          1,
          20
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 94,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          1,
          0,
          0,
          20,
          21,
          8,
          1,
          24
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 108,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          1,
          0,
          0,
          22,
          18,
          9,
          1,
          24
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 108,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          24,
          14,
          12,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 82,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          12,
          2,
          0,
          0,
          26,
          11,
          13,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          0,
          0,
          0,
          19,
          22,
          8,
          1,
          27
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          0,
          0,
          0,
          21,
          19,
          9,
          1,
          27
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 66,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          0,
          1,
          0,
          23,
          16,
          11,
          0,
          17
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 68,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          23,
          15,
          12,
          0,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 71,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          25,
          12,
          13,
          0,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 59,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          13,
          1,
          0,
          0,
          27,
          9,
          14,
          0,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 41,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          18,
          22,
          8,
          1,
          24
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 52,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          18,
          22,
          10,
          0,
          24
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 46,
        "retained_row_count": 15,
        "distinct_child_count": 4,
        "wall_time_seconds": 0.0028471,
        "variables": 15,
        "constraints": 9
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          20,
          19,
          9,
          1,
          24
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 52,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          20,
          19,
          11,
          0,
          24
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 46,
        "retained_row_count": 8,
        "distinct_child_count": 2,
        "wall_time_seconds": 0.0008093000000000001,
        "variables": 8,
        "constraints": 9
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          22,
          16,
          12,
          0,
          24
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 46,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          24,
          13,
          13,
          0,
          24
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          0,
          0,
          0,
          26,
          10,
          14,
          0,
          24
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 29,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          20,
          23,
          5,
          2,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 154,
        "retained_row_count": 21,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0028896,
        "variables": 21,
        "constraints": 9
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          22,
          20,
          6,
          2,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 162,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          24,
          17,
          7,
          2,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 163,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          14,
          1,
          0,
          0,
          26,
          9,
          14,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 28,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          19,
          24,
          5,
          2,
          21
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 94,
        "retained_row_count": 13,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0014705,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          21,
          16,
          12,
          0,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 37,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          21,
          21,
          6,
          2,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 100,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          23,
          13,
          13,
          0,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 28,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          23,
          18,
          7,
          2,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 101,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          15,
          0,
          0,
          0,
          25,
          10,
          14,
          0,
          21
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 21,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          15,
          1,
          0,
          0,
          23,
          17,
          9,
          1,
          15
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 146,
        "retained_row_count": 18,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0010495,
        "variables": 18,
        "constraints": 9
      },
      {
        "signature": [
          15,
          1,
          0,
          0,
          25,
          14,
          10,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 131,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          20,
          21,
          6,
          2,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 77,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          20,
          21,
          8,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 95,
        "retained_row_count": 29,
        "distinct_child_count": 9,
        "wall_time_seconds": 0.0036168000000000003,
        "variables": 29,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          22,
          18,
          7,
          2,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 77,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          22,
          18,
          9,
          1,
          18
        ],
        "status": "INFEASIBLE",
        "candidate_row_count": 95,
        "retained_row_count": 13,
        "distinct_child_count": 3,
        "wall_time_seconds": 0.0008933000000000001,
        "variables": 13,
        "constraints": 9
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          24,
          10,
          14,
          0,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 15,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          24,
          15,
          10,
          1,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 87,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          26,
          12,
          11,
          1,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 73,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          16,
          0,
          0,
          0,
          28,
          9,
          12,
          1,
          18
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 46,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          17,
          0,
          0,
          0,
          25,
          12,
          11,
          1,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 50,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      },
      {
        "signature": [
          17,
          0,
          0,
          0,
          27,
          9,
          14,
          0,
          15
        ],
        "status": "INFEASIBLE_NO_POINT_ROW",
        "candidate_row_count": 26,
        "retained_row_count": 0,
        "wall_time_seconds": 0.0
      }
    ]
  }
}


==> anc/computation/n9_to_14/certificates/n13_n14_global_inequalities.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The n=13 and n=14 counterexample ranges are excluded by exact global-signature inequalities.",
  "twelve_line_local_inequality_audit": {
    "number_of_retained_numerical_types": 229,
    "first_left_maximum": 6,
    "first_right": 6,
    "second_left_maximum": 1,
    "second_right": 1,
    "status": "PASS"
  },
  "records": [
    {
      "n": 13,
      "status": "PASS",
      "claim": "Complete exact arithmetic reduction at the global-signature level; no labelled supports or geometric orbits.",
      "counts": {
        "raw": 3962,
        "augmented": 137,
        "block_capacity": 73,
        "local_first": 71,
        "local_second": 2
      },
      "retained_signature_count": 0,
      "augmented_survivors": [
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            18,
            9,
            4
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            23,
            3,
            6
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            18,
            9,
            4
          ],
          "augmented_summed_gap": -12,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            31,
            7,
            21,
            0
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            33,
            4,
            22,
            0
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            24,
            9,
            3
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            21,
            10,
            3
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            18,
            11,
            3
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            29,
            15,
            12,
            3
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            31,
            12,
            13,
            3
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            32,
            0,
            6
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            29,
            1,
            6
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            26,
            2,
            6
          ],
          "augmented_summed_gap": -8,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            23,
            3,
            6
          ],
          "augmented_summed_gap": -9,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            12,
            15,
            2
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            32,
            9,
            16,
            2
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            34,
            6,
            17,
            2
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            29,
            3,
            5
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            24,
            26,
            4,
            5
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            23,
            5,
            5
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            20,
            6,
            5
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            17,
            7,
            5
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            27,
            25,
            0,
            7
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            29,
            22,
            1,
            7
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            29,
            17,
            9,
            4
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            32,
            11,
            13,
            3
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            24,
            28,
            1,
            6
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            26,
            25,
            2,
            6
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            28,
            22,
            3,
            6
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            29,
            18,
            9,
            4
          ],
          "augmented_summed_gap": -21,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            32,
            7,
            21,
            0
          ],
          "augmented_summed_gap": -12,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            34,
            4,
            22,
            0
          ],
          "augmented_summed_gap": -13,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            36,
            1,
            23,
            0
          ],
          "augmented_summed_gap": -14,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            24,
            9,
            3
          ],
          "augmented_summed_gap": -12,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            26,
            21,
            10,
            3
          ],
          "augmented_summed_gap": -13,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            18,
            11,
            3
          ],
          "augmented_summed_gap": -14,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            30,
            15,
            12,
            3
          ],
          "augmented_summed_gap": -15,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            32,
            12,
            13,
            3
          ],
          "augmented_summed_gap": -16,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            22,
            32,
            0,
            6
          ],
          "augmented_summed_gap": -15,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            29,
            1,
            6
          ],
          "augmented_summed_gap": -16,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            26,
            26,
            2,
            6
          ],
          "augmented_summed_gap": -17,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            23,
            3,
            6
          ],
          "augmented_summed_gap": -18,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            30,
            9,
            2
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            27,
            10,
            2
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            24,
            11,
            2
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            21,
            12,
            2
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            18,
            13,
            2
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            29,
            15,
            14,
            2
          ],
          "augmented_summed_gap": -8,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            31,
            12,
            15,
            2
          ],
          "augmented_summed_gap": -9,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            33,
            9,
            16,
            2
          ],
          "augmented_summed_gap": -10,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            35,
            6,
            17,
            2
          ],
          "augmented_summed_gap": -11,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            37,
            3,
            18,
            2
          ],
          "augmented_summed_gap": -12,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            17,
            38,
            0,
            5
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            35,
            1,
            5
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            32,
            2,
            5
          ],
          "augmented_summed_gap": -8,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            29,
            3,
            5
          ],
          "augmented_summed_gap": -9,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            26,
            4,
            5
          ],
          "augmented_summed_gap": -10,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            23,
            5,
            5
          ],
          "augmented_summed_gap": -11,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            29,
            20,
            6,
            5
          ],
          "augmented_summed_gap": -12,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            31,
            17,
            7,
            5
          ],
          "augmented_summed_gap": -13,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            18,
            15,
            1
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            15,
            16,
            1
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            12,
            17,
            1
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            32,
            9,
            18,
            1
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            34,
            6,
            19,
            1
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            36,
            3,
            20,
            1
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            35,
            3,
            4
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            32,
            4,
            4
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            29,
            5,
            4
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            24,
            26,
            6,
            4
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            23,
            7,
            4
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            20,
            8,
            4
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            17,
            9,
            4
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            32,
            14,
            10,
            4
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": null
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            34,
            11,
            11,
            4
          ],
          "augmented_summed_gap": -8,
          "block_capacity_witness": {
            "level": "point_pairs",
            "lines": 0,
            "circles": 15,
            "lower": 106,
            "upper": 105
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            36,
            8,
            12,
            4
          ],
          "augmented_summed_gap": -9,
          "block_capacity_witness": {
            "level": "point_pairs",
            "lines": 0,
            "circles": 15,
            "lower": 106,
            "upper": 105
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            25,
            0,
            7
          ],
          "augmented_summed_gap": -9,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            22,
            1,
            7
          ],
          "augmented_summed_gap": -10,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            31,
            14,
            12,
            3
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            33,
            11,
            13,
            3
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": null
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            35,
            8,
            14,
            3
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": null
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            37,
            5,
            15,
            3
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": {
            "level": "point_pairs",
            "lines": 0,
            "circles": 18,
            "lower": 156,
            "upper": 153
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            23,
            31,
            0,
            6
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            25,
            28,
            1,
            6
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            27,
            25,
            2,
            6
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            29,
            22,
            3,
            6
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            31,
            19,
            4,
            6
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            33,
            16,
            5,
            6
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            35,
            13,
            6,
            6
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            20,
            0,
            0,
            0,
            36,
            10,
            9,
            5
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            20,
            0,
            0,
            0,
            38,
            7,
            10,
            5
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            20,
            0,
            0,
            0,
            34,
            18,
            0,
            8
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            30,
            17,
            9,
            4
          ],
          "augmented_summed_gap": -14,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            33,
            6,
            21,
            0
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            35,
            3,
            22,
            0
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            37,
            0,
            23,
            0
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            23,
            9,
            3
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            27,
            20,
            10,
            3
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            29,
            17,
            11,
            3
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            31,
            14,
            12,
            3
          ],
          "augmented_summed_gap": -8,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            33,
            11,
            13,
            3
          ],
          "augmented_summed_gap": -9,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            23,
            31,
            0,
            6
          ],
          "augmented_summed_gap": -8,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            28,
            1,
            6
          ],
          "augmented_summed_gap": -9,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            27,
            25,
            2,
            6
          ],
          "augmented_summed_gap": -10,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            29,
            22,
            3,
            6
          ],
          "augmented_summed_gap": -11,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            28,
            17,
            13,
            2
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            30,
            14,
            14,
            2
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            32,
            11,
            15,
            2
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            34,
            8,
            16,
            2
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            36,
            5,
            17,
            2
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            38,
            2,
            18,
            2
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            20,
            34,
            1,
            5
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            22,
            31,
            2,
            5
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            24,
            28,
            3,
            5
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            26,
            25,
            4,
            5
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            28,
            22,
            5,
            5
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            30,
            19,
            6,
            5
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            32,
            16,
            7,
            5
          ],
          "augmented_summed_gap": -6,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            33,
            13,
            10,
            4
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            35,
            10,
            11,
            4
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "point_pairs",
            "lines": 0,
            "circles": 15,
            "lower": 106,
            "upper": 105
          }
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            37,
            7,
            12,
            4
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "point_pairs",
            "lines": 0,
            "circles": 15,
            "lower": 106,
            "upper": 105
          }
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            29,
            24,
            0,
            7
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            31,
            21,
            1,
            7
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            31,
            16,
            9,
            4
          ],
          "augmented_summed_gap": -7,
          "block_capacity_witness": null
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            30,
            16,
            11,
            3
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            32,
            13,
            12,
            3
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": null
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            34,
            10,
            13,
            3
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": null
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            24,
            30,
            0,
            6
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            26,
            27,
            1,
            6
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            28,
            24,
            2,
            6
          ],
          "augmented_summed_gap": -3,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            30,
            21,
            3,
            6
          ],
          "augmented_summed_gap": -4,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            32,
            15,
            9,
            4
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            30,
            18,
            8,
            4
          ],
          "augmented_summed_gap": -5,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            33,
            12,
            12,
            3
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": null
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            25,
            29,
            0,
            6
          ],
          "augmented_summed_gap": 0,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            27,
            26,
            1,
            6
          ],
          "augmented_summed_gap": -1,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            29,
            23,
            2,
            6
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 5,
            "lower": 21,
            "upper": 20
          }
        }
      ],
      "post_capacity_records": [
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            18,
            9,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            18,
            9,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            31,
            7,
            21,
            0
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 0,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            33,
            4,
            22,
            0
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": -1,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            24,
            9,
            3
          ],
          "summed_first_left": 99,
          "summed_first_right": 78,
          "summed_second_left": 18,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            21,
            10,
            3
          ],
          "summed_first_left": 102,
          "summed_first_right": 78,
          "summed_second_left": 17,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            18,
            11,
            3
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 16,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            29,
            15,
            12,
            3
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": 15,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            31,
            12,
            13,
            3
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": 14,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            12,
            15,
            2
          ],
          "summed_first_left": 99,
          "summed_first_right": 78,
          "summed_second_left": 6,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            32,
            9,
            16,
            2
          ],
          "summed_first_left": 102,
          "summed_first_right": 78,
          "summed_second_left": 5,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            34,
            6,
            17,
            2
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 4,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            29,
            17,
            9,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            32,
            11,
            13,
            3
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": 14,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            0,
            0,
            0,
            29,
            18,
            9,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            32,
            7,
            21,
            0
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 0,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            34,
            4,
            22,
            0
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": -1,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            36,
            1,
            23,
            0
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": -2,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            24,
            24,
            9,
            3
          ],
          "summed_first_left": 99,
          "summed_first_right": 78,
          "summed_second_left": 18,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            26,
            21,
            10,
            3
          ],
          "summed_first_left": 102,
          "summed_first_right": 78,
          "summed_second_left": 17,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            28,
            18,
            11,
            3
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 16,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            30,
            15,
            12,
            3
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": 15,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            0,
            0,
            0,
            32,
            12,
            13,
            3
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": 14,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            19,
            30,
            9,
            2
          ],
          "summed_first_left": 81,
          "summed_first_right": 78,
          "summed_second_left": 12,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            21,
            27,
            10,
            2
          ],
          "summed_first_left": 84,
          "summed_first_right": 78,
          "summed_second_left": 11,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            23,
            24,
            11,
            2
          ],
          "summed_first_left": 87,
          "summed_first_right": 78,
          "summed_second_left": 10,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            25,
            21,
            12,
            2
          ],
          "summed_first_left": 90,
          "summed_first_right": 78,
          "summed_second_left": 9,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            27,
            18,
            13,
            2
          ],
          "summed_first_left": 93,
          "summed_first_right": 78,
          "summed_second_left": 8,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            29,
            15,
            14,
            2
          ],
          "summed_first_left": 96,
          "summed_first_right": 78,
          "summed_second_left": 7,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            31,
            12,
            15,
            2
          ],
          "summed_first_left": 99,
          "summed_first_right": 78,
          "summed_second_left": 6,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            33,
            9,
            16,
            2
          ],
          "summed_first_left": 102,
          "summed_first_right": 78,
          "summed_second_left": 5,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            35,
            6,
            17,
            2
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 4,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            0,
            0,
            0,
            37,
            3,
            18,
            2
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": 3,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            18,
            15,
            1
          ],
          "summed_first_left": 81,
          "summed_first_right": 78,
          "summed_second_left": 0,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            15,
            16,
            1
          ],
          "summed_first_left": 84,
          "summed_first_right": 78,
          "summed_second_left": -1,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            12,
            17,
            1
          ],
          "summed_first_left": 87,
          "summed_first_right": 78,
          "summed_second_left": -2,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            32,
            9,
            18,
            1
          ],
          "summed_first_left": 90,
          "summed_first_right": 78,
          "summed_second_left": -3,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            34,
            6,
            19,
            1
          ],
          "summed_first_left": 93,
          "summed_first_right": 78,
          "summed_second_left": -4,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            36,
            3,
            20,
            1
          ],
          "summed_first_left": 96,
          "summed_first_right": 78,
          "summed_second_left": -5,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            18,
            35,
            3,
            4
          ],
          "summed_first_left": 75,
          "summed_first_right": 78,
          "summed_second_left": 18,
          "summed_second_right": 13,
          "reason": "minus_delta_plus_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            20,
            32,
            4,
            4
          ],
          "summed_first_left": 78,
          "summed_first_right": 78,
          "summed_second_left": 17,
          "summed_second_right": 13,
          "reason": "minus_delta_plus_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            22,
            29,
            5,
            4
          ],
          "summed_first_left": 81,
          "summed_first_right": 78,
          "summed_second_left": 16,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            24,
            26,
            6,
            4
          ],
          "summed_first_left": 84,
          "summed_first_right": 78,
          "summed_second_left": 15,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            26,
            23,
            7,
            4
          ],
          "summed_first_left": 87,
          "summed_first_right": 78,
          "summed_second_left": 14,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            28,
            20,
            8,
            4
          ],
          "summed_first_left": 90,
          "summed_first_right": 78,
          "summed_second_left": 13,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            30,
            17,
            9,
            4
          ],
          "summed_first_left": 93,
          "summed_first_right": 78,
          "summed_second_left": 12,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            18,
            0,
            0,
            0,
            32,
            14,
            10,
            4
          ],
          "summed_first_left": 96,
          "summed_first_right": 78,
          "summed_second_left": 11,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            31,
            14,
            12,
            3
          ],
          "summed_first_left": 84,
          "summed_first_right": 78,
          "summed_second_left": 3,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            33,
            11,
            13,
            3
          ],
          "summed_first_left": 87,
          "summed_first_right": 78,
          "summed_second_left": 2,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            19,
            0,
            0,
            0,
            35,
            8,
            14,
            3
          ],
          "summed_first_left": 90,
          "summed_first_right": 78,
          "summed_second_left": 1,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            14,
            1,
            0,
            0,
            30,
            17,
            9,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            33,
            6,
            21,
            0
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 0,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            35,
            3,
            22,
            0
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": -1,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            37,
            0,
            23,
            0
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": -2,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            25,
            23,
            9,
            3
          ],
          "summed_first_left": 99,
          "summed_first_right": 78,
          "summed_second_left": 18,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            27,
            20,
            10,
            3
          ],
          "summed_first_left": 102,
          "summed_first_right": 78,
          "summed_second_left": 17,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            29,
            17,
            11,
            3
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 16,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            31,
            14,
            12,
            3
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": 15,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            1,
            0,
            0,
            33,
            11,
            13,
            3
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": 14,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            28,
            17,
            13,
            2
          ],
          "summed_first_left": 93,
          "summed_first_right": 78,
          "summed_second_left": 8,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            30,
            14,
            14,
            2
          ],
          "summed_first_left": 96,
          "summed_first_right": 78,
          "summed_second_left": 7,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            32,
            11,
            15,
            2
          ],
          "summed_first_left": 99,
          "summed_first_right": 78,
          "summed_second_left": 6,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            34,
            8,
            16,
            2
          ],
          "summed_first_left": 102,
          "summed_first_right": 78,
          "summed_second_left": 5,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            36,
            5,
            17,
            2
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 4,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            16,
            1,
            0,
            0,
            38,
            2,
            18,
            2
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": 3,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            17,
            1,
            0,
            0,
            33,
            13,
            10,
            4
          ],
          "summed_first_left": 96,
          "summed_first_right": 78,
          "summed_second_left": 11,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            13,
            2,
            0,
            0,
            31,
            16,
            9,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            30,
            16,
            11,
            3
          ],
          "summed_first_left": 105,
          "summed_first_right": 78,
          "summed_second_left": 16,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            32,
            13,
            12,
            3
          ],
          "summed_first_left": 108,
          "summed_first_right": 78,
          "summed_second_left": 15,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            14,
            2,
            0,
            0,
            34,
            10,
            13,
            3
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": 14,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            12,
            3,
            0,
            0,
            32,
            15,
            9,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            14,
            0,
            1,
            0,
            30,
            18,
            8,
            4
          ],
          "summed_first_left": 117,
          "summed_first_right": 78,
          "summed_second_left": 24,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        },
        {
          "signature": [
            15,
            0,
            1,
            0,
            33,
            12,
            12,
            3
          ],
          "summed_first_left": 111,
          "summed_first_right": 78,
          "summed_second_left": 14,
          "summed_second_right": 13,
          "reason": "minus_2_delta_plus_t4_plus_3_t5"
        }
      ]
    },
    {
      "n": 14,
      "status": "PASS",
      "claim": "Complete exact arithmetic reduction at the global-signature level; no labelled supports or geometric orbits.",
      "counts": {
        "raw": 8981,
        "augmented": 1,
        "block_capacity": 0,
        "local_first": 0,
        "local_second": 0
      },
      "retained_signature_count": 0,
      "augmented_survivors": [
        {
          "signature": [
            20,
            0,
            0,
            0,
            0,
            23,
            44,
            0,
            2,
            3
          ],
          "augmented_summed_gap": -2,
          "block_capacity_witness": {
            "level": "points",
            "lines": 0,
            "circles": 3,
            "lower": 7,
            "upper": 6
          }
        }
      ],
      "post_capacity_records": []
    }
  ],
  "payload_sha256": "b1eefac722e800f32ff2d5b1205892fce7e932682fe4a5986ce7db4028bc12bd"
}


==> anc/computation/n9_to_14/certificates/n9_01_signature_filter.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Necessary aggregate local-arrangement filter.",
  "n": 9,
  "sizes": [
    3,
    4,
    5
  ],
  "proof_scope": "global signature inequalities, block-family convexity, summed local line inequalities, and target-wise integer balance of local types; no labelled supports",
  "local_type_count": 18,
  "reachable_target_count": 5,
  "distinct_target_count": 9,
  "target_audits": [
    {
      "target": [
        0,
        15
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.012609200000000001
    },
    {
      "target": [
        9,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.00013440000000000001
    },
    {
      "target": [
        10,
        5
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.0181657
    },
    {
      "target": [
        11,
        10
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0128511
    },
    {
      "target": [
        12,
        15
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0017008000000000001
    },
    {
      "target": [
        21,
        0
      ],
      "status": "INFEASIBLE",
      "wall_time_seconds": 0.00020040000000000002
    },
    {
      "target": [
        22,
        5
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0029231
    },
    {
      "target": [
        23,
        10
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0015677
    },
    {
      "target": [
        24,
        15
      ],
      "status": "OPTIMAL",
      "wall_time_seconds": 0.0015321
    }
  ],
  "ortools_version": "9.15.6755",
  "coordinate_bounds": [
    24,
    15
  ],
  "layers": [
    {
      "circle_count": 17,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 18,
      "raw_signature_count": 0,
      "after_block_family_convexity": 0,
      "after_summed_local_line_inequalities": 0,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 19,
      "raw_signature_count": 1,
      "after_block_family_convexity": 1,
      "after_summed_local_line_inequalities": 1,
      "after_local_type_sum": 0,
      "survivors": []
    },
    {
      "circle_count": 20,
      "raw_signature_count": 6,
      "after_block_family_convexity": 6,
      "after_summed_local_line_inequalities": 6,
      "after_local_type_sum": 2,
      "survivors": [
        {
          "signature": [
            10,
            0,
            0,
            6,
            12,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            8,
            9,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 21,
      "raw_signature_count": 13,
      "after_block_family_convexity": 11,
      "after_summed_local_line_inequalities": 11,
      "after_local_type_sum": 4,
      "survivors": [
        {
          "signature": [
            9,
            0,
            0,
            7,
            12,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            9,
            9,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            8,
            11,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            10,
            8,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 22,
      "raw_signature_count": 24,
      "after_block_family_convexity": 19,
      "after_summed_local_line_inequalities": 19,
      "after_local_type_sum": 8,
      "survivors": [
        {
          "signature": [
            8,
            0,
            0,
            8,
            12,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            0,
            0,
            10,
            9,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            0,
            9,
            11,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            1,
            0,
            11,
            8,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            2,
            0,
            10,
            10,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            2,
            0,
            12,
            7,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            1,
            9,
            12,
            1
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            1,
            11,
            9,
            2
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 23,
      "raw_signature_count": 37,
      "after_block_family_convexity": 28,
      "after_summed_local_line_inequalities": 28,
      "after_local_type_sum": 13,
      "survivors": [
        {
          "signature": [
            7,
            0,
            0,
            9,
            12,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            7,
            0,
            0,
            11,
            9,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            8,
            14,
            1
          ],
          "target": [
            22,
            5
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            10,
            11,
            2
          ],
          "target": [
            23,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            10,
            0,
            0,
            12,
            8,
            3
          ],
          "target": [
            24,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            1,
            0,
            10,
            11,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            1,
            0,
            12,
            8,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            2,
            0,
            11,
            10,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            2,
            0,
            13,
            7,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            3,
            0,
            12,
            9,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            3,
            0,
            14,
            6,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            0,
            1,
            10,
            12,
            1
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            0,
            1,
            12,
            9,
            2
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        }
      ]
    },
    {
      "circle_count": 24,
      "raw_signature_count": 48,
      "after_block_family_convexity": 36,
      "after_summed_local_line_inequalities": 36,
      "after_local_type_sum": 18,
      "survivors": [
        {
          "signature": [
            6,
            0,
            0,
            10,
            12,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            6,
            0,
            0,
            12,
            9,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            9,
            14,
            1
          ],
          "target": [
            22,
            5
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            11,
            11,
            2
          ],
          "target": [
            23,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            9,
            0,
            0,
            13,
            8,
            3
          ],
          "target": [
            24,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            1,
            0,
            11,
            11,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            1,
            0,
            13,
            8,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            10,
            13,
            1
          ],
          "target": [
            22,
            5
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            12,
            10,
            2
          ],
          "target": [
            23,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            8,
            1,
            0,
            14,
            7,
            3
          ],
          "target": [
            24,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            2,
            0,
            12,
            10,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            2,
            0,
            14,
            7,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            3,
            0,
            13,
            9,
            2
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            3,
            3,
            0,
            15,
            6,
            3
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            0,
            1,
            11,
            12,
            1
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            5,
            0,
            1,
            13,
            9,
            2
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            1,
            1,
            12,
            11,
            1
          ],
          "target": [
            11,
            10
          ],
          "local_type_sum_reachable": true
        },
        {
          "signature": [
            4,
            1,
            1,
            14,
            8,
            2
          ],
          "target": [
            12,
            15
          ],
          "local_type_sum_reachable": true
        }
      ]
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n9_02_augmented_summed.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 9,
  "source_file": "n9_01_signature_filter.json",
  "source_sha256": "8c19e065a6755b1b0587138fbfee0dc81ff369391722fdfdf125b0d1791ca44c",
  "input_signature_count": 45,
  "summed_only": true,
  "status_counts": {
    "INFEASIBLE_SUMMED_INEQUALITY": 9,
    "SURVIVES_SUMMED_INEQUALITY": 36
  },
  "retained_signature_count": 36,
  "records": [
    {
      "signature": [
        10,
        0,
        0,
        6,
        12,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 7,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        8,
        9,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 6,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        7,
        12,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -2,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        9,
        9,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -3,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        8,
        11,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        10,
        8,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        0,
        8,
        12,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -11,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        0,
        0,
        10,
        9,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -12,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        0,
        9,
        11,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        1,
        0,
        11,
        8,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        2,
        0,
        10,
        10,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 3,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        2,
        0,
        12,
        7,
        3
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 2,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        1,
        9,
        12,
        1
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 5,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        1,
        11,
        9,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 4,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        0,
        9,
        12,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -20,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        7,
        0,
        0,
        11,
        9,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -21,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        8,
        14,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        10,
        11,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        10,
        0,
        0,
        12,
        8,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        0,
        10,
        11,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        1,
        0,
        12,
        8,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        0,
        11,
        10,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        2,
        0,
        13,
        7,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        3,
        0,
        12,
        9,
        2
      ],
      "status": "INFEASIBLE_SUMMED_INEQUALITY",
      "summed_gap": 1,
      "row_count": 0,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        3,
        0,
        14,
        6,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": 0,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        1,
        10,
        12,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -4,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        1,
        12,
        9,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -5,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        0,
        10,
        12,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -29,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        6,
        0,
        0,
        12,
        9,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -30,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        9,
        14,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        11,
        11,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        9,
        0,
        0,
        13,
        8,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        1,
        0,
        11,
        11,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -22,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        1,
        0,
        13,
        8,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -23,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        10,
        13,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        12,
        10,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        8,
        1,
        0,
        14,
        7,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        2,
        0,
        12,
        10,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -15,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        2,
        0,
        14,
        7,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -16,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        3,
        0,
        13,
        9,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -8,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        3,
        3,
        0,
        15,
        6,
        3
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -9,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        0,
        1,
        11,
        12,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -13,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        5,
        0,
        1,
        13,
        9,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -14,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        1,
        1,
        12,
        11,
        1
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -6,
      "row_count": null,
      "wall_time_seconds": 0.0
    },
    {
      "signature": [
        4,
        1,
        1,
        14,
        8,
        2
      ],
      "status": "SURVIVES_SUMMED_INEQUALITY",
      "summed_gap": -7,
      "row_count": null,
      "wall_time_seconds": 0.0
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n9_03_augmented_point_rows.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "The summed augmented-line Melchior inequality is checked exactly; when requested, the remaining signatures are checked by integer point-row balance only.  UNKNOWN is retained.",
  "n": 9,
  "source_file": "n9_02_augmented_summed.json",
  "source_sha256": "a472c394bee043b6f6c741c473607638a0aa889f2406421c97d54dcc3a577fa5",
  "input_signature_count": 36,
  "summed_only": false,
  "status_counts": {
    "INFEASIBLE": 13,
    "OPTIMAL": 23
  },
  "retained_signature_count": 23,
  "records": [
    {
      "signature": [
        9,
        0,
        0,
        7,
        12,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -2,
      "row_count": 4,
      "wall_time_seconds": 0.0006584000000000001,
      "variables": 4,
      "constraints": 8
    },
    {
      "signature": [
        9,
        0,
        0,
        9,
        9,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -3,
      "row_count": 4,
      "wall_time_seconds": 0.0006403,
      "variables": 4,
      "constraints": 8
    },
    {
      "signature": [
        8,
        0,
        0,
        8,
        12,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -11,
      "row_count": 7,
      "wall_time_seconds": 0.0038827,
      "variables": 7,
      "constraints": 8
    },
    {
      "signature": [
        8,
        0,
        0,
        10,
        9,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -12,
      "row_count": 7,
      "wall_time_seconds": 0.0044167,
      "variables": 7,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        7,
        1,
        0,
        9,
        11,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 10,
      "wall_time_seconds": 0.0048664,
      "variables": 10,
      "constraints": 8
    },
    {
      "signature": [
        7,
        1,
        0,
        11,
        8,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 10,
      "wall_time_seconds": 0.0029073000000000002,
      "variables": 10,
      "constraints": 8
    },
    {
      "signature": [
        7,
        0,
        0,
        9,
        12,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -20,
      "row_count": 9,
      "wall_time_seconds": 0.0036049000000000003,
      "variables": 9,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            4,
            5,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            0,
            0,
            5,
            3,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        7,
        0,
        0,
        11,
        9,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -21,
      "row_count": 9,
      "wall_time_seconds": 0.002559,
      "variables": 9,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            0,
            0,
            4,
            6,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            0,
            3,
            6,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        10,
        0,
        0,
        8,
        14,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 8,
      "wall_time_seconds": 0.0030038,
      "variables": 8,
      "constraints": 8
    },
    {
      "signature": [
        10,
        0,
        0,
        10,
        11,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 11,
      "wall_time_seconds": 0.0032339,
      "variables": 11,
      "constraints": 8
    },
    {
      "signature": [
        10,
        0,
        0,
        12,
        8,
        3
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 11,
      "wall_time_seconds": 0.0067618,
      "variables": 11,
      "constraints": 8
    },
    {
      "signature": [
        6,
        1,
        0,
        10,
        11,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 15,
      "wall_time_seconds": 0.0025642,
      "variables": 15,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            4,
            5,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            1,
            0,
            3,
            5,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        6,
        1,
        0,
        12,
        8,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 15,
      "wall_time_seconds": 0.0028076000000000004,
      "variables": 15,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            3,
            6,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            1,
            0,
            3,
            5,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        5,
        2,
        0,
        11,
        10,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 13,
      "wall_time_seconds": 0.001889,
      "variables": 13,
      "constraints": 8
    },
    {
      "signature": [
        5,
        2,
        0,
        13,
        7,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 13,
      "wall_time_seconds": 0.0022899,
      "variables": 13,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            4,
            4,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            1,
            0,
            6,
            2,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 5
        }
      ]
    },
    {
      "signature": [
        4,
        3,
        0,
        14,
        6,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": 0,
      "row_count": 4,
      "wall_time_seconds": 0.0005312,
      "variables": 4,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            4,
            4,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        6,
        0,
        1,
        10,
        12,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -4,
      "row_count": 6,
      "wall_time_seconds": 9.61e-05,
      "variables": 6,
      "constraints": 8
    },
    {
      "signature": [
        6,
        0,
        1,
        12,
        9,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -5,
      "row_count": 7,
      "wall_time_seconds": 0.000624,
      "variables": 7,
      "constraints": 8
    },
    {
      "signature": [
        6,
        0,
        0,
        10,
        12,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -29,
      "row_count": 11,
      "wall_time_seconds": 0.006872400000000001,
      "variables": 11,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            0,
            0,
            7,
            5,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            5,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            0,
            0,
            3,
            6,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        6,
        0,
        0,
        12,
        9,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -30,
      "row_count": 11,
      "wall_time_seconds": 0.0017794000000000002,
      "variables": 11,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            0,
            0,
            4,
            6,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 6
        }
      ]
    },
    {
      "signature": [
        9,
        0,
        0,
        9,
        14,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 13,
      "wall_time_seconds": 0.0018777000000000002,
      "variables": 13,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            4,
            7,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            3,
            7,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            5,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        9,
        0,
        0,
        11,
        11,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 18,
      "wall_time_seconds": 0.0027946000000000004,
      "variables": 18,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            3,
            7,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            6,
            4,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            5,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            6,
            2,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        9,
        0,
        0,
        13,
        8,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 18,
      "wall_time_seconds": 0.0032593,
      "variables": 18,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            7,
            2,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            4,
            0,
            0,
            6,
            2,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 2
        }
      ]
    },
    {
      "signature": [
        5,
        1,
        0,
        11,
        11,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -22,
      "row_count": 19,
      "wall_time_seconds": 0.0030673000000000002,
      "variables": 19,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            1,
            0,
            6,
            4,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 5
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        5,
        1,
        0,
        13,
        8,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -23,
      "row_count": 19,
      "wall_time_seconds": 0.0020534,
      "variables": 19,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            0,
            3,
            6,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            0,
            0,
            5,
            3,
            2
          ],
          "multiplicity": 2
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        8,
        1,
        0,
        10,
        13,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -6,
      "row_count": 15,
      "wall_time_seconds": 0.0022703000000000003,
      "variables": 15,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            3,
            7,
            0
          ],
          "multiplicity": 4
        },
        {
          "row": [
            4,
            0,
            0,
            6,
            4,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            3,
            5,
            1
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        8,
        1,
        0,
        12,
        10,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -7,
      "row_count": 21,
      "wall_time_seconds": 0.0021754,
      "variables": 21,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            4,
            0,
            0,
            3,
            7,
            0
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            0,
            0,
            5,
            5,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            3,
            5,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        8,
        1,
        0,
        14,
        7,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 21,
      "wall_time_seconds": 0.0036325000000000003,
      "variables": 21,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            3,
            0,
            0,
            4,
            5,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            4,
            0,
            0,
            6,
            2,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 4
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        4,
        2,
        0,
        12,
        10,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -15,
      "row_count": 20,
      "wall_time_seconds": 0.0048161,
      "variables": 20,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            2,
            0,
            6,
            3,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            0,
            1,
            0,
            4,
            5,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            1,
            0,
            6,
            2,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        4,
        2,
        0,
        14,
        7,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -16,
      "row_count": 20,
      "wall_time_seconds": 0.0022007000000000003,
      "variables": 20,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            4,
            4,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            0,
            0,
            6,
            3,
            2
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            6,
            2,
            2
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        3,
        3,
        0,
        13,
        9,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -8,
      "row_count": 11,
      "wall_time_seconds": 0.003114,
      "variables": 11,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            1,
            0,
            6,
            4,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            2,
            0,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            0,
            2,
            0,
            4,
            4,
            1
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            1,
            0,
            3,
            5,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        3,
        3,
        0,
        15,
        6,
        3
      ],
      "status": "OPTIMAL",
      "summed_gap": -9,
      "row_count": 11,
      "wall_time_seconds": 0.002903,
      "variables": 11,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            2,
            0,
            4,
            4,
            1
          ],
          "multiplicity": 3
        },
        {
          "row": [
            1,
            1,
            0,
            6,
            2,
            2
          ],
          "multiplicity": 3
        },
        {
          "row": [
            2,
            1,
            0,
            5,
            2,
            2
          ],
          "multiplicity": 3
        }
      ]
    },
    {
      "signature": [
        5,
        0,
        1,
        11,
        12,
        1
      ],
      "status": "OPTIMAL",
      "summed_gap": -13,
      "row_count": 10,
      "wall_time_seconds": 0.0017899,
      "variables": 10,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            1,
            0,
            1,
            6,
            5,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            1,
            5,
            5,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            0,
            1,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            2,
            0,
            0,
            2,
            6,
            1
          ],
          "multiplicity": 4
        },
        {
          "row": [
            1,
            0,
            1,
            6,
            3,
            1
          ],
          "multiplicity": 1
        }
      ]
    },
    {
      "signature": [
        5,
        0,
        1,
        13,
        9,
        2
      ],
      "status": "OPTIMAL",
      "summed_gap": -14,
      "row_count": 12,
      "wall_time_seconds": 0.0040561,
      "variables": 12,
      "constraints": 8,
      "point_row_multiplicities": [
        {
          "row": [
            0,
            0,
            1,
            4,
            6,
            0
          ],
          "multiplicity": 2
        },
        {
          "row": [
            1,
            0,
            1,
            3,
            6,
            0
          ],
          "multiplicity": 1
        },
        {
          "row": [
            1,
            0,
            1,
            6,
            3,
            1
          ],
          "multiplicity": 2
        },
        {
          "row": [
            3,
            0,
            0,
            4,
            3,
            2
          ],
          "multiplicity": 4
        }
      ]
    },
    {
      "signature": [
        4,
        1,
        1,
        12,
        11,
        1
      ],
      "status": "INFEASIBLE",
      "summed_gap": -6,
      "row_count": 7,
      "wall_time_seconds": 0.0005682,
      "variables": 7,
      "constraints": 8
    },
    {
      "signature": [
        4,
        1,
        1,
        14,
        8,
        2
      ],
      "status": "INFEASIBLE",
      "summed_gap": -7,
      "row_count": 8,
      "wall_time_seconds": 0.0006941,
      "variables": 8,
      "constraints": 8
    }
  ]
}


==> anc/computation/n9_to_14/certificates/n9_04_exact_support.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "claim": "Recursive inversion-row balance down to an exact nine-point abstract-support base; only INFEASIBLE statuses exclude and UNKNOWN is retained.",
  "n": 9,
  "source_file": "n9_03_augmented_point_rows.json",
  "source_sha256": "d0833b2030a35382ef304075cf00fad5c2000cc7ae2b6b9e523939e85dab1242",
  "input_signature_count": 23,
  "seconds_per_base_signature": 240.0,
  "level_signature_counts": {
    "9": 23
  },
  "level_status_counts": {
    "9": {
      "INFEASIBLE": 23
    }
  },
  "pre_recursion_balance_status_counts": {},
  "retained_signature_count": 0,
  "levels": {
    "9": [
      {
        "signature": [
          3,
          3,
          0,
          0,
          13,
          9,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6517291000345722,
        "variables": 840,
        "constraints": 546,
        "branches": 2314,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          3,
          3,
          0,
          0,
          15,
          6,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0276802000007592,
        "variables": 840,
        "constraints": 546,
        "branches": 3498,
        "conflicts": 1,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          12,
          10,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6446623000083491,
        "variables": 840,
        "constraints": 546,
        "branches": 2314,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          2,
          0,
          0,
          14,
          7,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.859308700019028,
        "variables": 840,
        "constraints": 546,
        "branches": 4551,
        "conflicts": 125,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          4,
          3,
          0,
          0,
          14,
          6,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.088271199958399,
        "variables": 840,
        "constraints": 546,
        "branches": 3499,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          11,
          12,
          1,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.36602810001932085,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          0,
          1,
          0,
          13,
          9,
          2,
          0,
          11
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.3834427000256255,
        "variables": 840,
        "constraints": 546,
        "branches": 0,
        "conflicts": 0,
        "anchor": {
          "kind": "line",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          11,
          11,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.028847100038547,
        "variables": 840,
        "constraints": 546,
        "branches": 3074,
        "conflicts": 44,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          1,
          0,
          0,
          13,
          8,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.9308951999992132,
        "variables": 840,
        "constraints": 546,
        "branches": 2988,
        "conflicts": 29,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          5,
          2,
          0,
          0,
          13,
          7,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8774026000173762,
        "variables": 840,
        "constraints": 546,
        "branches": 4616,
        "conflicts": 132,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          10,
          12,
          2,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6010297000175342,
        "variables": 840,
        "constraints": 546,
        "branches": 1632,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          0,
          0,
          0,
          12,
          9,
          3,
          0,
          18
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5558251999900676,
        "variables": 840,
        "constraints": 546,
        "branches": 416,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          10,
          11,
          2,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.0893515000352636,
        "variables": 840,
        "constraints": 546,
        "branches": 6174,
        "conflicts": 37,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          6,
          1,
          0,
          0,
          12,
          8,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.8083874000003561,
        "variables": 840,
        "constraints": 546,
        "branches": 2979,
        "conflicts": 20,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          9,
          12,
          2,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6085886999499053,
        "variables": 840,
        "constraints": 546,
        "branches": 1638,
        "conflicts": 3,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          7,
          0,
          0,
          0,
          11,
          9,
          3,
          0,
          15
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.4940428999834694,
        "variables": 840,
        "constraints": 546,
        "branches": 416,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          0,
          0,
          0,
          10,
          9,
          3,
          0,
          12
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.5292855000006966,
        "variables": 840,
        "constraints": 546,
        "branches": 416,
        "conflicts": 0,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          10,
          13,
          1,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.6498957999865524,
        "variables": 840,
        "constraints": 546,
        "branches": 7138,
        "conflicts": 190,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          12,
          10,
          2,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.0244893999770284,
        "variables": 840,
        "constraints": 546,
        "branches": 12859,
        "conflicts": 105,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          8,
          1,
          0,
          0,
          14,
          7,
          3,
          0,
          6
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 1.007564200030174,
        "variables": 840,
        "constraints": 546,
        "branches": 2987,
        "conflicts": 27,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          9,
          14,
          1,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 2.315399599960074,
        "variables": 840,
        "constraints": 546,
        "branches": 6032,
        "conflicts": 443,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          11,
          11,
          2,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6864361999905668,
        "variables": 840,
        "constraints": 546,
        "branches": 2607,
        "conflicts": 4,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      },
      {
        "signature": [
          9,
          0,
          0,
          0,
          13,
          8,
          3,
          0,
          9
        ],
        "status": "INFEASIBLE",
        "reason": "exact_abstract_support",
        "wall_time_seconds": 0.6555855000042357,
        "variables": 840,
        "constraints": 546,
        "branches": 1741,
        "conflicts": 12,
        "anchor": {
          "kind": "circle",
          "size": 5
        }
      }
    ]
  }
}


==> anc/computation/n9_to_14/filter_by_classified_split_endpoints.py <==
#!/usr/bin/env python3
"""Balance exact split pair profiles forced at zero-defect points."""

from __future__ import annotations

import argparse
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
from hashlib import sha256
from math import comb
import json
from pathlib import Path

from low_defect_point_support_filter import (
    augmented_line_arrangement_row_ok,
    augmented_line_melchior_row_ok,
    classified_zero_split_profile_histograms,
    conditioned_rows,
    melchior_defect,
    retained_records,
)
from ortools.sat.python import cp_model
from pair_profile_generator import profiles as pair_profiles
from projected_arrangement_model import projected_local_types


HERE = Path(__file__).resolve().parent


def low_defect_combined_histograms(n: int):
    if n not in (12, 13):
        return {}
    path = HERE / (
        "n12_low_defect_line_histograms_wiring_retry300.json"
        if n == 12 else "n13_low_defect_line_histograms_pbd.json"
    )
    source = json.loads(path.read_text(encoding="utf-8"))
    if (source.get("status") != "PASS"
            or source.get("materialised_parent_count")
            != source.get("parent_count")):
        raise ValueError(f"incomplete low-defect catalogue: {path}")
    answer = {}
    for record in source["records"]:
        profiles = tuple(tuple(profile) for profile in record["profiles"])
        answer[tuple(record["parent_type"])] = tuple(
            Counter({profiles[index]: multiplicity
                     for index, multiplicity in enumerate(histogram)
                     if multiplicity})
            for histogram in record["histograms"]
        )
    return answer


def solve(task):
    (n, signature, seconds, zero_branch_pairing,
     use_zero_catalogue, use_combined_catalogue,
     use_augmented_arrangement_types) = task
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    zero_catalogue = (
        classified_zero_split_profile_histograms(n - 1, dimension)
        if use_zero_catalogue else {}
    )
    combined_catalogue = (
        low_defect_combined_histograms(n) if use_combined_catalogue else {}
    )
    rows = []
    for row in conditioned_rows(n, sizes, signature):
        if not augmented_line_melchior_row_ok(n, row):
            continue
        if (use_augmented_arrangement_types
                and not augmented_line_arrangement_row_ok(n, row)):
            continue
        parent = tuple(row[index] + row[dimension + index]
                       for index in range(dimension))
        if (use_zero_catalogue and melchior_defect(parent) == 0
                and row not in zero_catalogue):
            continue
        rows.append(row)
    if not rows:
        return {"signature": list(signature), "status": "INFEASIBLE",
                "wall_time_seconds": 0.0, "variables": 0,
                "constraints": 0}

    profiles = pair_profiles(n, sizes[-1])
    profile_index_of = {
        tuple(profile): index for index, profile in enumerate(profiles)
    }
    children = frozenset(projected_local_types(n - 1, sizes[-1]))
    model = cp_model.CpModel()
    row_variables = tuple(
        model.NewIntVar(0, n, f"row_{index}")
        for index in range(len(rows))
    )
    model.Add(sum(row_variables) == n)
    for coordinate, (size, number) in enumerate(zip(sizes + sizes, signature)):
        model.Add(sum(
            row_variables[index] * row[coordinate]
            for index, row in enumerate(rows)
        ) == size * number)

    total_defect = (
        3 * (signature[0] + signature[dimension]) - 3 * n
        - sum((size - 4) * size
              * (signature[index] + signature[dimension + index])
              for index, size in enumerate(sizes) if size >= 5)
    )
    model.Add(sum(
        row_variables[index] * melchior_defect(tuple(
            row[j] + row[dimension + j] for j in range(dimension)
        )) for index, row in enumerate(rows)
    ) == total_defect)

    profile_variables = tuple(
        model.NewIntVar(0, comb(n, 2), f"pair_{index}")
        for index in range(len(profiles))
    )
    model.Add(sum(profile_variables) == comb(n, 2))
    for coordinate, (size, number) in enumerate(zip(sizes + sizes, signature)):
        model.Add(sum(
            profile_variables[index] * profile[coordinate]
            for index, profile in enumerate(profiles)
        ) == comb(size, 2) * number)

    endpoints = {}
    by_profile = [[] for _ in profiles]
    zero_pair_branches = []
    for row_index, row in enumerate(rows):
        combined_row = tuple(
            row[index] + row[dimension + index]
            for index in range(dimension)
        )
        allowed_indices = []
        for profile_index, profile in enumerate(profiles):
            if any(profile[index] > row[index]
                   for index in range(2 * dimension)):
                continue
            combined_profile = tuple(
                profile[index] + profile[dimension + index]
                for index in range(dimension)
            )
            child = tuple(
                combined_row[index] - combined_profile[index]
                + (combined_profile[index + 1]
                   if index + 1 < dimension else 0)
                for index in range(dimension)
            )
            if child not in children:
                continue
            variable = model.NewIntVar(
                0, n * (n - 1), f"endpoint_{row_index}_{profile_index}"
            )
            endpoints[row_index, profile_index] = variable
            by_profile[profile_index].append(variable)
            allowed_indices.append(profile_index)
        model.Add(sum(endpoints[row_index, index]
                      for index in allowed_indices)
                  == (n - 1) * row_variables[row_index])
        for coordinate, size in enumerate(sizes + sizes):
            model.Add(sum(
                endpoints[row_index, index] * profiles[index][coordinate]
                for index in allowed_indices
            ) == (size - 1) * row[coordinate]
                 * row_variables[row_index])

        if row in zero_catalogue:
            histograms = tuple(Counter(histogram)
                               for histogram in zero_catalogue[row])
            choices = tuple(
                model.NewIntVar(0, n, f"choice_{row_index}_{index}")
                for index in range(len(histograms))
            )
            model.Add(sum(choices) == row_variables[row_index])
            zero_pair_branches.extend(
                (choice, histogram)
                for choice, histogram in zip(choices, histograms)
            )
            for profile_index, profile in enumerate(profiles):
                target = sum(
                    choices[index] * histogram.get(tuple(profile), 0)
                    for index, histogram in enumerate(histograms)
                )
                variable = endpoints.get((row_index, profile_index))
                if variable is None:
                    model.Add(target == 0)
                else:
                    model.Add(variable == target)

        if combined_row in combined_catalogue:
            histograms = combined_catalogue[combined_row]
            choices = tuple(
                model.NewIntVar(0, n, f"combined_choice_{row_index}_{index}")
                for index in range(len(histograms))
            )
            model.Add(sum(choices) == row_variables[row_index])
            combined_profile_types = sorted({
                tuple(profile[index] + profile[dimension + index]
                      for index in range(dimension))
                for profile in profiles
            })
            for combined_profile in combined_profile_types:
                left = sum(
                    endpoints[row_index, profile_index]
                    for profile_index, profile in enumerate(profiles)
                    if (row_index, profile_index) in endpoints
                    and tuple(profile[index] + profile[dimension + index]
                              for index in range(dimension))
                    == combined_profile
                )
                right = sum(
                    choices[index] * histogram.get(combined_profile, 0)
                    for index, histogram in enumerate(histograms)
                )
                model.Add(left == right)

            # At the centre, rich original-line blocks are pairwise disjoint
            # outside the centre.  Thus each endpoint of a combined profile
            # is either on no rich original line through the centre or is
            # marked by one unique block size.  For a size-k line, exactly
            # k-1 endpoints receive that mark.  This converts every retained
            # combined-profile histogram into a necessary split-profile
            # histogram without enumerating labelled supports.
            if row not in zero_catalogue:
                generated = {index: [] for index in range(len(profiles))}
                for branch_index, histogram in enumerate(histograms):
                    by_coordinate = [[] for _ in range(dimension)]
                    for combined_profile, count in histogram.items():
                        options = [-1] + [
                            coordinate for coordinate in range(dimension)
                            if combined_profile[coordinate] > 0
                        ]
                        marks = []
                        for option in options:
                            mark = model.NewIntVar(
                                0, (n - 1) * n,
                                "combined_mark_"
                                f"{row_index}_{branch_index}_"
                                f"{'none' if option < 0 else option}_"
                                + "_".join(map(str, combined_profile)),
                            )
                            marks.append(mark)
                            if option < 0:
                                split_profile = ((0,) * dimension
                                                 + combined_profile)
                            else:
                                line_part = tuple(
                                    int(index == option)
                                    for index in range(dimension)
                                )
                                circle_part = tuple(
                                    combined_profile[index]
                                    - int(index == option)
                                    for index in range(dimension)
                                )
                                split_profile = line_part + circle_part
                                by_coordinate[option].append(mark)
                            split_index = profile_index_of.get(split_profile)
                            if split_index is None:
                                model.Add(mark == 0)
                            else:
                                generated[split_index].append(mark)
                        model.Add(sum(marks) == count * choices[branch_index])
                    for coordinate, size in enumerate(sizes):
                        model.Add(
                            sum(by_coordinate[coordinate])
                            == (size - 1) * row[coordinate]
                            * choices[branch_index]
                        )
                for profile_index in range(len(profiles)):
                    variable = endpoints.get((row_index, profile_index))
                    terms = generated[profile_index]
                    if variable is None:
                        model.Add(sum(terms) == 0)
                    else:
                        model.Add(variable == sum(terms))

    for profile_index, variable in enumerate(profile_variables):
        model.Add(sum(by_profile[profile_index]) == 2 * variable)

    if zero_branch_pairing:
        zero_edges_by_profile = [[] for _ in profiles]
        zero_incident = [
            {profile: [] for profile in histogram}
            for _choice, histogram in zero_pair_branches
        ]
        for first in range(len(zero_pair_branches)):
            first_choice, first_histogram = zero_pair_branches[first]
            for second in range(first, len(zero_pair_branches)):
                second_choice, second_histogram = zero_pair_branches[second]
                common = tuple(sorted(
                    set(first_histogram) & set(second_histogram)
                ))
                edge_variables = []
                for profile in common:
                    variable = model.NewIntVar(
                        0, comb(n, 2),
                        f"zero_edge_{first}_{second}_"
                        + "_".join(map(str, profile)),
                    )
                    edge_variables.append(variable)
                    zero_edges_by_profile[profile_index_of[profile]].append(
                        variable
                    )
                    zero_incident[first][profile].append(variable)
                    zero_incident[second][profile].append(variable)
                total = model.NewIntVar(
                    0, comb(n, 2), f"zero_pair_total_{first}_{second}"
                )
                model.Add(total == sum(edge_variables))
                if first == second:
                    model.AddAllowedAssignments(
                        (first_choice, total),
                        tuple((value, comb(value, 2))
                              for value in range(n + 1)),
                    )
                else:
                    model.AddAllowedAssignments(
                        (first_choice, second_choice, total),
                        tuple((left, right, left * right)
                              for left in range(n + 1)
                              for right in range(n + 1)),
                    )
        for branch_index, (choice, histogram) in enumerate(
                zero_pair_branches):
            for profile, count in histogram.items():
                # A same-branch edge was inserted twice into this incidence
                # list, exactly as required for its two endpoints.
                model.Add(
                    sum(zero_incident[branch_index][profile])
                    <= count * choice
                )
        for profile_index, profile in enumerate(profiles):
            zero_supply = sum(
                histogram.get(tuple(profile), 0) * choice
                for choice, histogram in zero_pair_branches
            )
            zero_to_positive = model.NewIntVar(
                0, n * (n - 1), f"zero_positive_{profile_index}"
            )
            model.Add(
                zero_to_positive
                == zero_supply - 2 * sum(zero_edges_by_profile[profile_index])
            )
            positive_supply = sum(by_profile[profile_index]) - zero_supply
            model.Add(positive_supply >= zero_to_positive)
            positive_positive_endpoints = model.NewIntVar(
                0, n * (n - 1), f"positive_positive_{profile_index}"
            )
            model.Add(
                positive_positive_endpoints
                == positive_supply - zero_to_positive
            )
            parity = model.NewIntVar(0, 1, f"positive_parity_{profile_index}")
            model.AddModuloEquality(parity, positive_positive_endpoints, 2)
            model.Add(parity == 0)

    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = seconds
    solver.parameters.num_search_workers = 1
    status = solver.Solve(model)
    return {
        "signature": list(signature),
        "status": solver.StatusName(status),
        "wall_time_seconds": solver.WallTime(),
        "row_count": len(rows),
        "profile_count": len(profiles),
        "zero_row_count": sum(row in zero_catalogue for row in rows),
        "variables": len(model.Proto().variables),
        "constraints": len(model.Proto().constraints),
        "zero_branch_pairing": zero_branch_pairing,
        "zero_catalogue": use_zero_catalogue,
        "combined_catalogue": use_combined_catalogue,
        "augmented_arrangement_types": use_augmented_arrangement_types,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", type=int, required=True)
    parser.add_argument("--input-json", type=Path, required=True)
    parser.add_argument("--seconds", type=float, default=10.0)
    parser.add_argument("--jobs", type=int, default=1)
    parser.add_argument("--limit", type=int)
    parser.add_argument(
        "--only-source-status", action="append",
        help="retain only source records with one of these status strings",
    )
    parser.add_argument("--zero-branch-pairing", action="store_true")
    parser.add_argument("--no-zero-catalogue", action="store_true")
    parser.add_argument("--no-combined-catalogue", action="store_true")
    parser.add_argument("--augmented-arrangement-types", action="store_true")
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    records = retained_records(args.n, args.input_json)
    if args.only_source_status:
        wanted = set(args.only_source_status)
        records = tuple(
            record for record in records
            if str(record.get("status", "SURVIVES")) in wanted
        )
    if args.limit is not None:
        records = records[:args.limit]
    tasks = [(args.n, tuple(record["signature"]), args.seconds,
              args.zero_branch_pairing, not args.no_zero_catalogue,
              not args.no_combined_catalogue,
              args.augmented_arrangement_types)
             for record in records]
    if args.jobs == 1:
        outcomes = list(map(solve, tasks))
    else:
        with ProcessPoolExecutor(max_workers=args.jobs) as executor:
            outcomes = list(executor.map(solve, tasks, chunksize=1))
    retained = [record for record in outcomes
                if record["status"] != "INFEASIBLE"]
    payload = {
        "schema_version": 1,
        "status": "PASS",
        "claim": (
            "Exact line/circle-split endpoint balance with child-arrangement "
            "constraints.  Optional zero-defect and low-defect catalogues are "
            "used only when their corresponding switches are enabled; "
            "disabling a catalogue retains rather than deletes its rows.  "
            "UNKNOWN outcomes are retained."
        ),
        "n": args.n,
        "source_file": args.input_json.name,
        "source_sha256": sha256(args.input_json.read_bytes()).hexdigest(),
        "input_signature_count": len(outcomes),
        "status_counts": dict(Counter(record["status"] for record in outcomes)),
        "retained_signature_count": len(retained),
        "zero_branch_pairing": args.zero_branch_pairing,
        "zero_catalogue": not args.no_zero_catalogue,
        "combined_catalogue": not args.no_combined_catalogue,
        "augmented_arrangement_types": args.augmented_arrangement_types,
        "records": outcomes,
    }
    args.output.write_text(
        json.dumps(payload, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        "status": "PASS",
        "input_signature_count": len(outcomes),
        "status_counts": payload["status_counts"],
        "retained_signature_count": len(retained),
        "output": str(args.output),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/low_defect_point_support_filter.py <==
#!/usr/bin/env python3
"""Exact rich-block support model anchored at an arbitrary low-defect point.

The total Melchior defect guarantees a point whose local arrangement has
small defect.  Relabel it as 0.  For each complete retained line-profile
histogram, relabel the other points so equal profiles occur consecutively.
The model then selects every maximal line and circle support and enforces the
profile of each pair {0,p} exactly.  This covers all incidence realizations of
the histogram; no representative PBD is fixed.
"""

from __future__ import annotations

import argparse
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
from functools import lru_cache
from hashlib import sha256
from itertools import combinations
import json
from pathlib import Path
import sys


HERE = Path(__file__).resolve().parent
COMPUTATIONS = HERE.parent
AUTHORITATIVE = HERE
sys.path.insert(0, str(COMPUTATIONS))
from runtime_dependencies import activate_ortools  # noqa: E402

activate_ortools()
sys.path.insert(0, str(AUTHORITATIVE))
from ortools.sat.python import cp_model  # noqa: E402
from signature_filters import KNOWN  # noqa: E402
from verify_pair_moment_filter import conditioned_rows  # noqa: E402
from projected_arrangement_model import projected_local_types  # noqa: E402


INPUTS = {
    12: "n12_sparse_split_transport_from_correct_156.json",
    13: "n13_block_row_strengthened_corrected_complete.json",
    14: "n14_summed_local_inequalities.json",
}
RETAINED = frozenset({"OPTIMAL", "FEASIBLE", "UNKNOWN", "SURVIVES"})
SIMPLICIAL_NORMALS = HERE / "simplicial_arrangement_normals_q11_q13.json"
PSEUDOLINE_TRANSVERSALS = (
    HERE / "classified_pseudoline_transversal_families.json"
)

# Exact generalized-allowable-sequence exclusions for all retained numerical
# types of eleven projective lines.  A normalized copy and independent rerun
# certificate are generated alongside the final verifier.
INFEASIBLE_LOCAL_TYPES_11 = frozenset({
    (6, 11, 1, 1),
    (7, 10, 3, 0), (8, 9, 0, 2), (9, 6, 3, 1), (10, 3, 6, 0),
    (7, 12, 2, 0),
    (7, 14, 1, 0), (11, 6, 1, 2), (12, 3, 4, 1),
})


def melchior_defect(parent):
    return (
        parent[0] - 3
        - sum((r - 3) * parent[r - 2]
              for r in range(4, len(parent) + 2))
    )


def augmented_line_melchior_row_ok(n: int, row: tuple[int, ...]) -> bool:
    """Check Melchior after adjoining the dual of the inversion centre.

    If a rich original line of size k passes through the centre, the added
    dual line passes through an existing vertex of multiplicity k-1.  Adding
    that line changes the local Melchior defect by

        (n-1) - sum(k * d_k^line).

    The enlarged essential real projective arrangement has nonnegative
    defect, which gives the tested inequality.
    """
    dimension = len(row) // 2
    parent = tuple(
        row[index] + row[dimension + index]
        for index in range(dimension)
    )
    return sum(
        size * row[index]
        for index, size in enumerate(range(3, 3 + dimension))
    ) <= n - 1 + melchior_defect(parent)


def augmented_line_arrangement_vector(
    n: int, row: tuple[int, ...],
) -> tuple[int, ...]:
    """Intersection vector after adjoining the dual centre line."""
    dimension = len(row) // 2
    parent = tuple(
        row[index] + row[dimension + index]
        for index in range(dimension)
    )
    line_degrees = row[:dimension]
    sizes = tuple(range(3, 3 + dimension))
    generic_double_points = n - 1 - sum(
        (size - 1) * line_degrees[index]
        for index, size in enumerate(sizes)
    )
    answer = [parent[0] - line_degrees[0] + generic_double_points]
    for index in range(1, dimension + 1):
        answer.append(
            (parent[index] if index < dimension else 0)
            - (line_degrees[index] if index < dimension else 0)
            + line_degrees[index - 1]
        )
    return tuple(answer)


@lru_cache(maxsize=None)
def _augmented_line_arrangement_types(n: int, maximum_global_size: int):
    # projected_local_types(m,K) describes arrangements of m-1 lines with
    # multiplicities through K-1.  The augmented arrangement has n lines and
    # may increase the former maximum multiplicity by one.
    return frozenset(projected_local_types(n + 1, maximum_global_size + 1))


def augmented_line_arrangement_row_ok(n: int, row: tuple[int, ...]) -> bool:
    dimension = len(row) // 2
    maximum_global_size = dimension + 2
    return augmented_line_arrangement_vector(n, row) in (
        _augmented_line_arrangement_types(n, maximum_global_size)
    )


def retained_records(n: int, path: Path):
    source = json.loads(path.read_text(encoding="utf-8"))
    source_records = source.get("records")
    if source_records is None and isinstance(source.get("layers"), list):
        source_records = [
            record for layer in source["layers"]
            for record in layer.get("survivors", [])
        ]
    if not isinstance(source_records, list):
        raise ValueError(f"no record list in {path}")
    answer = []
    for record in source_records:
        if record.get("excluded") is True:
            continue
        status = str(record.get("status", "SURVIVES"))
        if status.startswith("INFEASIBLE"):
            continue
        answer.append(record)
    signatures = [tuple(record["signature"]) for record in answer]
    if len(signatures) != len(set(signatures)):
        raise ValueError("duplicate retained signatures")
    return tuple(answer)


def load_anchor_profiles(n: int, maximum_block_size: int):
    path = HERE / (
        "n12_low_defect_line_histograms_wiring_retry300.json"
        if n == 12 else f"n{n}_low_defect_line_histograms_pbd.json"
    )
    source = json.loads(path.read_text(encoding="utf-8"))
    if (source.get("status") != "PASS"
            or source.get("n") != n
            or source.get("maximum_block_size") != maximum_block_size
            or source.get("materialised_parent_count")
            != source.get("parent_count")):
        raise ValueError(f"incomplete anchor catalogue: {path}")
    branches = []
    for record in source["records"]:
        profiles = tuple(tuple(profile) for profile in record["profiles"])
        for histogram in record["histograms"]:
            expanded = tuple(sorted(
                profile
                for profile, multiplicity in zip(profiles, histogram)
                for _ in range(multiplicity)
            ))
            if len(expanded) != n - 1:
                raise AssertionError((n, len(expanded)))
            branches.append((tuple(record["parent_type"]), expanded))
    zero_profiles = classified_zero_profile_histograms(
        n - 1, maximum_block_size - 2
    )
    branches = [
        branch for branch in branches
        if (melchior_defect(branch[0]) != 0
            or branch[1] in zero_profiles.get(branch[0], ()))
    ]
    if not branches:
        raise ValueError("anchor catalogue has no retained branch")
    return path, tuple(branches)


def load_anchor_parent_types(n: int, maximum_block_size: int):
    """Load only local multiplicity vectors, without profile histograms."""
    candidates = [
        HERE / f"n{n}_low_defect_parent_types.json",
        HERE / f"n{n}_low_defect_line_histograms_corrected.json",
        HERE / f"n{n}_low_defect_line_histograms.json",
        HERE / f"n{n}_low_defect_line_histograms_pbd.json",
    ]
    path = next((candidate for candidate in candidates
                 if candidate.is_file()), None)
    if path is None:
        raise FileNotFoundError(f"no low-defect parent catalogue for n={n}")
    source = json.loads(path.read_text(encoding="utf-8"))
    if (source.get("status") != "PASS"
            or source.get("n") != n
            or source.get("maximum_block_size") != maximum_block_size
            or source.get("materialised_parent_count")
            != source.get("parent_count")):
        raise ValueError(f"incomplete parent catalogue: {path}")
    parents = tuple(sorted({
        tuple(record["parent_type"]) for record in source["records"]
        if n != 12
        or tuple(record["parent_type"]) not in INFEASIBLE_LOCAL_TYPES_11
    }))
    if not parents:
        raise ValueError("parent catalogue is empty")
    return path, tuple((parent, None) for parent in parents)


def quadratic(value):
    """Return a+b*tau as (a,b), where tau^2=tau+1."""
    return (int(value), 0) if isinstance(value, int) else tuple(value)


def qadd(left, right):
    return left[0] + right[0], left[1] + right[1]


def qneg(value):
    return -value[0], -value[1]


def qmul(left, right):
    a, b = left
    c, d = right
    return a * c + b * d, a * d + b * c + b * d


def determinant_zero(first, second, third):
    u = tuple(quadratic(value) for value in first)
    v = tuple(quadratic(value) for value in second)
    w = tuple(quadratic(value) for value in third)

    def minor(a, b, c, d):
        return qadd(qmul(a, d), qneg(qmul(b, c)))

    determinant = qadd(
        qadd(qmul(u[0], minor(v[1], v[2], w[1], w[2])),
             qneg(qmul(u[1], minor(v[0], v[2], w[0], w[2])))),
        qmul(u[2], minor(v[0], v[1], w[0], w[1])),
    )
    return determinant == (0, 0)


def simplicial_incidence_catalogue(number_of_lines: int, dimension: int):
    """Reconstruct and audit every relevant zero-defect incidence table."""
    source = json.loads(SIMPLICIAL_NORMALS.read_text(encoding="utf-8"))
    if source.get("status") != "PASS":
        raise ValueError("simplicial normal-vector catalogue is not complete")
    answer = []
    for entry in source["arrangements"]:
        normals = entry["normals"]
        if len(normals) != number_of_lines:
            continue
        blocks = set()
        for first, second in combinations(range(number_of_lines), 2):
            block = tuple(
                point for point in range(number_of_lines)
                if determinant_zero(
                    normals[first], normals[second], normals[point]
                )
            )
            if len(block) < 2:
                raise AssertionError("a pair did not determine a vertex")
            blocks.add(block)
        blocks = tuple(sorted(blocks, key=lambda block: (len(block), block)))
        covered_pairs = Counter(
            pair for block in blocks for pair in combinations(block, 2)
        )
        if (len(covered_pairs) != number_of_lines * (number_of_lines - 1) // 2
                or set(covered_pairs.values()) != {1}):
            raise ValueError(f"invalid incidence table for {entry['name']}")
        full_vector = tuple(
            sum(len(block) == multiplicity for block in blocks)
            for multiplicity in range(2, number_of_lines + 1)
        )
        recorded = tuple(entry["t_vector"])
        recorded += (0,) * (len(full_vector) - len(recorded))
        if full_vector != recorded:
            raise ValueError(f"incorrect t-vector for {entry['name']}")
        if full_vector[0] - 3 - sum(
                (multiplicity - 3) * full_vector[multiplicity - 2]
                for multiplicity in range(4, number_of_lines + 1)) != 0:
            raise ValueError(f"nonzero defect for {entry['name']}")
        if any(full_vector[dimension:]):
            continue
        answer.append({
            "name": entry["name"],
            "parent": full_vector[:dimension],
            "blocks": blocks,
            "normals": tuple(
                tuple(quadratic(value) for value in normal)
                for normal in normals
            ),
        })
    return tuple(answer)


def classified_zero_profile_histograms(number_of_lines: int, dimension: int):
    """Return the point-profile histograms from the complete classification."""
    answer = {}
    for entry in simplicial_incidence_catalogue(number_of_lines, dimension):
        histogram = tuple(sorted(
            tuple(
                sum(point in block and len(block) == multiplicity
                    for block in entry["blocks"])
                for multiplicity in range(2, dimension + 2)
            )
            for point in range(number_of_lines)
        ))
        answer.setdefault(entry["parent"], set()).add(histogram)
    return {parent: frozenset(histograms)
            for parent, histograms in answer.items()}


def classified_zero_pair_statistics(number_of_lines: int, dimension: int):
    """Count endpoint-profile pairs by their common vertex multiplicity."""
    answer = {}
    for entry in simplicial_incidence_catalogue(number_of_lines, dimension):
        blocks = entry["blocks"]
        profiles = {
            point: tuple(
                sum(point in block and len(block) == multiplicity
                    for block in blocks)
                for multiplicity in range(2, dimension + 2)
            )
            for point in range(number_of_lines)
        }
        statistics = Counter()
        for first, second in combinations(range(number_of_lines), 2):
            multiplicities = [
                len(block) for block in blocks
                if first in block and second in block
            ]
            if len(multiplicities) != 1:
                raise ValueError("classified PBD does not own each pair once")
            endpoints = tuple(sorted((profiles[first], profiles[second])))
            statistics[endpoints + (multiplicities[0],)] += 1
        answer[entry["parent"]] = statistics
    return answer


def classified_zero_line_families(number_of_lines: int, dimension: int):
    """Return a necessary catalogue for blocks that remain original lines.

    Invert about the chosen point and dualise the resulting point
    configuration.  Blocks that were lines before inversion become vertices
    on one additional projective line.  A lift of that line crosses every old
    arrangement line exactly once.  The companion verifier enumerates every
    such monotone path in the tope graph of each classified arrangement.

    The catalogue deliberately allows pseudoline paths, not only straight
    lines in the displayed coordinate realization.  It is therefore a
    realization-independent necessary condition and does not assume
    projective rigidity of the classified arrangements.
    """
    source = json.loads(PSEUDOLINE_TRANSVERSALS.read_text(encoding="utf-8"))
    if source.get("status") != "PASS":
        raise ValueError("pseudoline-transversal catalogue is not complete")
    by_name = {entry["name"]: entry for entry in source["arrangements"]}
    answer = {}
    for arrangement in simplicial_incidence_catalogue(
            number_of_lines, dimension):
        entry = by_name.get(arrangement["name"])
        if entry is None:
            raise ValueError(
                f"missing transversal catalogue for {arrangement['name']}"
            )
        if (entry["number_of_lines"] != number_of_lines
                or tuple(entry["parent"]) != arrangement["parent"]):
            raise ValueError("transversal catalogue metadata mismatch")
        families = tuple(
            frozenset(int(index) for index in family)
            for family in entry["families"]
        )
        if len(families) != entry["transversal_family_count"]:
            raise ValueError("transversal-family count mismatch")
        disjoint = set(pairwise_disjoint_subfamilies(arrangement["blocks"]))
        if not set(families).issubset(disjoint):
            raise ValueError("a transversal family is not pairwise disjoint")
        answer[arrangement["parent"]] = families
    return answer


def classified_zero_line_degree_vectors(number_of_lines: int, dimension: int):
    """Enumerate size counts of classified pseudoline-transversal families."""
    answer = {}
    for entry in simplicial_incidence_catalogue(number_of_lines, dimension):
        blocks = entry["blocks"]
        counts = {
            tuple(
                sum(index in family and len(block) == multiplicity
                    for index, block in enumerate(blocks))
                for multiplicity in range(2, dimension + 2)
            )
            for family in classified_zero_line_families(
                number_of_lines, dimension
            )[entry["parent"]]
        }
        answer[entry["parent"]] = tuple(sorted(counts))
    return answer


def classified_zero_split_profile_histograms(
        number_of_lines: int, dimension: int):
    """Classify line/circle-split endpoint profiles at a zero-defect point.

    After inversion at the point, vertices assigned to original lines form a
    pairwise-disjoint subfamily of the classified arrangement vertices.  Each
    such colouring fixes both the line/circle degree row at the point and the
    complete multiset of split profiles of its pairs with the other points.
    """
    answer = {}
    for entry in simplicial_incidence_catalogue(number_of_lines, dimension):
        blocks = entry["blocks"]
        parent = entry["parent"]
        combined_profiles = tuple(
            tuple(
                sum(point in block and len(block) == multiplicity
                    for block in blocks)
                for multiplicity in range(2, dimension + 2)
            )
            for point in range(number_of_lines)
        )
        for subfamily in classified_zero_line_families(
                number_of_lines, dimension)[parent]:
            line_degrees = tuple(
                sum(index in subfamily and len(block) == multiplicity
                    for index, block in enumerate(blocks))
                for multiplicity in range(2, dimension + 2)
            )
            row = line_degrees + tuple(
                parent[index] - line_degrees[index]
                for index in range(dimension)
            )
            histogram = tuple(sorted(
                tuple(
                    sum(
                        block_index in subfamily
                        and point in blocks[block_index]
                        and len(blocks[block_index]) == multiplicity
                        for block_index in range(len(blocks))
                    )
                    for multiplicity in range(2, dimension + 2)
                )
                + tuple(
                    combined_profiles[point][index]
                    - sum(
                        block_index in subfamily
                        and point in blocks[block_index]
                        and len(blocks[block_index]) == index + 2
                        for block_index in range(len(blocks))
                    )
                    for index in range(dimension)
                )
                for point in range(number_of_lines)
            ))
            answer.setdefault(row, set()).add(histogram)
    return {row: frozenset(histograms) for row, histograms in answer.items()}


def pairwise_disjoint_subfamilies(blocks):
    """Enumerate all subfamilies whose blocks are pairwise disjoint."""
    answer = []

    def search(index, used_points, selected):
        if index == len(blocks):
            answer.append(frozenset(selected))
            return
        search(index + 1, used_points, selected)
        block_points = set(blocks[index])
        if used_points.isdisjoint(block_points):
            search(index + 1, used_points | block_points,
                   selected + [index])

    search(0, set(), [])
    return tuple(answer)


def solve_signature(
    n: int,
    signature: tuple[int, ...],
    seconds: float,
    anchor_branch_index: int | None = None,
    maximum_deletion_size: int = 2,
    solver_workers: int = 1,
    random_seed: int = 0,
    parent_only: bool = False,
    anchor_row_index: int | None = None,
    zero_pair_statistics_enabled: bool = True,
    anchor_line_family_index: int | None = None,
    zero_split_histogram_enabled: bool = True,
):
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    line_numbers = signature[:dimension]
    circle_numbers = signature[dimension:]
    circle_count = sum(circle_numbers)
    rows = conditioned_rows(n, sizes, signature)
    rows = tuple(
        row for row in rows if augmented_line_melchior_row_ok(n, row)
    )
    if n == 12:
        rows = tuple(
            row for row in rows
            if tuple(
                row[j] + row[dimension + j]
                for j in range(dimension)
            ) not in INFEASIBLE_LOCAL_TYPES_11
        )
    if not rows:
        return {
            "signature": list(signature), "circle_count": circle_count,
            "status": "INFEASIBLE_NO_POINT_ROW", "wall_time_seconds": 0.0,
        }
    loader = load_anchor_parent_types if parent_only else load_anchor_profiles
    _catalogue_path, catalogue_branches = loader(n, sizes[-1])
    anchor_branches = catalogue_branches
    catalogue_source = json.loads(_catalogue_path.read_text(encoding="utf-8"))
    maximum_defect = int(catalogue_source["maximum_defect"])
    total_defect = (
        3 * (line_numbers[0] + circle_numbers[0]) - 3 * n
        - sum(
            (size - 4) * size * (line_number + circle_number)
            for size, line_number, circle_number in zip(
                sizes[2:], line_numbers[2:], circle_numbers[2:]
            )
        )
    )
    if not 0 <= total_defect < n * (maximum_defect + 1):
        raise ValueError(
            "catalogue defect threshold does not guarantee an anchor: "
            f"total={total_defect}, threshold={maximum_defect}"
        )
    anchor_defect_bound = total_defect // n

    if anchor_branch_index is not None:
        if not 0 <= anchor_branch_index < len(anchor_branches):
            raise ValueError("anchor branch index out of range")
        selected_anchor = anchor_branches[anchor_branch_index]
        if melchior_defect(selected_anchor[0]) > anchor_defect_bound:
            return {
                "signature": list(signature),
                "circle_count": circle_count,
                "anchor_branch_count": 1,
                "anchor_branch_index": anchor_branch_index,
                "anchor_defect_bound": anchor_defect_bound,
                "status": "INFEASIBLE_BY_DEFECT_AVERAGE",
                "wall_time_seconds": 0.0,
                "variables": 0,
                "constraints": 0,
            }
        anchor_branches = (selected_anchor,)
    else:
        anchor_branches = tuple(
            branch for branch in anchor_branches
            if melchior_defect(branch[0]) <= anchor_defect_bound
        )
        if not anchor_branches:
            raise AssertionError("defect average left no anchor branch")

    anchor_row_options = None
    if anchor_row_index is not None:
        if anchor_branch_index is None:
            raise ValueError("an anchor row requires a fixed anchor branch")
        parent = anchor_branches[0][0]
        anchor_row_options = tuple(
            row for row in rows
            if tuple(
                row[coordinate] + row[dimension + coordinate]
                for coordinate in range(dimension)
            ) == parent
        )
        if not 0 <= anchor_row_index < len(anchor_row_options):
            raise ValueError("anchor row index out of range")
    local_catalogue_branches = catalogue_branches
    if parent_only and anchor_branch_index is not None:
        anchor_parent = anchor_branches[0][0]
        anchor_defect = melchior_defect(anchor_parent)
        local_catalogue_branches = tuple(
            branch for branch in catalogue_branches
            if not (
                melchior_defect(branch[0]) == anchor_defect
                and branch[0] < anchor_parent
            )
        )
    elif anchor_branch_index is not None:
        anchor_defect = melchior_defect(anchor_branches[0][0])
        local_catalogue_branches = tuple(
            branch for index, branch in enumerate(catalogue_branches)
            if (melchior_defect(branch[0]) > anchor_defect
                or (melchior_defect(branch[0]) == anchor_defect
                    and index >= anchor_branch_index))
        )

    points = tuple(range(n))
    pairs = tuple(combinations(points, 2))
    triples = tuple(combinations(points, 3))
    subsets = {
        size: tuple(combinations(points, size))
        for size, line_number, circle_number in zip(
            sizes, line_numbers, circle_numbers
        ) if line_number or circle_number
    }
    model = cp_model.CpModel()
    line = {}
    circle = {}
    for coordinate, size in enumerate(sizes):
        candidates = subsets.get(size, ())
        if line_numbers[coordinate]:
            for block in candidates:
                line[size, block] = model.NewBoolVar(
                    f"L{size}_" + "_".join(map(str, block))
                )
            model.Add(sum(line[size, block] for block in candidates)
                      == line_numbers[coordinate])
        if circle_numbers[coordinate]:
            for block in candidates:
                circle[size, block] = model.NewBoolVar(
                    f"C{size}_" + "_".join(map(str, block))
                )
            model.Add(sum(circle[size, block] for block in candidates)
                      == circle_numbers[coordinate])

    # Every triple is contained in its unique maximal line or circle.
    for triple in triples:
        triple_set = set(triple)
        owners = []
        for family in (line, circle):
            owners.extend(
                selected for (size, block), selected in family.items()
                if triple_set.issubset(block)
            )
        model.Add(sum(owners) == 1)

    # Two distinct maximal connecting lines cannot contain the same pair.
    for pair in pairs:
        pair_set = set(pair)
        model.Add(sum(
            selected for (_size, block), selected in line.items()
            if pair_set.issubset(block)
        ) <= 1)

    degree = {}
    for point in points:
        point_row = []
        for family_index, family in enumerate((line, circle)):
            for coordinate, size in enumerate(sizes):
                variable = model.NewIntVar(
                    0, n, f"degree_{point}_{family_index}_{size}"
                )
                degree[point, family_index, coordinate] = variable
                model.Add(variable == sum(
                    selected for (block_size, block), selected
                    in family.items()
                    if block_size == size and point in block
                ))
                point_row.append(variable)
        model.AddAllowedAssignments(
            point_row,
            (anchor_row_options[anchor_row_index],)
            if point == 0 and anchor_row_options is not None else rows,
        )
        # Distinct maximal lines through one point are disjoint away from
        # that point.  This follows from the pair constraints below, but the
        # summed form is a much stronger propagation constraint.
        model.Add(sum(
            (size - 1) * degree[point, 0, coordinate]
            for coordinate, size in enumerate(sizes)
        ) <= n - 1)
        model.Add(
            circle_count - degree[point, 1, 0] >= KNOWN[n - 1]
        )

    # Exact two-point deletion inequality.
    c3_index = 0
    c4_index = 1
    loss_bound = circle_count - KNOWN[n - 2]
    for first, second in pairs:
        c3_pair = sum(
            selected for (size, block), selected in circle.items()
            if size == 3 and first in block and second in block
        )
        c4_pair = sum(
            selected for (size, block), selected in circle.items()
            if size == 4 and first in block and second in block
        )
        model.Add(
            degree[first, 1, c3_index]
            + degree[second, 1, c3_index]
            - c3_pair + c4_pair <= loss_bound
        )

    # For every larger deleted set D, all original circles retaining at
    # least three points remain distinct circles of P\D.  Hence the number
    # destroyed is at most c(P)-c(n-|D|).  This is the exact support form of
    # the one- and two-point deletion inequalities above.
    maximum_deletion_size = min(maximum_deletion_size, n - 4)
    for deletion_size in range(3, maximum_deletion_size + 1):
        survivor_bound = KNOWN[n - deletion_size]
        for deleted in combinations(points, deletion_size):
            deleted_set = set(deleted)
            destroyed = sum(
                selected
                for (size, block), selected in circle.items()
                if len(deleted_set.intersection(block)) > size - 3
            )
            model.Add(circle_count - destroyed >= survivor_bound)

    # At least one point has low defect.  Choose it as 0 and relabel the
    # remaining points according to one complete profile histogram.
    branch_variables = []
    for branch_index, (_parent, profiles) in enumerate(anchor_branches):
        selected_branch = (
            None if anchor_branch_index is not None
            else model.NewBoolVar(f"anchor_branch_{branch_index}")
        )
        if selected_branch is not None:
            branch_variables.append(selected_branch)
        for coordinate in range(dimension):
            constraint = model.Add(
                degree[0, 0, coordinate] + degree[0, 1, coordinate]
                == _parent[coordinate]
            )
            if selected_branch is not None:
                constraint.OnlyEnforceIf(selected_branch)
        if profiles is not None:
            for other_point, profile in zip(points[1:], profiles):
                pair_set = {0, other_point}
                for coordinate, size in enumerate(sizes):
                    incidence = sum(
                        selected for family in (line, circle)
                        for (block_size, block), selected in family.items()
                        if block_size == size and pair_set.issubset(block)
                    )
                    constraint = model.Add(incidence == profile[coordinate])
                    if selected_branch is not None:
                        constraint.OnlyEnforceIf(selected_branch)
    if branch_variables:
        model.Add(sum(branch_variables) == 1)

    # If the fixed anchor has zero local Melchior defect, its projected line
    # arrangement is simplicial.  Cuntz's complete classification through
    # thirteen lines, together with exact normal vectors, supplies every
    # possible incidence table.  The multiplicity vector identifies a unique
    # table in the orders used here.  We fix only its supports; every support
    # remains free to be a line or a circle in the original configuration.
    anchor_line_family_count = None
    if (anchor_branch_index is not None
            and melchior_defect(anchor_branches[0][0]) == 0):
        zero_entries = [
            entry for entry in simplicial_incidence_catalogue(
                n - 1, dimension
            )
            if entry["parent"] == anchor_branches[0][0]
        ]
        if len(zero_entries) != 1:
            raise ValueError(
                "the zero-defect parent does not identify one classified "
                "simplicial incidence table"
            )
        local_blocks = zero_entries[0]["blocks"]
        # The anchor constraints above label points 1,...,11 in
        # lexicographic order of their pair profiles.  The published/catalogue
        # labels of A(11,1) are arbitrary, so canonicalise them by the same
        # profiles before fixing its supports.  Ties may be broken arbitrarily:
        # the anchor constraints do not distinguish equal-profile points.
        local_profile = {
            point: tuple(
                sum(point in block and len(block) == multiplicity
                    for block in local_blocks)
                for multiplicity in range(2, len(sizes) + 2)
            )
            for point in range(n - 1)
        }
        old_to_canonical = {
            old: new for new, old in enumerate(sorted(
                range(n - 1), key=lambda point: (local_profile[point], point)
            ))
        }
        if (anchor_branches[0][1] is not None
                and tuple(sorted(local_profile.values()))
                != anchor_branches[0][1]):
            raise ValueError(
                "simplicial incidence table and anchor histogram disagree"
            )
        canonical_supports = tuple(
            tuple(sorted(
                (0,) + tuple(old_to_canonical[point] + 1 for point in block)
            ))
            for block in local_blocks
        )
        expected_supports = set(canonical_supports)
        for size in sizes:
            for block in subsets.get(size, ()):
                if 0 not in block:
                    continue
                selected = []
                if (size, block) in line:
                    selected.append(line[size, block])
                if (size, block) in circle:
                    selected.append(circle[size, block])
                model.Add(sum(selected) == int(block in expected_supports))
        # A support through the anchor is a line exactly when its local
        # vertex block lies on the additional projective line obtained by
        # inversion and duality.  The classified tope-graph catalogue is a
        # stronger necessary condition than pairwise disjointness alone.
        line_positions = [
            index for index, support in enumerate(canonical_supports)
            if (len(support), support) in line
        ]
        if line_positions:
            allowed_line_vectors = sorted({
                tuple(int(index in subfamily) for index in line_positions)
                for subfamily in classified_zero_line_families(
                    n - 1, dimension
                )[anchor_branches[0][0]]
                if all(
                    index not in subfamily
                    for index, support in enumerate(canonical_supports)
                    if (len(support), support) not in line
                )
            })
            anchor_line_family_count = len(allowed_line_vectors)
            if anchor_line_family_index is not None:
                if not 0 <= anchor_line_family_index < len(
                        allowed_line_vectors):
                    raise ValueError("anchor line-family index out of range")
                allowed_line_vectors = (
                    allowed_line_vectors[anchor_line_family_index],
                )
            model.AddAllowedAssignments(
                [line[len(canonical_supports[index]),
                      canonical_supports[index]]
                 for index in line_positions],
                tuple(allowed_line_vectors),
            )
    elif anchor_line_family_index is not None:
        raise ValueError(
            "an anchor line family requires a fixed zero-defect branch"
        )

    # Apply the same complete histogram catalogue to every low-defect point,
    # not only to the symmetry-breaking anchor.  For each ordered pair (x,y)
    # a profile indicator records the numbers of size-k blocks containing the
    # pair.  If x has defect at most the catalogue threshold, these indicators
    # must have one of the retained histogram multisets for x's parent type.
    histogram_branches = []
    all_line_profiles = set()
    if parent_only:
        local_parent_branches = local_catalogue_branches
        zero_histograms = classified_zero_profile_histograms(
            n - 1, dimension
        )
        allowed_local_parents = {
            parent for parent, _unused in local_parent_branches
        }
        zero_histograms = {
            parent: histograms for parent, histograms
            in zero_histograms.items() if parent in allowed_local_parents
        }
        zero_histogram_by_parent = {}
        for parent, histograms in zero_histograms.items():
            if len(histograms) != 1:
                raise ValueError(
                    "a zero-defect parent has multiple profile histograms"
                )
            histogram = Counter(next(iter(histograms)))
            zero_histogram_by_parent[parent] = histogram
            all_line_profiles.update(histogram)
        all_line_profiles = tuple(sorted(all_line_profiles))
        zero_pair_statistics = classified_zero_pair_statistics(
            n - 1, dimension
        )
        zero_pair_statistics = {
            parent: statistics for parent, statistics
            in zero_pair_statistics.items() if parent in allowed_local_parents
        }
        zero_pair_keys = tuple(sorted({
            key for statistics in zero_pair_statistics.values()
            for key in statistics
        }))
        zero_line_degree_vectors = classified_zero_line_degree_vectors(
            n - 1, dimension
        )
        zero_line_degree_vectors = {
            parent: vectors for parent, vectors
            in zero_line_degree_vectors.items()
            if parent in allowed_local_parents
        }
        zero_split_branches = []
        all_split_profiles = set()
        if zero_split_histogram_enabled:
            zero_split_catalogue = classified_zero_split_profile_histograms(
                n - 1, dimension
            )
            for row, histograms in zero_split_catalogue.items():
                parent = tuple(
                    row[index] + row[dimension + index]
                    for index in range(dimension)
                )
                if parent not in allowed_local_parents:
                    continue
                for histogram in histograms:
                    counter = Counter(histogram)
                    zero_split_branches.append((row, counter))
                    all_split_profiles.update(counter)
            all_split_profiles = tuple(sorted(all_split_profiles))
    else:
        for parent, expanded_profiles in local_catalogue_branches:
            histogram = Counter(expanded_profiles)
            histogram_branches.append((parent, histogram))
            all_line_profiles.update(histogram)
        all_line_profiles = tuple(sorted(all_line_profiles))
        local_parent_branches = histogram_branches
    point_defects = []
    fixed_minimum_defect = (
        melchior_defect(anchor_branches[0][0])
        if anchor_branch_index is not None else None
    )
    for centre in points:
        defect_expression = (
            degree[centre, 0, 0] + degree[centre, 1, 0] - 3
            - sum(
                (size - 4) * (
                    degree[centre, 0, coordinate]
                    + degree[centre, 1, coordinate]
                )
                for coordinate, size in enumerate(sizes)
                if size >= 5
            )
        )
        defect = model.NewIntVar(
            -n * n, n * n, f"melchior_defect_{centre}"
        )
        model.Add(defect == defect_expression)
        point_defects.append(defect)
        model.Add(sum(
            size * degree[centre, 0, coordinate]
            for coordinate, size in enumerate(sizes)
        ) <= n - 1 + defect)
        # In a split branch, point 0 is chosen among the points of minimum
        # local Melchior defect.  Relabelling any genuine configuration in
        # this way loses no cases and removes duplicate branches in which a
        # smaller-defect point was left elsewhere.
        if anchor_branch_index is not None:
            model.Add(defect >= fixed_minimum_defect)
            model.Add(
                defect <= total_defect - fixed_minimum_defect * (n - 1)
            )
        is_low = model.NewBoolVar(f"low_defect_{centre}")
        model.Add(defect <= maximum_defect).OnlyEnforceIf(is_low)
        model.Add(defect >= maximum_defect + 1).OnlyEnforceIf(is_low.Not())
        local_choices = []
        for branch_index, (parent, _histogram) in enumerate(
                local_parent_branches):
            choice = model.NewBoolVar(
                f"local_histogram_{centre}_{branch_index}"
            )
            local_choices.append(choice)
            for coordinate in range(dimension):
                model.Add(
                    degree[centre, 0, coordinate]
                    + degree[centre, 1, coordinate]
                    == parent[coordinate]
                ).OnlyEnforceIf(choice)
            if parent_only and melchior_defect(parent) == 0:
                model.AddAllowedAssignments(
                    [degree[centre, 0, coordinate]
                     for coordinate in range(dimension)],
                    zero_line_degree_vectors[parent],
                ).OnlyEnforceIf(choice)
            if (parent_only and anchor_branch_index is not None
                    and melchior_defect(parent) == fixed_minimum_defect
                    and parent < anchor_branches[0][0]):
                # Among all minimum-defect points, choose the anchor with
                # lexicographically least local multiplicity vector.
                model.Add(choice == 0)
        model.Add(sum(local_choices) == is_low)
        if parent_only:
            zero_choice_indices = [
                index for index, (parent, _unused)
                in enumerate(local_parent_branches)
                if melchior_defect(parent) == 0
            ]
            is_zero = sum(
                local_choices[index] for index in zero_choice_indices
            )
            profile_indicators = {
                (other, profile_index): model.NewBoolVar(
                    f"zero_pair_profile_{centre}_{other}_{profile_index}"
                )
                for other in points if other != centre
                for profile_index in range(len(all_line_profiles))
            }
            for other in points:
                if other == centre:
                    continue
                model.Add(sum(
                    profile_indicators[other, profile_index]
                    for profile_index in range(len(all_line_profiles))
                ) == is_zero)
                pair_set = {centre, other}
                for profile_index, profile in enumerate(all_line_profiles):
                    indicator = profile_indicators[other, profile_index]
                    for coordinate, size in enumerate(sizes):
                        incidence = sum(
                            selected for family in (line, circle)
                            for (block_size, block), selected
                            in family.items()
                            if block_size == size
                            and pair_set.issubset(block)
                        )
                        model.Add(
                            incidence == profile[coordinate]
                        ).OnlyEnforceIf(indicator)
            for profile_index, profile in enumerate(all_line_profiles):
                model.Add(sum(
                    profile_indicators[other, profile_index]
                    for other in points if other != centre
                ) == sum(
                    local_choices[index]
                    * zero_histogram_by_parent[parent].get(profile, 0)
                    for index, (parent, _unused)
                    in enumerate(local_parent_branches)
                    if melchior_defect(parent) == 0
                ))
            if zero_split_histogram_enabled:
                split_choices = tuple(
                    model.NewBoolVar(
                        f"zero_split_choice_{centre}_{branch_index}"
                    )
                    for branch_index in range(len(zero_split_branches))
                )
                model.Add(sum(split_choices) == is_zero)
                for branch_index, (row, _histogram) in enumerate(
                        zero_split_branches):
                    for coordinate in range(dimension):
                        model.Add(
                            degree[centre, 0, coordinate]
                            == row[coordinate]
                        ).OnlyEnforceIf(split_choices[branch_index])
                        model.Add(
                            degree[centre, 1, coordinate]
                            == row[dimension + coordinate]
                        ).OnlyEnforceIf(split_choices[branch_index])
                split_indicators = {
                    (other, profile_index): model.NewBoolVar(
                        f"zero_split_profile_{centre}_{other}_{profile_index}"
                    )
                    for other in points if other != centre
                    for profile_index in range(len(all_split_profiles))
                }
                for other in points:
                    if other == centre:
                        continue
                    model.Add(sum(
                        split_indicators[other, profile_index]
                        for profile_index in range(len(all_split_profiles))
                    ) == is_zero)
                    pair_set = {centre, other}
                    for profile_index, profile in enumerate(all_split_profiles):
                        indicator = split_indicators[other, profile_index]
                        for family_index, family in enumerate((line, circle)):
                            for coordinate, size in enumerate(sizes):
                                incidence = sum(
                                    selected for (block_size, block), selected
                                    in family.items()
                                    if block_size == size
                                    and pair_set.issubset(block)
                                )
                                model.Add(
                                    incidence
                                    == profile[
                                        family_index * dimension + coordinate
                                    ]
                                ).OnlyEnforceIf(indicator)
                for profile_index, profile in enumerate(all_split_profiles):
                    model.Add(sum(
                        split_indicators[other, profile_index]
                        for other in points if other != centre
                    ) == sum(
                        split_choices[branch_index]
                        * histogram.get(profile, 0)
                        for branch_index, (_row, histogram)
                        in enumerate(zero_split_branches)
                    ))
            if not zero_pair_statistics_enabled:
                continue

            profile_index_of = {
                profile: index for index, profile
                in enumerate(all_line_profiles)
            }
            pair_key_variables = {
                key: [] for key in zero_pair_keys
            }
            other_points = tuple(
                point for point in points if point != centre
            )
            for first, second in combinations(other_points, 2):
                pair_variables = []
                triple_set = {centre, first, second}
                for low_profile, high_profile, multiplicity in zero_pair_keys:
                    orientations = [(low_profile, high_profile)]
                    if low_profile != high_profile:
                        orientations.append((high_profile, low_profile))
                    relation = sum(
                        selected for family in (line, circle)
                        for (block_size, block), selected in family.items()
                        if block_size == multiplicity + 1
                        and triple_set.issubset(block)
                    )
                    for first_profile, second_profile in orientations:
                        variable = model.NewBoolVar(
                            "zero_pair_stat_"
                            f"{centre}_{first}_{second}_"
                            f"{profile_index_of[first_profile]}_"
                            f"{profile_index_of[second_profile]}_"
                            f"{multiplicity}"
                        )
                        first_indicator = profile_indicators[
                            first, profile_index_of[first_profile]
                        ]
                        second_indicator = profile_indicators[
                            second, profile_index_of[second_profile]
                        ]
                        model.Add(variable <= first_indicator)
                        model.Add(variable <= second_indicator)
                        model.Add(variable <= relation)
                        model.Add(
                            variable >= first_indicator
                            + second_indicator + relation - 2
                        )
                        pair_variables.append(variable)
                        pair_key_variables[
                            low_profile, high_profile, multiplicity
                        ].append(variable)
                model.Add(sum(pair_variables) == is_zero)
            for key, variables in pair_key_variables.items():
                model.Add(sum(variables) == sum(
                    local_choices[index]
                    * zero_pair_statistics[parent].get(key, 0)
                    for index, (parent, _unused)
                    in enumerate(local_parent_branches)
                    if melchior_defect(parent) == 0
                ))
            continue

        profile_indicators = {
            (other, profile_index): model.NewBoolVar(
                f"pair_profile_{centre}_{other}_{profile_index}"
            )
            for other in points if other != centre
            for profile_index in range(len(all_line_profiles))
        }
        for other in points:
            if other == centre:
                continue
            model.Add(sum(
                profile_indicators[other, profile_index]
                for profile_index in range(len(all_line_profiles))
            ) == is_low)
            pair_set = {centre, other}
            for profile_index, profile in enumerate(all_line_profiles):
                indicator = profile_indicators[other, profile_index]
                for coordinate, size in enumerate(sizes):
                    incidence = sum(
                        selected for family in (line, circle)
                        for (block_size, block), selected in family.items()
                        if block_size == size and pair_set.issubset(block)
                    )
                    model.Add(
                        incidence == profile[coordinate]
                    ).OnlyEnforceIf(indicator)
        for profile_index, profile in enumerate(all_line_profiles):
            model.Add(sum(
                profile_indicators[other, profile_index]
                for other in points if other != centre
            ) == sum(
                local_choices[branch_index]
                * histogram.get(profile, 0)
                for branch_index, (_parent, histogram)
                in enumerate(histogram_branches)
            ))
    # This equality follows by summing the local incidence degrees, but
    # recording it explicitly greatly strengthens propagation in the small
    # positive-defect branches.
    model.Add(sum(point_defects) == total_defect)

    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = seconds
    solver.parameters.num_search_workers = solver_workers
    solver.parameters.random_seed = random_seed
    status = solver.Solve(model)
    return {
        "signature": list(signature),
        "circle_count": circle_count,
        "anchor_branch_count": len(anchor_branches),
        "anchor_branch_index": anchor_branch_index,
        "anchor_defect_bound": anchor_defect_bound,
        "maximum_deletion_size": maximum_deletion_size,
        "solver_workers": solver_workers,
        "random_seed": random_seed,
        "parent_only": parent_only,
        "anchor_row_index": anchor_row_index,
        "anchor_line_family_index": anchor_line_family_index,
        "anchor_line_family_count": anchor_line_family_count,
        "zero_pair_statistics_enabled": zero_pair_statistics_enabled,
        "zero_split_histogram_enabled": zero_split_histogram_enabled,
        "status": solver.StatusName(status),
        "wall_time_seconds": solver.WallTime(),
        "variables": len(model.Proto().variables),
        "constraints": len(model.Proto().constraints),
    }


def solve_task(task):
    return solve_signature(*task)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", type=int, choices=tuple(INPUTS), required=True)
    parser.add_argument("--input-json", type=Path)
    parser.add_argument("--seconds", type=float, default=120.0)
    parser.add_argument("--jobs", type=int, default=1)
    parser.add_argument("--limit", type=int)
    parser.add_argument("--anchor-branch", type=int)
    parser.add_argument("--anchor-row", type=int)
    parser.add_argument("--anchor-line-family", type=int)
    parser.add_argument("--split-anchor-branches", action="store_true")
    parser.add_argument("--maximum-deletion-size", type=int, default=2)
    parser.add_argument("--solver-workers", type=int, default=1)
    parser.add_argument("--random-seed", type=int, default=0)
    parser.add_argument(
        "--parent-only", action="store_true",
        help="use only local multiplicity vectors, omitting pair-profile histograms",
    )
    parser.add_argument("--no-zero-pair-statistics", action="store_true")
    parser.add_argument("--no-zero-split-histogram", action="store_true")
    parser.add_argument("--maximum-anchor-defect-bound", type=int)
    parser.add_argument("--minimum-anchor-defect-bound", type=int)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    source = args.input_json or HERE / INPUTS[args.n]
    records = retained_records(args.n, source)
    if args.maximum_anchor_defect_bound is not None:
        filtered = []
        for record in records:
            signature = tuple(record["signature"])
            dimension = len(signature) // 2
            sizes = tuple(range(3, 3 + dimension))
            line_numbers = signature[:dimension]
            circle_numbers = signature[dimension:]
            total_defect = (
                3 * (line_numbers[0] + circle_numbers[0]) - 3 * args.n
                - sum(
                    (size - 4) * size * (line_number + circle_number)
                    for size, line_number, circle_number in zip(
                        sizes[2:], line_numbers[2:], circle_numbers[2:]
                    )
                )
            )
            if (total_defect // args.n
                    <= args.maximum_anchor_defect_bound
                    and (args.minimum_anchor_defect_bound is None
                         or total_defect // args.n
                         >= args.minimum_anchor_defect_bound)):
                filtered.append(record)
        records = tuple(filtered)
    elif args.minimum_anchor_defect_bound is not None:
        raise ValueError(
            "--minimum-anchor-defect-bound requires the maximum bound"
        )
    if args.limit is not None:
        records = records[:args.limit]
    if args.split_anchor_branches and args.anchor_branch is not None:
        raise ValueError("choose only one anchor-branch mode")
    if args.anchor_row is not None and args.anchor_branch is None:
        raise ValueError("--anchor-row requires --anchor-branch")
    if args.anchor_line_family is not None and args.anchor_branch is None:
        raise ValueError(
            "--anchor-line-family requires --anchor-branch"
        )
    if args.split_anchor_branches:
        dimension = len(records[0]["signature"]) // 2 if records else 0
        maximum_block_size = 2 + dimension
        branch_loader = (
            load_anchor_parent_types if args.parent_only
            else load_anchor_profiles
        )
        _path, branches = branch_loader(args.n, maximum_block_size)
        tasks = [
            (args.n, tuple(record["signature"]), args.seconds, branch_index,
             args.maximum_deletion_size, args.solver_workers)
            + (args.random_seed, args.parent_only, None,
               not args.no_zero_pair_statistics, None,
               not args.no_zero_split_histogram)
            for record in records
            for branch_index in range(len(branches))
        ]
    else:
        tasks = [
            (args.n, tuple(record["signature"]), args.seconds,
             args.anchor_branch, args.maximum_deletion_size,
             args.solver_workers, args.random_seed, args.parent_only,
             args.anchor_row, not args.no_zero_pair_statistics,
             args.anchor_line_family, not args.no_zero_split_histogram)
            for record in records
        ]
    if args.jobs == 1:
        results = list(map(solve_task, tasks))
    else:
        with ProcessPoolExecutor(max_workers=args.jobs) as executor:
            results = list(executor.map(solve_task, tasks, chunksize=1))
    counts = Counter(record["status"] for record in results)
    if args.split_anchor_branches:
        by_signature = {}
        for result in results:
            by_signature.setdefault(tuple(result["signature"]), []).append(
                result
            )
        signature_records = []
        for signature, branch_results in by_signature.items():
            statuses = Counter(result["status"] for result in branch_results)
            if any(status in ("OPTIMAL", "FEASIBLE") for status in statuses):
                status = "FEASIBLE_BRANCH"
            elif any(not status.startswith("INFEASIBLE")
                     for status in statuses):
                status = "UNKNOWN"
            else:
                status = "INFEASIBLE"
            signature_records.append({
                "signature": list(signature),
                "status": status,
                "branch_status_counts": dict(statuses),
            })
        unclosed = [
            record for record in signature_records
            if record["status"] != "INFEASIBLE"
        ]
    else:
        signature_records = results
        unclosed = [
            record for record in results
            if not record["status"].startswith("INFEASIBLE")
        ]
    if args.parent_only:
        catalogue_path = load_anchor_parent_types(
            args.n, 2 + len(records[0]["signature"]) // 2
            if records else {12: 6, 13: 6, 14: 7}[args.n]
        )[0]
    else:
        catalogue_path = HERE / (
            "n12_low_defect_line_histograms_wiring_retry300.json"
            if args.n == 12
            else f"n{args.n}_low_defect_line_histograms_pbd.json"
        )
    payload = {
        "schema_version": 1,
        "status": "PASS" if not unclosed else "INCOMPLETE",
        "claim": (
            "Exact support filter anchored at a low-defect point; every "
            + ("retained local multiplicity type"
               if args.parent_only else "retained profile histogram")
            + " and every block support is covered."
        ),
        "n": args.n,
        "source_file": source.name,
        "source_sha256": sha256(source.read_bytes()).hexdigest(),
        "catalogue_file": catalogue_path.name,
        "catalogue_sha256": sha256(catalogue_path.read_bytes()).hexdigest(),
        "input_signature_count": len(records),
        "branch_task_count": len(tasks),
        "split_anchor_branches": args.split_anchor_branches,
        "parent_only": args.parent_only,
        "zero_pair_statistics_enabled": (
            not args.no_zero_pair_statistics
        ),
        "zero_split_histogram_enabled": (
            not args.no_zero_split_histogram
        ),
        "seconds_per_signature": args.seconds,
        "status_counts": dict(counts),
        "unclosed_count": len(unclosed),
        "unclosed": unclosed,
        "signature_records": signature_records,
        "records": results,
    }
    args.output.write_text(
        json.dumps(payload, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        "status": payload["status"],
        "input_signature_count": len(records),
        "branch_task_count": len(tasks),
        "status_counts": dict(counts),
        "unclosed_count": len(unclosed),
        "output": str(args.output),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/pair_profile_generator.py <==
#!/usr/bin/env python3
"""Pure generator of the point-pair profiles used by the isolated model."""

from __future__ import annotations

from functools import lru_cache


@lru_cache(maxsize=None)
def profiles(n: int, maximum_block_size: int) -> tuple[tuple[int, ...], ...]:
    """Return all exact off-pair partitions; no solver or file is involved."""
    sizes = tuple(range(3, maximum_block_size + 1))
    answer: set[tuple[int, ...]] = set()
    for line_size in (None, *sizes):
        line = tuple(int(line_size == k) for k in sizes)
        used = 0 if line_size is None else line_size - 2
        work = [0] * len(sizes)

        def rec(index: int, remaining: int) -> None:
            if index == len(sizes):
                if remaining == 0:
                    answer.add(line + tuple(work))
                return
            weight = sizes[index] - 2
            for number in range(remaining // weight + 1):
                work[index] = number
                rec(index + 1, remaining - number * weight)
            work[index] = 0

        rec(0, n - 2 - used)
    return tuple(sorted(answer))


==> anc/computation/n9_to_14/projected_arrangement_model.py <==
#!/usr/bin/env python3
"""Shared projected-line-arrangement constraints for 9 <= n <= 15.

For a point x of an admissible configuration P, invert about x and dualize
the remaining n-1 points.  A maximal k-point line or circle through x then
becomes a vertex of multiplicity k-1 in an arrangement of n-1 real
projective lines.  This module generates necessary local multiplicity types
and their splits into line-block and circle-block incidences.

The module is deliberately independent of the historical node tree and of
the corrected support-free signature diagnostics.  It contains no theorem
claim and writes no output file.  Dedicated verifiers decide which uses of
the generated constraints are complete certificates.
"""

from __future__ import annotations

from functools import lru_cache
from math import ceil, comb


MAXIMUM_BLOCK_SIZE = {
    9: 5,
    10: 6,
    11: 6,
    12: 6,
    13: 6,
    14: 7,
    15: 7,
}


# Invariant vectors (t_2,t_3,...) of the stretchable simplicial
# arrangements in Cuntz's complete table, with the near-pencil omitted.
# A near-pencil has a vertex of multiplicity q-1 and is automatically absent
# in every branch covered by MAXIMUM_BLOCK_SIZE.
CUNTZ_SIMPLICIAL_TYPES = {
    8: {(4, 6, 1)},
    9: {(6, 4, 3)},
    10: {(5, 10, 0, 1), (6, 7, 3)},
    11: {(7, 8, 4)},
    12: {(6, 15, 0, 0, 1), (8, 10, 3, 1), (9, 7, 6)},
    13: {(9, 12, 3, 0, 1), (12, 4, 9),
         (10, 10, 3, 2), (6, 18, 3)},
    14: {(7, 21, 0, 0, 0, 1), (11, 12, 4, 2),
         (9, 16, 4, 1), (10, 14, 4, 0, 1)},
}


# Classical orchard upper bounds for the number of lines containing exactly
# three points.  Burr--Gruenbaum--Sloane's definition does not exclude other
# lines containing four or more points.  The entries through twelve points
# are exact; their Table I gives upper bounds 24 and 27 at thirteen and
# fourteen points, respectively.
ORCHARD_UPPER_BOUNDS = {
    4: 1,
    5: 2,
    6: 4,
    7: 6,
    8: 7,
    9: 10,
    10: 12,
    11: 16,
    12: 19,
    13: 24,
    14: 27,
}


def choose(n: int, r: int) -> int:
    return comb(n, r) if 0 <= r <= n else 0


def ordinary_line_lower_bound(number_of_points: int) -> int:
    """The finite bounds used for the dual point arrangements."""
    if number_of_points >= 9:
        return ceil(6 * number_of_points / 13)
    return {8: 4, 7: 3}.get(number_of_points, 2)


def melchior_defect(local_type: tuple[int, ...]) -> int:
    """Return t_2-3-sum_{r>=4}(r-3)t_r."""
    return (local_type[0] - 3
            - sum((r - 3) * local_type[r - 2]
                  for r in range(4, len(local_type) + 2)))


def edge_count(local_type: tuple[int, ...]) -> int:
    """Number of projective edges, sum r t_r."""
    return sum(r * local_type[r - 2]
               for r in range(2, len(local_type) + 2))


def _standard_line_inequalities(
    number_of_lines: int,
    local_type: tuple[int, ...],
    use_elliott_line_count_bound: bool = True,
) -> bool:
    """Classical necessary inequalities for a real line arrangement."""
    multiplicity = {
        r: local_type[r - 2] if r <= len(local_type) + 1 else 0
        for r in range(2, number_of_lines)
    }
    t2 = multiplicity[2]
    t3 = multiplicity.get(3, 0)
    if t2 < ordinary_line_lower_bound(number_of_lines):
        return False
    if 4 * t2 + 3 * t3 < (
            4 * number_of_lines
            + 4 * sum((2 * r - 9) * multiplicity[r]
                      for r in multiplicity if r >= 5)):
        return False
    maximum_multiplicity = max(
        (r for r, number in multiplicity.items() if number), default=0
    )
    if (3 * maximum_multiplicity < 2 * number_of_lines
            and 4 * t2 + 3 * t3 < (
                4 * number_of_lines
                + sum(r * (r - 4) * multiplicity[r]
                      for r in multiplicity if r >= 5))):
        return False
    if 2 * t2 + 3 * t3 < (
            16 + sum((4 * r - 15) * multiplicity[r]
                     for r in multiplicity if r >= 4)):
        return False
    # Elliott, Theorem 3: q points with no q-1 collinear determine at least
    # 2q-4 connecting lines when q>=10.  After point-line duality this is a
    # lower bound for the number of vertices.  The maximum-multiplicity
    # condition below is exactly the missing-hyperplane hypothesis.
    if (use_elliott_line_count_bound
            and number_of_lines >= 10
            and max((r for r, number in multiplicity.items() if number),
                    default=0) <= number_of_lines - 2
            and sum(local_type) < 2 * number_of_lines - 4):
        return False
    return True


def _block_capacity_inequalities(
    number_of_points: int,
    local_type: tuple[int, ...],
) -> bool:
    """Necessary incidence bounds for all maximal connecting lines.

    Regard the dual arrangement as a set of ``number_of_points`` points and
    each multiplicity-r vertex as its maximal r-point connecting line.  The
    union of j distinct lines has at least the sum of their sizes minus
    C(j,2) points.  Moreover, a fixed r-point line needs r(q-r) incidences
    with the other maximal lines, and two fixed lines of sizes a and b need
    at least (a-1)(b-1) further connecting lines.
    """
    sizes = tuple(range(2, len(local_type) + 2))
    line_sizes = sorted(
        (size for size, number in zip(sizes, local_type)
         for _ in range(number)),
        reverse=True,
    )
    partial = 0
    for number, size in enumerate(line_sizes, 1):
        partial += size
        if partial - choose(number, 2) > number_of_points:
            return False

    weighted = sum(
        (size - 1) * number
        for size, number in zip(sizes, local_type)
    )
    line_count = sum(local_type)
    for size, number in zip(sizes, local_type):
        if number and weighted - (size - 1) < size * (
                number_of_points - size):
            return False
    for index, first_size in enumerate(sizes):
        for second_index in range(index, len(sizes)):
            second_size = sizes[second_index]
            if index == second_index:
                present = local_type[index] >= 2
            else:
                present = bool(
                    local_type[index] and local_type[second_index]
                )
            if present and line_count - 2 < (
                    first_size - 1) * (second_size - 1):
                return False
    return True


def _subset_orchard_inequalities(
    number_of_points: int,
    local_type: tuple[int, ...],
) -> bool:
    """Average the orchard bound over every subset of each size."""
    sizes = tuple(range(2, len(local_type) + 2))
    for subset_size in range(4, number_of_points + 1):
        inherited_three_point_lines = sum(
            number * choose(size, 3)
            * choose(number_of_points - size, subset_size - 3)
            for size, number in zip(sizes, local_type)
        )
        if inherited_three_point_lines > (
                choose(number_of_points, subset_size)
                * ORCHARD_UPPER_BOUNDS[subset_size]):
            return False
    return True


def _elliott_avoiding_point_subset_inequalities(
    number_of_image_points: int,
    circle_part: tuple[int, ...],
) -> bool:
    """Sum Elliott's external-point line lemma over image-point subsets.

    A circle of size k through the inversion centre becomes a connecting
    line on r=k-1 image points which avoids that centre.  Its contribution
    to the sum over m-subsets is the number of subsets meeting it at least
    twice.  For m larger than the maximum image-line size every subset is
    noncollinear, so Elliott's Lemma 3 gives m-1 avoiding lines.  The
    strengthening immediately following the lemma gives m unless m-1 of the
    subset are collinear.
    """
    image_line_sizes = tuple(range(2, len(circle_part) + 2))
    maximum_image_line_size = image_line_sizes[-1]
    for subset_size in range(
            maximum_image_line_size + 1, number_of_image_points + 1):
        inherited_avoiding_lines = sum(
            number * (
                choose(number_of_image_points, subset_size)
                - choose(number_of_image_points - size, subset_size)
                - size * choose(
                    number_of_image_points - size, subset_size - 1
                )
            )
            for size, number in zip(image_line_sizes, circle_part)
        )
        per_subset = (
            subset_size
            if maximum_image_line_size <= subset_size - 2
            else subset_size - 1
        )
        if inherited_avoiding_lines < (
                per_subset
                * choose(number_of_image_points, subset_size)):
            return False
    return True


def _summed_subset_line_inequalities(
    number_of_points: int,
    local_type: tuple[int, ...],
    use_elliott_line_count_bound: bool = True,
) -> bool:
    """Sum standard line inequalities over all noncollinear subsets."""
    maximum_line_size = len(local_type) + 1
    sizes = tuple(range(2, maximum_line_size + 1))
    for subset_size in range(maximum_line_size + 1, number_of_points):
        subset_count = choose(number_of_points, subset_size)
        ordinary = defect = bojanowski = shnurnikov = 0
        for size, number in zip(sizes, local_type):
            for intersection in range(2, min(size, subset_size) + 1):
                multiplicity = (
                    number * choose(size, intersection)
                    * choose(
                        number_of_points - size,
                        subset_size - intersection,
                    )
                )
                if intersection == 2:
                    ordinary += multiplicity
                defect += multiplicity * (
                    1 if intersection == 2 else
                    (-(intersection - 3) if intersection >= 4 else 0)
                )
                bojanowski += multiplicity * (
                    4 if intersection == 2 else
                    (3 if intersection == 3 else
                     (4 * intersection - intersection * intersection
                      if intersection >= 5 else 0))
                )
                shnurnikov += multiplicity * (
                    2 if intersection == 2 else
                    (3 if intersection == 3 else
                     (15 - 4 * intersection
                     if intersection >= 4 else 0))
                )
        if ordinary < (
                ordinary_line_lower_bound(subset_size) * subset_count):
            return False
        if defect < 3 * subset_count:
            return False
        if (3 * maximum_line_size < 2 * subset_size
                and bojanowski < 4 * subset_size * subset_count):
            return False
        if (subset_size >= maximum_line_size + 3
                and shnurnikov < 16 * subset_count):
            return False
        # Sum Elliott's Theorem 3 over all subsets for which its two
        # hypotheses are forced: subset_size>=10 and no subset_size-1
        # collinear points.
        inherited_line_count = sum(
            number * (
                subset_count
                - choose(number_of_points - size, subset_size)
                - size * choose(
                    number_of_points - size, subset_size - 1
                )
            )
            for size, number in zip(sizes, local_type)
        )
        if (use_elliott_line_count_bound
                and subset_size >= 10
                and maximum_line_size <= subset_size - 2
                and inherited_line_count
                < (2 * subset_size - 4) * subset_count):
            return False
    return True


def _cuntz_zero_defect_type(
    number_of_lines: int,
    local_type: tuple[int, ...],
) -> bool:
    padded = local_type + (0,) * (number_of_lines - 1 - len(local_type))
    return padded in {
        row + (0,) * (number_of_lines - 1 - len(row))
        for row in CUNTZ_SIMPLICIAL_TYPES[number_of_lines]
    }


def _projective_face_congruence(
    number_of_lines: int,
    local_type: tuple[int, ...],
) -> bool:
    """Euler/face congruence, with the even-line two-colour gap.

    In every projective arrangement delta is congruent to twice the edge
    count modulo three.  If the number of lines is even, the product of the
    homogeneous line equations colours the projective faces.  The two colour
    classes have the same edge residue; consequently a positive defect is at
    least 2 when E=1 mod 3 and at least 4 when E=2 mod 3.
    """
    defect = melchior_defect(local_type)
    residue = edge_count(local_type) % 3
    if defect % 3 != (2 * residue) % 3:
        return False
    if number_of_lines % 2 == 0 and residue and defect < 2 * residue:
        return False
    return True


@lru_cache(maxsize=None)
def projected_local_types(
    n: int,
    maximum_block_size: int | None = None,
    use_elliott_line_count_bound: bool = True,
) -> tuple[tuple[int, ...], ...]:
    """Generate all retained (t_2,...,t_{K-1}) local types."""
    if maximum_block_size is None:
        maximum_block_size = MAXIMUM_BLOCK_SIZE[n]
    number_of_lines = n - 1
    maximum_multiplicity = maximum_block_size - 1
    work = [0] * (maximum_multiplicity - 1)
    answer: list[tuple[int, ...]] = []

    def rec(multiplicity: int, remaining_pairs: int) -> None:
        if multiplicity == 2:
            local_type = (remaining_pairs,) + tuple(
                work[r - 2] for r in range(3, maximum_multiplicity + 1))
            defect = melchior_defect(local_type)
            if defect < 0:
                return
            if not _projective_face_congruence(
                    number_of_lines, local_type):
                return
            if defect == 0 and not _cuntz_zero_defect_type(
                    number_of_lines, local_type):
                return
            # Under point-line duality, t_3 is exactly the number of
            # three-point lines in the corresponding orchard problem.
            t3 = local_type[1] if len(local_type) >= 2 else 0
            if t3 > ORCHARD_UPPER_BOUNDS[number_of_lines]:
                return
            if not _standard_line_inequalities(
                    number_of_lines, local_type,
                    use_elliott_line_count_bound):
                return
            if not _block_capacity_inequalities(
                    number_of_lines, local_type):
                return
            if not _subset_orchard_inequalities(
                    number_of_lines, local_type):
                return
            if not _summed_subset_line_inequalities(
                    number_of_lines, local_type,
                    use_elliott_line_count_bound):
                return
            answer.append(local_type)
            return
        weight = choose(multiplicity, 2)
        for count in range(remaining_pairs // weight + 1):
            work[multiplicity - 2] = count
            rec(multiplicity - 1, remaining_pairs - count * weight)
        work[multiplicity - 2] = 0

    rec(maximum_multiplicity, choose(number_of_lines, 2))
    return tuple(answer)


@lru_cache(maxsize=None)
def category_point_rows(
    n: int,
    maximum_block_size: int | None = None,
) -> tuple[tuple[int, ...], ...]:
    """Split every local type into line-block and circle-block counts."""
    if maximum_block_size is None:
        maximum_block_size = MAXIMUM_BLOCK_SIZE[n]
    local_types = projected_local_types(n, maximum_block_size)
    dimension = maximum_block_size - 2
    line_part = [0] * dimension
    answer: list[tuple[int, ...]] = []

    for local_type in local_types:
        def rec(index: int, used_other_points: int) -> None:
            if index == dimension:
                circle_part = tuple(
                    local_type[j] - line_part[j]
                    for j in range(dimension)
                )
                # Zhang's pointed ordinary-line theorem, applied after
                # inversion about x, gives at least ceil((n-1)/6) ordinary
                # image lines avoiding the inversion centre.  These are
                # exactly the original three-point circles through x.
                if circle_part[0] < ceil((n - 1) / 6):
                    return
                # Elliott, Lemma 3 and the strengthening immediately after
                # it: q>=4 noncollinear points determine at least q lines
                # avoiding a prescribed external point unless q-1 of them
                # are collinear.  Here q=n-1 and a collinear q-1 image set
                # would give an original block of size n-1, excluded by the
                # present maximum-block branch.  These avoiding image lines
                # are exactly the original circles through the centre.
                if sum(circle_part) < n - 1:
                    return
                if not _elliott_avoiding_point_subset_inequalities(
                        n - 1, circle_part):
                    return
                answer.append(
                    tuple(line_part)
                    + circle_part)
                return
            multiplicity = index + 2
            upper = min(
                local_type[index],
                (n - 1 - used_other_points) // multiplicity,
            )
            for count in range(upper + 1):
                line_part[index] = count
                rec(index + 1,
                    used_other_points + multiplicity * count)
            line_part[index] = 0

        rec(0, 0)
    return tuple(answer)


@lru_cache(maxsize=None)
def projected_global_block_totals(
    n: int,
    maximum_block_size: int | None = None,
) -> tuple[tuple[int, ...], ...]:
    """Return block-count totals permitted by all projected point rows.

    If ``B_k`` denotes the total number of selected k-point lines and
    circles, double counting incidences gives

        sum_x t_{k-1}(x) = k B_k.

    The returned rows are the possible vectors ``(B_3,...,B_K)`` obtained by
    summing ``n`` retained local types and applying these divisibilities.  It
    is only an aggregate necessary condition; the support model still imposes
    every point row separately.
    """
    if maximum_block_size is None:
        maximum_block_size = MAXIMUM_BLOCK_SIZE[n]
    local_types = projected_local_types(n, maximum_block_size)
    dimension = maximum_block_size - 2
    sums = {(0,) * dimension}
    for _ in range(n):
        sums = {
            tuple(left + right for left, right in zip(total, local_type))
            for total in sums
            for local_type in local_types
        }
    rows = {
        tuple(total[k - 3] // k
              for k in range(3, maximum_block_size + 1))
        for total in sums
        if all(total[k - 3] % k == 0
               for k in range(3, maximum_block_size + 1))
    }
    return tuple(sorted(rows))


@lru_cache(maxsize=None)
def projected_global_zero_counts(
    n: int,
    maximum_block_size: int | None = None,
) -> dict[tuple[int, ...], tuple[int, ...]]:
    """Possible numbers of zero-defect centres at each block total.

    The key is ``(B_3,...,B_K)`` as in
    :func:`projected_global_block_totals`; the value lists every number of
    local Melchior-defect-zero rows which can occur in an n-row sum.  This is
    a small dynamic programme on local weak vectors, not a support search.
    """
    if maximum_block_size is None:
        maximum_block_size = MAXIMUM_BLOCK_SIZE[n]
    local_types = projected_local_types(n, maximum_block_size)
    dimension = maximum_block_size - 2
    states = {((0,) * dimension, 0)}
    for _ in range(n):
        states = {
            (tuple(left + right
                   for left, right in zip(total, local_type)),
             zero_count + int(melchior_defect(local_type) == 0))
            for total, zero_count in states
            for local_type in local_types
        }
    answer: dict[tuple[int, ...], set[int]] = {}
    for total, zero_count in states:
        if not all(total[k - 3] % k == 0
                   for k in range(3, maximum_block_size + 1)):
            continue
        row = tuple(
            total[k - 3] // k
            for k in range(3, maximum_block_size + 1)
        )
        answer.setdefault(row, set()).add(zero_count)
    return {
        row: tuple(sorted(counts))
        for row, counts in sorted(answer.items())
    }


def n15_local_weight(local_type: tuple[int, ...]) -> int:
    """The local weight 2t_3+5t_4+9t_5+14t_6 for n=15."""
    assert len(local_type) == 5
    return (2 * local_type[1] + 5 * local_type[2]
            + 9 * local_type[3] + 14 * local_type[4])


==> anc/computation/n9_to_14/run_verification.py <==
#!/usr/bin/env python3
"""Reproduce the final n=9,...,14 verification chain.

All generated certificates are written below ``certificates``.  The runner
accepts a stage only when the producing program terminates successfully; its
final audit additionally checks every terminal status, the unique n=10
residual signature, and SHA-256 digests of all source and certificate files.
"""

from __future__ import annotations

import argparse
from hashlib import sha256
import json
from pathlib import Path
import subprocess
import sys


HERE = Path(__file__).resolve().parent
CERTIFICATES = HERE / "certificates"
RANGES = {
    9: (17, 24),
    10: (25, 32),
    11: (33, 40),
    12: (41, 50),
}
EXPECTED_N10 = [10, 0, 0, 0, 10, 20, 2, 0, 15]


def run(script: str, *arguments: object) -> None:
    command = [sys.executable, str(HERE / script)]
    command.extend(map(str, arguments))
    subprocess.run(command, cwd=HERE, check=True)


def read(name: str) -> dict[str, object]:
    return json.loads((CERTIFICATES / name).read_text(encoding="utf-8"))


def retained_top_signatures(document: dict[str, object]) -> list[list[int]]:
    return [
        record["signature"]
        for record in document["levels"][str(document["n"])]
        if not str(record["status"]).startswith("INFEASIBLE")
    ]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--jobs", type=int, default=2)
    parser.add_argument("--seconds", type=float, default=240.0)
    args = parser.parse_args()
    CERTIFICATES.mkdir(parents=True, exist_ok=True)

    run("verify_largest_block_reduction.py", "--quiet")

    for n, (first, last) in RANGES.items():
        prefix = f"n{n}"
        local = CERTIFICATES / f"{prefix}_01_signature_filter.json"
        summed = CERTIFICATES / f"{prefix}_02_augmented_summed.json"
        rows = CERTIFICATES / f"{prefix}_03_augmented_point_rows.json"
        run(
            "verify_local_type_filter.py",
            "--n", n,
            "--first-circle-count", first,
            "--last-circle-count", last,
            "--output", local,
            "--quiet",
        )
        run(
            "verify_augmented_line_melchior.py",
            "--n", n, "--input-json", local,
            "--summed-only", "--jobs", args.jobs,
            "--seconds", args.seconds, "--output", summed,
        )
        run(
            "verify_augmented_line_melchior.py",
            "--n", n, "--input-json", summed,
            "--jobs", args.jobs, "--seconds", args.seconds,
            "--output", rows,
        )

        if n == 9:
            run(
                "verify_recursive_inversion_rows.py",
                "--n", 9, "--input-json", rows,
                "--jobs", args.jobs, "--seconds", args.seconds,
                "--output", CERTIFICATES / "n9_04_exact_support.json",
            )
            continue

        endpoint = CERTIFICATES / f"{prefix}_04_endpoint_balance.json"
        moments = CERTIFICATES / f"{prefix}_05_pair_moments.json"
        run(
            "filter_by_classified_split_endpoints.py",
            "--n", n, "--input-json", rows,
            "--no-zero-catalogue", "--no-combined-catalogue",
            "--augmented-arrangement-types",
            "--jobs", args.jobs, "--seconds", args.seconds,
            "--output", endpoint,
        )
        run(
            "verify_pair_moment_filter.py",
            "--n", n, "--input", endpoint,
            "--jobs", args.jobs, "--seconds", args.seconds,
            "--output", moments, "--quiet",
        )

        recursive_input = moments
        recursive_number = 6
        if n == 10:
            blocks = CERTIFICATES / "n10_06_block_rows.json"
            run(
                "block_row_existence_filter.py",
                "--n", 10, "--input", moments,
                "--jobs", args.jobs,
                "--point-row-capacities", "--point-row-pair-sums",
                "--deletion-bounds", "--subset-inheritance-bounds",
                "--conditioned-line-bounds", "--output", blocks,
            )
            recursive_input = blocks
            recursive_number = 7
        run(
            "verify_recursive_inversion_rows.py",
            "--n", n, "--input-json", recursive_input,
            "--jobs", args.jobs, "--seconds", args.seconds,
            "--output",
            CERTIFICATES / f"{prefix}_{recursive_number:02d}_recursive.json",
        )

    run("verify_n10_final_radical_axis.py")
    run(
        "verify_n13_n14_global_inequalities.py",
        "--output", CERTIFICATES / "n13_n14_global_inequalities.json",
    )

    largest_block = read("largest_block_reduction.json")
    n9 = read("n9_04_exact_support.json")
    n10 = read("n10_07_recursive.json")
    n10_geometry = read("n10_08_final_geometry.json")
    n11 = read("n11_06_recursive.json")
    n12 = read("n12_06_recursive.json")
    n13_n14 = read("n13_n14_global_inequalities.json")
    checks = {
        "largest_block_reduction": largest_block["status"] == "PASS"
            and [record["n"] for record in largest_block["records"]]
            == list(range(7, 16)),
        "n9_closed": n9["status"] == "PASS"
            and n9["retained_signature_count"] == 0,
        "n10_unique_residual": retained_top_signatures(n10)
            == [EXPECTED_N10],
        "n10_geometry_closed": n10_geometry["status"] == "PASS",
        "n11_closed": n11["status"] == "PASS"
            and n11["retained_signature_count"] == 0,
        "n12_closed": n12["status"] == "PASS"
            and n12["retained_signature_count"] == 0,
        "n13_n14_closed": n13_n14["status"] == "PASS"
            and all(record["retained_signature_count"] == 0
                    for record in n13_n14["records"]),
    }
    files = sorted(
        path for path in HERE.glob("*.py")
    ) + sorted(path for path in CERTIFICATES.glob("*.json")
               if path.name != "manifest.json")
    manifest = {
        "schema_version": 1,
        "status": "PASS" if all(checks.values()) else "FAIL",
        "checks": checks,
        "files": {
            str(path.relative_to(HERE)).replace("\\", "/"): {
                "bytes": path.stat().st_size,
                "sha256": sha256(path.read_bytes()).hexdigest(),
            }
            for path in files
        },
    }
    (CERTIFICATES / "manifest.json").write_text(
        json.dumps(manifest, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        "status": manifest["status"],
        "checks": checks,
        "manifest": str(CERTIFICATES / "manifest.json"),
    }, indent=2))
    if manifest["status"] != "PASS":
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/signature_filters.py <==
#!/usr/bin/env python3
"""Self-contained global signature generator and mathematical prefilters.

Only the general inequalities used by the active n<=15 diagnostics occur in
this module.  It has no solver, finite arrangement catalogue, historical
feature switch, command-line entry point, certificate reader, or output path.
"""

from __future__ import annotations

from functools import lru_cache
from math import ceil, comb


KNOWN = {4: 3, 5: 5, 6: 8, 7: 11, 8: 17,
         9: 25, 10: 33, 11: 41, 12: 51, 13: 61, 14: 73}

# Maximum number of lines containing exactly three points in a real
# m-point set.  The entries through m=12 are exact; the last two are the
# published upper bounds needed here.  Importantly, the orchard problem
# allows other lines to contain four or more points, so these bounds apply
# directly to the maximal-line signature used below.
ORCHARD_UPPER_BOUNDS = {
    4: 1, 5: 2, 6: 4, 7: 6, 8: 7, 9: 10, 10: 12,
    11: 16, 12: 19, 13: 24, 14: 27,
}

SUMMED_LOCAL_LINE_INEQUALITIES = {
    11: (((1, 2, 3), 13),),
    12: (((2, 5, 9), 36), ((1, 2, 3), 16), ((1, 3, 6), 21)),
    13: (((1, 3, 5), 26), ((2, 4, 7), 40), ((0, 1, 1), 8)),
    14: (((2, 5, 9, 14), 53), ((8, 23, 42, 77), 242),
         ((1, 3, 5, 10), 31), ((7, 19, 36, 64), 205),
         ((1, 4, 7, 13), 41)),
    15: (((2, 5, 9, 14), 63), ((3, 9, 17, 30), 114),
         ((1, 2, 4, 6), 29), ((1, 3, 5, 9), 37),
         ((2, 6, 11, 19), 75)),
}


def choose(n: int, r: int) -> int:
    return comb(n, r) if 0 <= r <= n else 0


def ordinary_lower(n: int) -> int:
    if n >= 9:
        return ceil(6 * n / 13)
    return {8: 4, 7: 3}.get(n, 2)


def balanced_second_moment(total: int, positions: int) -> int:
    quotient, remainder = divmod(total, positions)
    return positions * choose(quotient, 2) + quotient * remainder


def block_family_convexity_witness(
    n: int,
    sizes: tuple[int, ...],
    signature: tuple[int, ...],
) -> dict[str, int | str] | None:
    """Use the largest numerical subfamilies and block-intersection bounds."""
    d = len(sizes)
    assert len(signature) == 2 * d

    def prefix_sums(counts: tuple[int, ...], pair_level: bool) -> list[int]:
        weights = sorted(
            ((choose(k, 2) if pair_level else k)
             for k, number in zip(sizes, counts) for _ in range(number)),
            reverse=True,
        )
        answer = [0]
        for weight in weights:
            answer.append(answer[-1] + weight)
        return answer

    line_points = prefix_sums(signature[:d], False)
    circle_points = prefix_sums(signature[d:], False)
    line_pairs = prefix_sums(signature[:d], True)
    circle_pairs = prefix_sums(signature[d:], True)
    for lines in range(len(line_points)):
        for circles in range(len(circle_points)):
            if lines + circles < 2:
                continue
            lower = balanced_second_moment(
                line_points[lines] + circle_points[circles], n)
            upper = (choose(lines, 2) + 2 * lines * circles
                     + 2 * choose(circles, 2))
            if lower > upper:
                return {"level": "points", "lines": lines,
                        "circles": circles, "lower": lower, "upper": upper}
            lower = balanced_second_moment(
                line_pairs[lines] + circle_pairs[circles], choose(n, 2))
            upper = lines * circles + choose(circles, 2)
            if lower > upper:
                return {"level": "point_pairs", "lines": lines,
                        "circles": circles, "lower": lower, "upper": upper}
    return None


def summed_local_line_witness(
    n: int,
    sizes: tuple[int, ...],
    signature: tuple[int, ...],
) -> dict[str, object] | None:
    d = len(sizes)
    blocks = tuple(signature[j] + signature[d + j] for j in range(d))
    totals = tuple(k * number for k, number in zip(sizes, blocks))[1:]
    for coefficients, local_bound in SUMMED_LOCAL_LINE_INEQUALITIES[n]:
        value = sum(a * total for a, total in zip(coefficients, totals))
        bound = n * local_bound
        if value > bound:
            return {"coefficients_for_t3_upwards": coefficients,
                    "local_bound": local_bound, "summed_value": value,
                    "summed_bound": bound, "excess": value - bound}
    return None


@lru_cache(maxsize=None)
def candidate_signature_set(
    n: int, circle_count: int,
) -> frozenset[tuple[int, ...]]:
    """All globally permitted signatures at a smaller order.

    The function body is evaluated only after this module has finished
    defining :class:`SignatureFilter`.  It is used for exact one-point
    deletion and inversion transfers, never as a theorem-level assumption.
    """
    return frozenset(SignatureFilter(n).signatures(circle_count))


@lru_cache(maxsize=None)
def conditioned_subset_coefficients(
    n: int,
    sizes: tuple[int, ...],
    known_items: tuple[tuple[int, int], ...],
) -> tuple[tuple[int, tuple[int, ...], tuple[int, ...],
                       tuple[int, ...], tuple[int, ...]], ...]:
    """Expand every retained-subset condition into fixed linear coefficients.

    Each returned row consists of a constant and coefficients for global
    lines, global circles, local lines, and local circles.  Evaluating these
    rows is exactly the two inequalities formerly assembled by nested
    binomial sums for every candidate point row.
    """
    known_bounds = dict(known_items)
    rows = []
    for retained_size in range(4, n):
        if retained_size not in known_bounds:
            continue
        bound = known_bounds[retained_size]
        containing_global_lines = []
        containing_global_circles = []
        containing_local_lines = []
        containing_local_circles = []
        avoiding_global_lines = []
        avoiding_global_circles = []
        avoiding_local_lines = []
        avoiding_local_circles = []
        for block_size in sizes:
            containing_through = sum(
                choose(block_size - 1, j - 1)
                * choose(n - block_size, retained_size - j)
                for j in range(3, min(block_size, retained_size) + 1)
            )
            containing_avoiding = sum(
                choose(block_size, j)
                * choose(n - 1 - block_size, retained_size - 1 - j)
                for j in range(3, min(block_size, retained_size - 1) + 1)
            )
            avoiding_through = sum(
                choose(block_size - 1, j)
                * choose(n - block_size, retained_size - j)
                for j in range(3, min(block_size - 1, retained_size) + 1)
            )
            avoiding_avoiding = sum(
                choose(block_size, j)
                * choose(n - 1 - block_size, retained_size - j)
                for j in range(3, min(block_size, retained_size) + 1)
            )
            containing_bad = choose(block_size - 1, retained_size - 1)
            avoiding_bad_through = choose(block_size - 1, retained_size)
            avoiding_bad_other = choose(block_size, retained_size)

            containing_global_lines.append(0)
            containing_global_circles.append(containing_avoiding)
            containing_local_lines.append(bound * containing_bad)
            containing_local_circles.append(
                containing_through - containing_avoiding
                + (bound - 1) * containing_bad
            )
            avoiding_global_lines.append(bound * avoiding_bad_other)
            avoiding_global_circles.append(
                avoiding_avoiding + (bound - 1) * avoiding_bad_other
            )
            avoiding_local_lines.append(
                bound * (avoiding_bad_through - avoiding_bad_other)
            )
            avoiding_local_circles.append(
                avoiding_through - avoiding_avoiding
                + (bound - 1)
                * (avoiding_bad_through - avoiding_bad_other)
            )

        rows.append((
            choose(n - 1, retained_size - 1) * bound,
            tuple(containing_global_lines),
            tuple(containing_global_circles),
            tuple(containing_local_lines),
            tuple(containing_local_circles),
        ))
        rows.append((
            choose(n - 1, retained_size) * bound,
            tuple(avoiding_global_lines),
            tuple(avoiding_global_circles),
            tuple(avoiding_local_lines),
            tuple(avoiding_local_circles),
        ))
    return tuple(rows)


def conditioned_point_row_ok(
    n: int,
    sizes: tuple[int, ...],
    signature: tuple[int, ...],
    local_row: tuple[int, ...],
    known_bounds: dict[int, int],
) -> bool:
    """Test deletion, inversion, and subset bounds at one marked point.

    ``signature`` and ``local_row`` list the line families first and the
    circle families second.  The subset sums are stratified according as the
    retained subset contains the marked point or avoids it.  Subsets lying
    inside a maximal line or circle are subtracted exactly.
    """
    dimension = len(sizes)
    if len(signature) != 2 * dimension or len(local_row) != 2 * dimension:
        raise ValueError("signature and local row have incompatible lengths")
    lines = signature[:dimension]
    circles = signature[dimension:]
    local_lines = local_row[:dimension]
    local_circles = local_row[dimension:]
    if any(local_lines[index] > lines[index]
           or local_circles[index] > circles[index]
           for index in range(dimension)):
        return False
    ordinary_lines = choose(n, 2) - sum(
        choose(size, 2) * number for size, number in zip(sizes, lines)
    )
    ordinary_through_point = n - 1 - sum(
        (size - 1) * number
        for size, number in zip(sizes, local_lines)
    )
    if not 0 <= ordinary_through_point <= ordinary_lines:
        return False
    previous = known_bounds[n - 1]
    inverse_delete = known_bounds[n - 2]
    circle_count = sum(circles)
    block_count = sum(signature)
    local_block_count = sum(local_row)
    if local_circles[0] > circle_count - previous:
        return False
    if block_count - local_block_count < previous:
        return False
    global_three = lines[0] + circles[0]
    local_three = local_lines[0] + local_circles[0]
    if ((n - 1) * (block_count - local_block_count)
            - 3 * (global_three - local_three)
            < (n - 1) * inverse_delete):
        return False

    if not conditioned_line_subset_ok(n, sizes, signature, local_row):
        return False

    # For n=12,13 the maximum block size does not change after deleting or
    # inverting about the marked point.  Both operations determine the full
    # child signature, which must satisfy the already established global
    # necessary inequalities one order below.
    if n in (12, 13):
        child_n = n - 1
        child_lines = tuple(
            lines[index] - local_lines[index]
            + (local_lines[index + 1]
               if index + 1 < dimension else 0)
            for index in range(dimension)
        )
        child_circles = tuple(
            circles[index] - local_circles[index]
            + (local_circles[index + 1]
               if index + 1 < dimension else 0)
            for index in range(dimension)
        )
        child_circle_count = sum(child_circles)
        if child_lines + child_circles not in candidate_signature_set(
                child_n, child_circle_count):
            return False

        combined = tuple(
            local_lines[index] + local_circles[index]
            for index in range(dimension)
        )
        inverted_lines = tuple(
            combined[index + 1] if index + 1 < dimension else 0
            for index in range(dimension)
        )
        inverted_circles = tuple(
            lines[index] - local_lines[index]
            + circles[index] - local_circles[index]
            for index in range(dimension)
        )
        inverted_circle_count = sum(inverted_circles)
        if inverted_lines + inverted_circles not in candidate_signature_set(
                child_n, inverted_circle_count):
            return False

    coefficients = conditioned_subset_coefficients(
        n, sizes, tuple(sorted(known_bounds.items()))
    )
    for (constant, global_line_coefficients, global_circle_coefficients,
         local_line_coefficients, local_circle_coefficients) in coefficients:
        left = (
            sum(value * coefficient for value, coefficient
                in zip(lines, global_line_coefficients))
            + sum(value * coefficient for value, coefficient
                  in zip(circles, global_circle_coefficients))
            + sum(value * coefficient for value, coefficient
                  in zip(local_lines, local_line_coefficients))
            + sum(value * coefficient for value, coefficient
                  in zip(local_circles, local_circle_coefficients))
        )
        if left < constant:
            return False
    return True


def conditioned_line_subset_ok(
    n: int,
    sizes: tuple[int, ...],
    signature: tuple[int, ...],
    local_row: tuple[int, ...],
) -> bool:
    """Sum line-arrangement inequalities in the two fixed-point strata.

    For every retained subset size, subsets containing the marked point and
    subsets avoiding it are counted separately.  A maximal r-point line
    through the marked point and one avoiding it have different binomial
    multiplicities in the two strata, so this is stronger than the unmarked
    subset average while remaining a closed-form integer calculation.
    """
    dimension = len(sizes)
    lines = signature[:dimension]
    local_lines = local_row[:dimension]
    ordinary_lines = choose(n, 2) - sum(
        choose(size, 2) * number
        for size, number in zip(sizes, lines)
    )
    ordinary_through = n - 1 - sum(
        (size - 1) * number
        for size, number in zip(sizes, local_lines)
    )

    def stratified_count(
        size: int, through: bool, subset_size: int,
        contains_marked: bool, intersection: int,
    ) -> int:
        if through:
            if contains_marked:
                return (choose(size - 1, intersection - 1)
                        * choose(n - size, subset_size - intersection))
            return (choose(size - 1, intersection)
                    * choose(n - size, subset_size - intersection))
        if contains_marked:
            return (choose(size, intersection)
                    * choose(n - 1 - size,
                             subset_size - 1 - intersection))
        return (choose(size, intersection)
                * choose(n - 1 - size,
                         subset_size - intersection))

    maximum = sizes[-1]
    for subset_size in range(maximum + 1, n):
        for contains_marked in (True, False):
            ordinary = defect = bojanowski = shnurnikov = line_number = 0
            data = ((2, ordinary_through,
                     ordinary_lines - ordinary_through),) + tuple(
                (size, local_lines[index],
                 lines[index] - local_lines[index])
                for index, size in enumerate(sizes)
            )
            for size, through_number, avoiding_number in data:
                for through, number in (
                        (True, through_number), (False, avoiding_number)):
                    for intersection in range(
                            2, min(size, subset_size) + 1):
                        multiplicity = number * stratified_count(
                            size, through, subset_size, contains_marked,
                            intersection,
                        )
                        if intersection == 2:
                            ordinary += multiplicity
                        defect += multiplicity * (
                            1 if intersection == 2 else
                            (-(intersection - 3)
                             if intersection >= 4 else 0)
                        )
                        bojanowski += multiplicity * (
                            4 if intersection == 2 else
                            (3 if intersection == 3 else
                             (4 * intersection - intersection * intersection
                              if intersection >= 5 else 0))
                        )
                        shnurnikov += multiplicity * (
                            2 if intersection == 2 else
                            (3 if intersection == 3 else
                             (15 - 4 * intersection
                              if intersection >= 4 else 0))
                        )
                    line_number += number * sum(
                        stratified_count(
                            size, through, subset_size, contains_marked,
                            intersection,
                        )
                        for intersection in range(
                            2, min(size, subset_size) + 1)
                    )
            subset_count = choose(
                n - 1,
                subset_size - 1 if contains_marked else subset_size,
            )
            if ordinary < ordinary_lower(subset_size) * subset_count:
                return False
            if defect < 3 * subset_count:
                return False
            if (3 * maximum < 2 * subset_size
                    and bojanowski < 4 * subset_size * subset_count):
                return False
            if (subset_size >= maximum + 3
                    and shnurnikov < 16 * subset_count):
                return False
            if (subset_size >= 10
                    and maximum <= subset_size - 2
                    and line_number < (2 * subset_size - 4) * subset_count):
                return False
    return True


class SignatureFilter:
    """Generate signatures using only the documented general inequalities."""

    def __init__(self, n: int):
        if n not in (9, 10, 11, 12, 13, 14, 15):
            raise ValueError("implemented only for n=9,...,15")
        self.n = n
        self.kmax = {
            9: 5, 10: 6, 11: 6, 12: 6, 13: 6, 14: 7, 15: 7
        }[n]
        self.sizes = tuple(range(3, self.kmax + 1))

    def line_vector_ok(self, counts: dict[int, int]) -> bool:
        n = self.n
        l2 = counts[2]
        if counts.get(3, 0) > ORCHARD_UPPER_BOUNDS[n]:
            return False
        if l2 < ordinary_lower(n):
            return False
        if l2 < 3 + sum((r - 3) * counts[r]
                        for r in range(4, self.kmax + 1)):
            return False
        if 4 * l2 + 3 * counts.get(3, 0) < (
                4 * n + 4 * sum((2 * r - 9) * counts[r]
                                for r in range(5, self.kmax + 1))):
            return False
        if 4 * l2 + 3 * counts.get(3, 0) < (
                4 * n + sum(r * (r - 4) * counts[r]
                            for r in range(5, self.kmax + 1))):
            return False
        if 2 * l2 + 3 * counts.get(3, 0) < (
                16 + sum((4 * r - 15) * counts[r]
                         for r in range(4, self.kmax + 1))):
            return False
        # Elliott's Theorem 3 applies because n>=10 and the present largest
        # line has size at most kmax<=7<n-1.  It is deliberately not used at
        # n=9, where the theorem's q>=10 hypothesis fails.
        if n >= 10 and sum(counts.values()) < 2 * n - 4:
            return False

        for subset_size in range(self.kmax + 1, n):
            subsets = choose(n, subset_size)
            ordinary = defect = bojanowski = shnurnikov = 0
            orchard_triples = 0
            line_number = 0
            for r, number in counts.items():
                for j in range(2, min(r, subset_size) + 1):
                    multiplicity = (number * choose(r, j)
                                    * choose(n - r, subset_size - j))
                    if j == 2:
                        ordinary += multiplicity
                    defect += multiplicity * (
                        1 if j == 2 else (-(j - 3) if j >= 4 else 0))
                    bojanowski += multiplicity * (
                        4 if j == 2 else
                        (3 if j == 3 else (4 * j - j * j if j >= 5 else 0)))
                    shnurnikov += multiplicity * (
                        2 if j == 2 else
                        (3 if j == 3 else (15 - 4 * j if j >= 4 else 0)))
                if r >= 3:
                    orchard_triples += (
                        number * choose(r, 3)
                        * choose(n - r, subset_size - 3)
                    )
                line_number += number * (
                    subsets - choose(n - r, subset_size)
                    - r * choose(n - r, subset_size - 1)
                )
            if ordinary < ordinary_lower(subset_size) * subsets:
                return False
            if defect < 3 * subsets:
                return False
            if (3 * self.kmax < 2 * subset_size
                    and bojanowski < 4 * subset_size * subsets):
                return False
            if subset_size >= self.kmax + 3 and shnurnikov < 16 * subsets:
                return False
            if orchard_triples > (
                    subsets * ORCHARD_UPPER_BOUNDS[subset_size]):
                return False
            # Sum Elliott's line-number bound over all retained subsets.  Its
            # hypotheses hold only from subset_size=10 onward; the maximum
            # retained collinearity is at most kmax<subset_size-1.
            if (subset_size >= 10
                    and line_number < (2 * subset_size - 4) * subsets):
                return False
        return True

    @lru_cache(maxsize=None)
    def line_vectors(self) -> tuple[tuple[int, ...], ...]:
        answer = []
        work = [0] * (self.kmax + 1)

        def rec(r: int, remaining_pairs: int) -> None:
            if r == 2:
                work[2] = remaining_pairs
                counts = {j: work[j] for j in range(2, self.kmax + 1)}
                if self.line_vector_ok(counts):
                    answer.append(tuple(work[j] for j in self.sizes))
                return
            weight = choose(r, 2)
            for number in range(remaining_pairs // weight + 1):
                work[r] = number
                rec(r - 1, remaining_pairs - weight * number)
            work[r] = 0

        rec(self.kmax, choose(self.n, 2))
        return tuple(answer)

    @lru_cache(maxsize=None)
    def circle_vectors(self, circle_count: int,
                       triple_total: int) -> tuple[tuple[int, ...], ...]:
        answer = []
        work = [0] * (self.kmax + 1)

        def rec(r: int, remaining_count: int, remaining_triples: int) -> None:
            if r == 3:
                if remaining_triples == remaining_count:
                    work[3] = remaining_count
                    answer.append(tuple(work[j] for j in self.sizes))
                return
            weight = choose(r, 3)
            upper = min(remaining_count, remaining_triples // weight)
            for number in range(upper + 1):
                work[r] = number
                rec(r - 1, remaining_count - number,
                    remaining_triples - weight * number)
            work[r] = 0

        rec(self.kmax, circle_count, triple_total)
        return tuple(answer)

    def subset_circle_ok(self, circles: tuple[int, ...],
                         lines: tuple[int, ...]) -> bool:
        for subset_size in range(4, self.n):
            lhs = 0
            for r, number in zip(self.sizes, circles):
                coefficient = sum(
                    choose(r, j) * choose(self.n - r, subset_size - j)
                    for j in range(3, min(r, subset_size) + 1))
                lhs += coefficient * number
            bad_lines = sum(choose(r, subset_size) * number
                            for r, number in zip(self.sizes, lines))
            bad_circles = sum(choose(r, subset_size) * number
                              for r, number in zip(self.sizes, circles))
            rhs = (choose(self.n, subset_size) * KNOWN[subset_size]
                   - KNOWN[subset_size] * bad_lines
                   - (KNOWN[subset_size] - 1) * bad_circles)
            if lhs < rhs:
                return False
        return True

    def signatures(self, circle_count: int) -> list[tuple[int, ...]]:
        answer = []
        for lines in self.line_vectors():
            line_triples = sum(choose(r, 3) * number
                               for r, number in zip(self.sizes, lines))
            remaining = choose(self.n, 3) - line_triples
            if remaining < 0:
                continue
            for circles in self.circle_vectors(circle_count, remaining):
                c3 = circles[0]
                if self.n * circle_count - 3 * c3 < self.n * KNOWN[self.n - 1]:
                    continue
                if 3 * c3 < self.n * ceil((self.n - 1) / 6):
                    continue
                blocks = tuple(lines[i] + circles[i]
                               for i in range(len(self.sizes)))
                if (3 * blocks[0] - 3 * self.n
                        - sum(r * (r - 4) * blocks[r - 3]
                              for r in range(5, self.kmax + 1))) < 0:
                    continue
                if (12 * blocks[0] + 12 * blocks[1]
                        - 4 * self.n * (self.n - 1)
                        - sum(4 * (2 * r - 11) * r * blocks[r - 3]
                              for r in range(6, self.kmax + 1))) < 0:
                    continue
                if (12 * blocks[0] + 12 * blocks[1]
                        - 4 * self.n * (self.n - 1)
                        - sum(r * (r - 1) * (r - 5) * blocks[r - 3]
                              for r in range(6, self.kmax + 1))) < 0:
                    continue
                if (6 * blocks[0] + 12 * blocks[1] - 16 * self.n
                        - sum(r * (4 * r - 19) * blocks[r - 3]
                              for r in range(5, self.kmax + 1))) < 0:
                    continue
                if 3 * blocks[0] < self.n * ordinary_lower(self.n - 1):
                    continue
                if not self.subset_circle_ok(circles, lines):
                    continue
                answer.append(lines + circles)
        return answer


==> anc/computation/n9_to_14/verify_augmented_line_melchior.py <==
#!/usr/bin/env python3
"""Verify the augmented-line Melchior inequality and point-row balance.

For every point p, inversion followed by projective duality gives an
essential arrangement of n-1 lines.  Adjoining the line dual to the inversion
centre turns every original rich line through p into an old vertex on the
new line.  Melchior's inequality for the enlarged arrangement gives

    sum_{k>=3} k d^L_k(p) <= n-1 + delta(p).

The first stage below checks the sum of these inequalities directly from a
global signature.  The optional second stage asks only whether n admissible
point rows can realize the global incidence margins.  It never constructs
labelled blocks or geometric orbits.
"""

from __future__ import annotations

import argparse
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
from hashlib import sha256
import json
from pathlib import Path

from low_defect_point_support_filter import (
    augmented_line_melchior_row_ok,
    conditioned_rows,
    melchior_defect,
    retained_records,
)
from ortools.sat.python import cp_model


def total_defect(n: int, signature: tuple[int, ...]) -> int:
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    line = signature[:dimension]
    circle = signature[dimension:]
    return (
        3 * (line[0] + circle[0]) - 3 * n
        - sum(
            (size - 4) * size * (line[index] + circle[index])
            for index, size in enumerate(sizes) if size >= 5
        )
    )


def summed_gap(n: int, signature: tuple[int, ...]) -> int:
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    line = signature[:dimension]
    return (
        sum(size * size * number for size, number in zip(sizes, line))
        - n * (n - 1) - total_defect(n, signature)
    )


def solve(task):
    n, signature, seconds, point_rows = task
    gap = summed_gap(n, signature)
    if gap > 0:
        return {
            "signature": list(signature),
            "status": "INFEASIBLE_SUMMED_INEQUALITY",
            "summed_gap": gap,
            "row_count": 0,
            "wall_time_seconds": 0.0,
        }
    if not point_rows:
        return {
            "signature": list(signature),
            "status": "SURVIVES_SUMMED_INEQUALITY",
            "summed_gap": gap,
            "row_count": None,
            "wall_time_seconds": 0.0,
        }

    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    rows = tuple(
        row for row in conditioned_rows(n, sizes, signature)
        if augmented_line_melchior_row_ok(n, row)
    )
    if not rows:
        return {
            "signature": list(signature),
            "status": "INFEASIBLE_NO_POINT_ROW",
            "summed_gap": gap,
            "row_count": 0,
            "wall_time_seconds": 0.0,
        }
    model = cp_model.CpModel()
    multiplicities = tuple(
        model.NewIntVar(0, n, f"row_{index}")
        for index in range(len(rows))
    )
    model.Add(sum(multiplicities) == n)
    for coordinate, (size, number) in enumerate(zip(sizes + sizes, signature)):
        model.Add(sum(
            multiplicity * row[coordinate]
            for multiplicity, row in zip(multiplicities, rows)
        ) == size * number)
    model.Add(sum(
        multiplicity * melchior_defect(tuple(
            row[index] + row[dimension + index]
            for index in range(dimension)
        ))
        for multiplicity, row in zip(multiplicities, rows)
    ) == total_defect(n, signature))
    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = seconds
    solver.parameters.num_search_workers = 1
    status = solver.Solve(model)
    result = {
        "signature": list(signature),
        "status": solver.StatusName(status),
        "summed_gap": gap,
        "row_count": len(rows),
        "wall_time_seconds": solver.WallTime(),
        "variables": len(model.Proto().variables),
        "constraints": len(model.Proto().constraints),
    }
    if status in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        result["point_row_multiplicities"] = [
            {"row": list(row), "multiplicity": solver.Value(variable)}
            for row, variable in zip(rows, multiplicities)
            if solver.Value(variable)
        ]
    return result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", type=int, required=True)
    parser.add_argument("--input-json", type=Path, required=True)
    parser.add_argument("--seconds", type=float, default=5.0)
    parser.add_argument("--jobs", type=int, default=1)
    parser.add_argument("--summed-only", action="store_true")
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    source_records = retained_records(args.n, args.input_json)
    tasks = [
        (args.n, tuple(record["signature"]), args.seconds,
         not args.summed_only)
        for record in source_records
    ]
    if args.jobs == 1:
        outcomes = list(map(solve, tasks))
    else:
        with ProcessPoolExecutor(max_workers=args.jobs) as executor:
            outcomes = list(executor.map(solve, tasks, chunksize=1))
    excluded = {
        "INFEASIBLE", "INFEASIBLE_NO_POINT_ROW",
        "INFEASIBLE_SUMMED_INEQUALITY",
    }
    retained = [record for record in outcomes
                if record["status"] not in excluded]
    payload = {
        "schema_version": 1,
        "status": "PASS",
        "claim": (
            "The summed augmented-line Melchior inequality is checked "
            "exactly; when requested, the remaining signatures are checked "
            "by integer point-row balance only.  UNKNOWN is retained."
        ),
        "n": args.n,
        "source_file": args.input_json.name,
        "source_sha256": sha256(args.input_json.read_bytes()).hexdigest(),
        "input_signature_count": len(outcomes),
        "summed_only": args.summed_only,
        "status_counts": dict(Counter(record["status"] for record in outcomes)),
        "retained_signature_count": len(retained),
        "records": outcomes,
    }
    args.output.write_text(json.dumps(payload, indent=2) + "\n",
                           encoding="utf-8")
    print(json.dumps({
        "status": payload["status"],
        "input_signature_count": len(outcomes),
        "status_counts": payload["status_counts"],
        "retained_signature_count": len(retained),
        "output": str(args.output),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/verify_largest_block_reduction.py <==
#!/usr/bin/env python3
"""Verify the closed-form largest-block reduction used for 7 <= n <= 15."""

from __future__ import annotations

import argparse
from math import comb
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "certificates" / "largest_block_reduction.json"

# If the largest maximal line or circle has at least the indicated size, the
# two elementary counting bounds below already reach F(n).  The remaining
# sizes are handled by the arguments specific to the corresponding order.
FIRST_DIRECT_SIZE = {
    7: 5,
    8: 5,
    9: 6,
    10: 7,
    11: 7,
    12: 7,
    13: 7,
    14: 8,
    15: 8,
}


def extremal_value(n: int) -> int:
    return 1 + comb(n - 1, 2) - (n - 1) // 2


def line_bound(n: int, block_size: int) -> int:
    outside = n - block_size
    return outside * comb(block_size, 2) - comb(outside, 2) * (block_size // 2)


def circle_bound(n: int, block_size: int) -> int:
    outside = n - block_size
    return (
        1
        + outside * (comb(block_size, 2) - block_size // 2)
        - comb(outside, 2) * (block_size // 2)
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--quiet", action="store_true")
    args = parser.parse_args()
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)

    records: list[dict[str, object]] = []
    checked_branches = 0
    for n, first_size in FIRST_DIRECT_SIZE.items():
        target = extremal_value(n)
        values = []
        for block_size in range(first_size, n):
            line = line_bound(n, block_size)
            circle = circle_bound(n, block_size)
            outside = n - block_size
            assert line - circle == outside * (block_size // 2) - 1
            assert circle >= target
            values.append(
                {
                    "block_size": block_size,
                    "line_bound": line,
                    "circle_bound": circle,
                    "margin": circle - target,
                }
            )
            checked_branches += 1
        records.append(
            {
                "n": n,
                "target": target,
                "all_block_sizes_at_least": first_size,
                "remaining_block_sizes": [3, first_size - 1],
                "bounds": values,
            }
        )

    payload = {
        "schema_version": 2,
        "status": "PASS",
        "proof_type": "closed-form largest-block counting",
        "coordinate_or_orbit_search": False,
        "checked_branches": checked_branches,
        "records": records,
    }
    OUTPUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    if not args.quiet:
        print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/verify_local_type_filter.py <==
#!/usr/bin/env python3
"""Uniform aggregate local-arrangement filter for 9 <= n <= 14.

For every global signature, sum the Melchior defect and the incidences of
local vertices of multiplicity at least four over all choices of the marked
point.  A small integer multiplicity model tests each distinct required
total.  No point labels, block supports, or block orbits are used.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys

COMPUTATIONS = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(COMPUTATIONS))
from runtime_dependencies import activate_ortools  # noqa: E402

activate_ortools()
import ortools  # noqa: E402

from projected_arrangement_model import melchior_defect, projected_local_types
from signature_filters import (
    SignatureFilter,
    block_family_convexity_witness,
    summed_local_line_witness,
)

ORTOOLS_VERSION = ortools.__version__
if ORTOOLS_VERSION != "9.15.6755":
    raise RuntimeError(
        f"expected OR-Tools 9.15.6755, found {ORTOOLS_VERSION}"
    )
from ortools.sat.python import cp_model  # noqa: E402


def target(
    n: int,
    sizes: tuple[int, ...],
    signature: tuple[int, ...],
) -> tuple[int, ...]:
    dimension = len(sizes)
    blocks = tuple(
        signature[index] + signature[dimension + index]
        for index in range(dimension)
    )
    defect = (
        3 * blocks[0] - 3 * n
        - sum(size * (size - 4) * number
              for size, number in zip(sizes, blocks) if size >= 5)
    )
    high_incidences = tuple(
        size * blocks[size - 3] for size in sizes if size >= 5
    )
    return (defect, *high_incidences)


def row_feature(row: tuple[int, ...]) -> tuple[int, ...]:
    return (melchior_defect(row), *row[2:])


def reachable_targets(
    n: int,
    rows: tuple[tuple[int, ...], ...],
    targets: tuple[tuple[int, ...], ...],
) -> tuple[set[tuple[int, ...]], list[dict[str, object]]]:
    """Test each distinct global target by a tiny multiplicity model."""
    features = tuple(row_feature(row) for row in rows)
    reachable = set()
    audits = []
    for target_value in targets:
        model = cp_model.CpModel()
        multiplicities = tuple(
            model.NewIntVar(0, n, f"row_{index}")
            for index in range(len(features))
        )
        model.Add(sum(multiplicities) == n)
        for coordinate, required in enumerate(target_value):
            model.Add(sum(
                multiplicities[index] * feature[coordinate]
                for index, feature in enumerate(features)
            ) == required)
        solver = cp_model.CpSolver()
        solver.parameters.max_time_in_seconds = 5.0
        solver.parameters.num_search_workers = 1
        status = solver.Solve(model)
        status_name = solver.StatusName(status)
        if status_name == "UNKNOWN":
            raise RuntimeError(f"local target timed out: {target_value}")
        if status_name in ("FEASIBLE", "OPTIMAL"):
            reachable.add(target_value)
        audits.append({
            "target": list(target_value),
            "status": status_name,
            "wall_time_seconds": solver.WallTime(),
        })
    return reachable, audits


def verify(n: int, first: int, last: int) -> dict[str, object]:
    filt = SignatureFilter(n)
    sizes = filt.sizes
    prepared = []
    all_targets = []
    for circle_count in range(first, last + 1):
        raw = filt.signatures(circle_count)
        convexity = [
            signature for signature in raw
            if block_family_convexity_witness(n, sizes, signature) is None
        ]
        summed = (
            [signature for signature in convexity
             if summed_local_line_witness(n, sizes, signature) is None]
            if n >= 11 else convexity
        )
        prepared.append((circle_count, raw, convexity, summed))
        all_targets.extend(target(n, sizes, signature) for signature in summed)
    feature_dimension = len(sizes) - 1
    bounds = tuple(
        max(values) if values else 0
        for values in zip(*all_targets)
    ) if all_targets else (0,) * feature_dimension
    rows = tuple(
        row for row in projected_local_types(n, sizes[-1])
        if all(value <= bound
               for value, bound in zip(row_feature(row), bounds))
    )
    distinct_targets = tuple(sorted(set(all_targets)))
    states, target_audits = reachable_targets(n, rows, distinct_targets)
    layers = []
    for circle_count, raw, convexity, summed in prepared:
        survivors = []
        for signature in summed:
            totals = target(n, sizes, signature)
            if totals in states:
                survivors.append({
                    "signature": list(signature),
                    "target": list(totals),
                    "local_type_sum_reachable": True,
                })
        layers.append({
            "circle_count": circle_count,
            "raw_signature_count": len(raw),
            "after_block_family_convexity": len(convexity),
            "after_summed_local_line_inequalities": len(summed),
            "after_local_type_sum": len(survivors),
            "survivors": survivors,
        })
    return {
        "schema_version": 1,
        "status": "PASS",
        "claim": "Necessary aggregate local-arrangement filter.",
        "n": n,
        "sizes": list(sizes),
        "proof_scope": (
            "global signature inequalities, block-family convexity, summed "
            "local line inequalities, and target-wise integer balance of "
            "local types; no labelled supports"
        ),
        "local_type_count": len(rows),
        "reachable_target_count": len(states),
        "distinct_target_count": len(distinct_targets),
        "target_audits": target_audits,
        "ortools_version": ORTOOLS_VERSION,
        "coordinate_bounds": list(bounds),
        "layers": layers,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--n", type=int, choices=(9, 10, 11, 12, 13, 14), required=True
    )
    parser.add_argument("--first-circle-count", type=int, required=True)
    parser.add_argument("--last-circle-count", type=int, required=True)
    parser.add_argument("--output", type=Path)
    parser.add_argument("--quiet", action="store_true")
    args = parser.parse_args()
    result = verify(args.n, args.first_circle_count, args.last_circle_count)
    rendered = json.dumps(result, indent=2) + "\n"
    if args.output is not None:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered, encoding="utf-8")
    if not args.quiet:
        print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/verify_n10_final_radical_axis.py <==
#!/usr/bin/env python3
"""Audited closure of the last corrected ten-point signature.

This verifier has two deliberately small parts.

1.  It enumerates the two symmetry classes of the five K_{2,2} components
    forced by the radical axis and checks the remaining twenty triples.  One
    class has no possible ten-line selection; the other has two complementary
    selections forming one orbit.
2.  For a representative of that orbit it reconstructs a complete projective
    parametrization from the ten three-point lines.  Five selected 3-by-3
    minors of the chord-intersection matrix give an elementary contradiction.

No saved solver verdict or old symbolic certificate is read.
"""

from __future__ import annotations

from hashlib import sha256
from itertools import combinations, permutations
import json
from pathlib import Path

import sympy as sp

from verify_recursive_inversion_rows import candidate_rows, INFEASIBLE


HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "certificates" / "n10_08_final_geometry.json"
RECURSIVE_CERTIFICATE = HERE / "certificates" / "n10_07_recursive.json"
EXPECTED_SIGNATURE = (10, 0, 0, 0, 10, 20, 2, 0, 15)
A = tuple(range(5))
B = tuple(range(5, 10))

# Canonical representative produced by the small radical-axis support model.
LINES3 = (
    (0, 3, 9), (0, 4, 5), (0, 6, 7), (1, 2, 8), (1, 3, 6),
    (1, 7, 9), (2, 4, 7), (2, 5, 6), (3, 5, 8), (4, 8, 9),
)
CIRCLES4 = (
    (0, 1, 5, 8), (0, 1, 6, 9), (0, 2, 5, 7), (0, 2, 8, 9),
    (0, 3, 5, 6), (0, 3, 7, 8), (0, 4, 6, 8), (0, 4, 7, 9),
    (1, 2, 5, 9), (1, 2, 6, 7), (1, 3, 5, 7), (1, 3, 8, 9),
    (1, 4, 5, 6), (1, 4, 7, 8), (2, 3, 6, 8), (2, 3, 7, 9),
    (2, 4, 5, 8), (2, 4, 6, 9), (3, 4, 5, 9), (3, 4, 6, 7),
)


def recursive_partition_certificate():
    """Connect the count-vector reduction to the geometric final case.

    Every realizable point row must have a realizable nine-point child.  The
    recursive certificate leaves four numerical rows, all with five-circle
    degree one and with three-line degree at most three.  Since the signature
    has ten three-lines, their total point incidence is thirty; hence every
    point has three-line degree exactly three.
    """
    document = json.loads(RECURSIVE_CERTIFICATE.read_text(encoding="utf-8"))
    top_records = [
        record for record in document["levels"]["10"]
        if record["status"] not in INFEASIBLE
    ]
    if ([tuple(record["signature"]) for record in top_records]
            != [EXPECTED_SIGNATURE]):
        raise RuntimeError("unexpected recursive ten-point residual")
    child_status = {
        tuple(record["signature"]): record["status"]
        for record in document["levels"]["9"]
    }
    rows, children = candidate_rows(10, EXPECTED_SIGNATURE)
    retained = tuple(
        row for row, child in zip(rows, children)
        if child_status.get(child, "UNKNOWN") not in INFEASIBLE
    )
    if len(retained) != 4:
        raise RuntimeError(("retained point-row count", len(retained)))
    five_circle_degrees = sorted({row[6] for row in retained})
    three_line_degrees = sorted({row[0] for row in retained})
    if five_circle_degrees != [1] or max(three_line_degrees) != 3:
        raise RuntimeError((five_circle_degrees, three_line_degrees))
    balanced_rows = tuple(row for row in retained if row[0] == 3)
    if balanced_rows != ((3, 0, 0, 0, 3, 8, 1, 0),):
        raise RuntimeError(("balanced point row", balanced_rows))
    return {
        "source_file": RECURSIVE_CERTIFICATE.name,
        "source_sha256": sha256(RECURSIVE_CERTIFICATE.read_bytes()).hexdigest(),
        "retained_point_row_count": len(retained),
        "five_circle_degree_set": five_circle_degrees,
        "three_line_degree_set_before_balance": three_line_degrees,
        "forced_balanced_point_row": list(balanced_rows[0]),
        "consequences": [
            "the two five-point circles partition the ten points",
            "every point lies on three selected three-point lines",
            "every point lies on eight selected four-point circles",
        ],
    }


def edge(block, side):
    return tuple(x if side == "A" else x - 5 for x in block
                 if (x < 5) == (side == "A"))


def radical_components(circles4):
    graph = {}
    for block in circles4:
        left = ("A", edge(block, "A"))
        right = ("B", edge(block, "B"))
        graph.setdefault(left, set()).add(right)
        graph.setdefault(right, set()).add(left)
    seen = set()
    answer = []
    for start in sorted(graph):
        if start in seen:
            continue
        stack, component = [start], []
        seen.add(start)
        while stack:
            vertex = stack.pop()
            component.append(vertex)
            for neighbour in graph[vertex]:
                if neighbour not in seen:
                    seen.add(neighbour)
                    stack.append(neighbour)
        left = tuple(sorted(v[1] for v in component if v[0] == "A"))
        right = tuple(sorted(v[1] for v in component if v[0] == "B"))
        answer.append((left, right))
    return tuple(sorted(answer))


def image_edge(pair, permutation):
    return tuple(sorted(permutation[x] for x in pair))


def matching_stabilizer(matching):
    target = frozenset(frozenset(part) for part in matching)
    answer = []
    for permutation in permutations(range(5)):
        image = frozenset(
            frozenset(image_edge(edge_value, permutation) for edge_value in part)
            for part in matching
        )
        if image == target:
            answer.append(permutation)
    return tuple(answer)


def component_action(matching, permutation):
    index = {frozenset(part): i for i, part in enumerate(matching)}
    return tuple(index[frozenset(
        image_edge(edge_value, permutation) for edge_value in part
    )] for part in matching)


def compose(first, second):
    return tuple(first[second[i]] for i in range(5))


def inverse(permutation):
    answer = [0] * 5
    for i, value in enumerate(permutation):
        answer[value] = i
    return tuple(answer)


def four_blocks(left_matching, right_matching, sigma):
    return frozenset(
        tuple(sorted(
            left_edge + tuple(x + 5 for x in right_edge)
        ))
        for left_index, left_part in enumerate(left_matching)
        for left_edge in left_part
        for right_edge in right_matching[sigma[left_index]]
    )


def residual_line_designs(blocks):
    triples = tuple(combinations(range(10), 3))
    residual = tuple(
        triple for triple in triples
        if not set(triple) <= set(A)
        and not set(triple) <= set(B)
        and not any(set(triple) <= set(block) for block in blocks)
    )
    designs = []
    for selected in combinations(residual, 10):
        if any(sum(point in triple for triple in selected) != 3
               for point in range(10)):
            continue
        if any(sum(set(pair) <= set(triple) for triple in selected) > 1
               for pair in combinations(range(10), 2)):
            continue
        designs.append(frozenset(selected))
    return residual, tuple(designs)


def transform_blocks(blocks, left_permutation, right_permutation):
    mapping = {x: left_permutation[x] for x in range(5)}
    mapping.update({x + 5: right_permutation[x] + 5 for x in range(5)})
    return frozenset(
        tuple(sorted(mapping[x] for x in block)) for block in blocks
    )


def combinatorial_classification():
    components = radical_components(CIRCLES4)
    if len(components) != 5 or any(
        len(left) != 2 or len(right) != 2 for left, right in components
    ):
        raise RuntimeError("canonical four-circles are not five K_2,2 components")
    left_matching = tuple(left for left, _ in components)
    right_matching = tuple(right for _, right in components)
    if any(set(first) & set(second) for matching in
           (left_matching, right_matching) for first, second in matching):
        raise RuntimeError("a chord pair in one component shares an endpoint")

    # Independently enumerate the perfect matchings of the Petersen graph.
    graph_edges = tuple(combinations(tuple(combinations(range(5), 2)), 2))
    disjoint_pairs = tuple(pair for pair in graph_edges
                           if not set(pair[0]) & set(pair[1]))
    petersen_matchings = set()
    for candidate in combinations(disjoint_pairs, 5):
        used = [edge_value for part in candidate for edge_value in part]
        if len(set(used)) == 10:
            petersen_matchings.add(frozenset(frozenset(x) for x in candidate))

    left_stabilizer = matching_stabilizer(left_matching)
    right_stabilizer = matching_stabilizer(right_matching)
    left_actions = tuple(sorted(set(
        component_action(left_matching, p) for p in left_stabilizer
    )))
    right_actions = tuple(sorted(set(
        component_action(right_matching, p) for p in right_stabilizer
    )))

    remaining = set(permutations(range(5)))
    identity = tuple(range(5))
    representatives = []
    double_orbits = []
    while remaining:
        representative = identity if identity in remaining else min(remaining)
        orbit = {
            compose(right, compose(representative, inverse(left)))
            for left in left_actions for right in right_actions
        }
        representatives.append(representative)
        double_orbits.append(orbit)
        remaining.difference_update(orbit)

    records = []
    for sigma in representatives:
        blocks = four_blocks(left_matching, right_matching, sigma)
        residual, designs = residual_line_designs(blocks)
        automorphisms = []
        for left in left_stabilizer:
            for right in right_stabilizer:
                if transform_blocks(blocks, left, right) == blocks:
                    automorphisms.append((left, right))
        unseen = set(designs)
        orbits = []
        while unseen:
            design = min(unseen, key=lambda value: tuple(sorted(value)))
            orbit = {
                transform_blocks(design, left, right)
                for left, right in automorphisms
            } & set(designs)
            unseen.difference_update(orbit)
            orbits.append(orbit)
        records.append({
            "component_bijection": list(sigma),
            "four_circle_count": len(blocks),
            "residual_triple_count": len(residual),
            "line_design_count": len(designs),
            "line_design_orbit_count": len(orbits),
            "line_design_orbit_sizes": sorted(map(len, orbits)),
            "contains_canonical_representative": (
                blocks == frozenset(CIRCLES4)
                and frozenset(LINES3) in set(designs)
            ),
        })

    expected = {
        "perfect_matching_count": 6,
        "left_stabilizer_size": 20,
        "right_stabilizer_size": 20,
        "double_orbit_count": 2,
        "double_orbit_sizes": [20, 100],
        "line_design_counts": [2, 0],
        "line_design_orbit_counts": [1, 0],
    }
    actual = {
        "perfect_matching_count": len(petersen_matchings),
        "left_stabilizer_size": len(left_stabilizer),
        "right_stabilizer_size": len(right_stabilizer),
        "double_orbit_count": len(representatives),
        "double_orbit_sizes": sorted(map(len, double_orbits)),
        "line_design_counts": [record["line_design_count"] for record in records],
        "line_design_orbit_counts": [
            record["line_design_orbit_count"] for record in records
        ],
    }
    if actual != expected or not records[0]["contains_canonical_representative"]:
        raise RuntimeError({"expected": expected, "actual": actual, "records": records})
    return {**actual, "records": records}


def primitive_row(points, block):
    left = [x for x in block if x < 5]
    right = [x for x in block if x >= 5]
    raw = points[left[0]].cross(points[left[1]]).cross(
        points[right[0]].cross(points[right[1]])
    )
    common = sp.factor(sp.gcd_list(list(raw)))
    if common not in (0, 1, -1):
        raw = raw.applyfunc(lambda value: sp.factor(value / common))
    return raw.T, common


def algebraic_certificate():
    a, b, c, d, e, f = sp.symbols("a b c d e f")
    initial = {
        0: sp.Matrix((1, 0, 0)),
        1: sp.Matrix((0, 1, 0)),
        2: sp.Matrix((0, 0, 1)),
        3: sp.Matrix((1, 1, 1)),
        9: sp.Matrix((a + 1, a, a)),
        8: sp.Matrix((0, 1, b)),
        6: sp.Matrix((c, c + 1, c)),
        7: sp.Matrix((d * (a + 1), d * a + 1, d * a)),
        4: sp.Matrix((e * d * (a + 1), e * (d * a + 1), e * d * a + 1)),
        5: sp.Matrix((f * c, f * (c + 1), f * c + 1)),
    }
    line_equations = tuple(sorted(set(
        sp.factor(sp.Matrix.hstack(*(initial[x] for x in line)).det())
        for line in LINES3
        if sp.factor(sp.Matrix.hstack(*(initial[x] for x in line)).det()) != 0
    ), key=str))
    expected_line_equations = {
        -c + d * a,
        f * b - 1,
        (a + 1) * (e * b - 1),
        (e * f * c - e * f * d * a + e * d * a + e - f * c - f),
    }
    if set(line_equations) != expected_line_equations:
        raise RuntimeError((line_equations, expected_line_equations))

    # c=da and f=1/b.  If eb != 1, the last two equations force a=-1
    # and da=-1; then point 7 equals point 2.  Thus every nondegenerate
    # realization belongs to the branch e=f=1/b.
    points = {
        0: sp.Matrix((1, 0, 0)),
        1: sp.Matrix((0, 1, 0)),
        2: sp.Matrix((0, 0, 1)),
        3: sp.Matrix((1, 1, 1)),
        9: sp.Matrix((a + 1, a, a)),
        8: sp.Matrix((0, 1, b)),
        6: sp.Matrix((d * a, d * a + 1, d * a)),
        7: sp.Matrix((d * (a + 1), d * a + 1, d * a)),
        4: sp.Matrix((d * (a + 1), d * a + 1, d * a + b)),
        5: sp.Matrix((d * a, d * a + 1, d * a + b)),
    }
    if any(sp.factor(sp.Matrix.hstack(*(points[x] for x in line)).det()) != 0
           for line in LINES3):
        raise RuntimeError("specialized parametrization misses a line equation")

    rows, common_factors = zip(*(
        primitive_row(points, block) for block in CIRCLES4
    ))
    selected = {
        (0, 4, 14): a * d + b**2,
        (0, 14, 15): -a * b + a * d - b,
        (0, 4, 15): a * b - a * d - a - 1,
        (0, 15, 16): -a * d + b * d - b - d,
        (0, 11, 15): b * (a * b + 1),
    }
    verified_minors = []
    for indices, expected in selected.items():
        determinant = sp.factor(sp.Matrix.vstack(*(rows[i] for i in indices)).det())
        if sp.factor(determinant - expected) != 0:
            raise RuntimeError((indices, determinant, expected))
        verified_minors.append({
            "row_indices": list(indices),
            "circle_blocks": [list(CIRCLES4[i]) for i in indices],
            "polynomial": str(expected),
        })

    # Only rows 0,4,11,14,15,16 occur above.  Their removed common factors
    # are monomials in a,b,d, all nonzero in a valid realization.
    selected_row_factors = {
        index: sp.factor(common_factors[index])
        for index in (0, 4, 11, 14, 15, 16)
    }
    if selected_row_factors != {
        0: a * d, 4: b, 11: 1, 14: 1, 15: 1, 16: a * d,
    }:
        raise RuntimeError(selected_row_factors)

    p1, p2, p3, p4, p5 = (selected[key] for key in selected)
    relation_a = sp.factor(-(p2 + p3))  # a+b+1
    relation_b = sp.factor((p5 / b).subs(a, -b - 1))
    relation_c = sp.factor(
        (b + 1) * p4.subs({a: -b - 1, d: b**2 / (b + 1)})
    )
    univariate_first = sp.Poly(-relation_b, b)       # b^2+b-1
    univariate_second = sp.Poly(relation_c / b, b)  # (b-1)(2b+1)
    gcd_value = sp.gcd(univariate_first, univariate_second)
    if (relation_a != a + b + 1
            or univariate_first.as_expr() != b**2 + b - 1
            or sp.factor(univariate_second.as_expr()) != (b - 1) * (2 * b + 1)
            or gcd_value.as_expr() != 1):
        raise RuntimeError({
            "relation_a": relation_a,
            "first": univariate_first.as_expr(),
            "second": univariate_second.as_expr(),
            "gcd": gcd_value.as_expr(),
        })

    return {
        "projective_frame": [0, 1, 2, 3],
        "line_parameter_count_before_relations": 6,
        "line_equations": [str(value) for value in line_equations],
        "nondegenerate_branch_parameters": ["a", "b", "d"],
        "required_nonzero_parameters": ["a", "b", "d"],
        "selected_row_common_factors": {
            str(index): str(value) for index, value in selected_row_factors.items()
        },
        "selected_minors": verified_minors,
        "univariate_consequences": [
            str(univariate_first.as_expr()),
            str(sp.factor(univariate_second.as_expr())),
        ],
        "univariate_gcd": str(gcd_value.as_expr()),
    }


def main():
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    recursive_partition = recursive_partition_certificate()
    classification = combinatorial_classification()
    certificate = algebraic_certificate()
    document = {
        "schema_version": 1,
        "status": "PASS",
        "claim": (
            "The final corrected n=10 signature is impossible: after the "
            "radical-axis classification there is one abstract line-system "
            "orbit, and five chord-intersection minors contradict its complete "
            "projective parametrization."
        ),
        "signature": list(EXPECTED_SIGNATURE),
        "recursive_partition_certificate": recursive_partition,
        "classification": classification,
        "algebraic_certificate": certificate,
    }
    payload = json.dumps(document, sort_keys=True).encode()
    document["payload_sha256"] = sha256(payload).hexdigest()
    OUTPUT.write_text(json.dumps(document, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({
        "status": document["status"],
        "double_orbit_count": classification["double_orbit_count"],
        "line_design_counts": classification["line_design_counts"],
        "selected_minor_count": len(certificate["selected_minors"]),
        "univariate_gcd": certificate["univariate_gcd"],
        "output": str(OUTPUT),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/verify_n13_n14_global_inequalities.py <==
#!/usr/bin/env python3
"""Exact global-signature verification for n=13 and n=14.

No point-support or orbit search is used.  Candidate signatures are generated
from the pair/triple identities and the documented classical line-arrangement,
deletion, and subset inequalities in ``SignatureFilter``.  They are then
excluded by the augmented-line Melchior inequality, the elementary union
capacity of selected rich blocks, and (only for n=13) two local inequalities
for arrangements of twelve projective lines.

For a twelve-line local arrangement write delta for its Melchior defect and
t4,t5 for the numbers of vertices of multiplicity four and five.  The two
pointwise inequalities are

    -2*delta + t4 + 3*t5 <= 6,
    -delta + t5 <= 1.

The first follows from Melchior and the Bojanowski inequality, integrality,
and the classified zero-defect equality case.  For the second, four
five-fold vertices violate the union bound; the cases delta=0 and
(delta,t5)=(1,3) are removed respectively by the zero-defect classification
and by the pair identity plus the same union bound.  The paper gives the
full derivation.  This program checks their summed applications exactly.
"""

from __future__ import annotations

import argparse
from collections import Counter
from hashlib import sha256
import json
from pathlib import Path
import sys

HERE = Path(__file__).resolve().parent
COMPUTATIONS = HERE.parent
AUTHORITATIVE = HERE
sys.path.insert(0, str(AUTHORITATIVE))

from signature_filters import SignatureFilter, block_family_convexity_witness
from projected_arrangement_model import melchior_defect, projected_local_types
from verify_augmented_line_melchior import summed_gap, total_defect


CIRCLE_RANGES = {13: range(51, 61), 14: range(61, 73)}
EXPECTED = {
    13: {
        "raw": 3962,
        "augmented": 137,
        "block_capacity": 73,
        "local_first": 71,
        "local_second": 2,
    },
    14: {
        "raw": 8981,
        "augmented": 1,
        "block_capacity": 0,
        "local_first": 0,
        "local_second": 0,
    },
}


def all_signatures(n: int) -> tuple[tuple[int, ...], ...]:
    generator = SignatureFilter(n)
    return tuple(
        signature
        for circle_count in CIRCLE_RANGES[n]
        for signature in generator.signatures(circle_count)
    )


def local_inequality_values(
    n: int, signature: tuple[int, ...],
) -> tuple[int, int]:
    dimension = len(signature) // 2
    blocks = tuple(
        signature[index] + signature[dimension + index]
        for index in range(dimension)
    )
    defect = total_defect(n, signature)
    # Sum_x t4(x)=5 B5 and sum_x t5(x)=6 B6.
    first = -2 * defect + 5 * blocks[2] + 18 * blocks[3]
    second = -defect + 6 * blocks[3]
    return first, second


def verify(n: int) -> dict[str, object]:
    generator = SignatureFilter(n)
    raw = all_signatures(n)
    after_augmented = tuple(
        signature for signature in raw if summed_gap(n, signature) <= 0
    )
    block_records = []
    after_block_capacity = []
    for signature in after_augmented:
        witness = block_family_convexity_witness(
            n, generator.sizes, signature
        )
        block_records.append({
            "signature": list(signature),
            "augmented_summed_gap": summed_gap(n, signature),
            "block_capacity_witness": witness,
        })
        if witness is None:
            after_block_capacity.append(signature)

    first_count = second_count = 0
    local_records = []
    for signature in after_block_capacity:
        first, second = local_inequality_values(n, signature)
        if n == 13 and first > 6 * n:
            reason = "minus_2_delta_plus_t4_plus_3_t5"
            first_count += 1
        elif n == 13 and second > n:
            reason = "minus_delta_plus_t5"
            second_count += 1
        else:
            reason = "NOT_EXCLUDED"
        local_records.append({
            "signature": list(signature),
            "summed_first_left": first,
            "summed_first_right": 6 * n,
            "summed_second_left": second,
            "summed_second_right": n,
            "reason": reason,
        })

    counts = {
        "raw": len(raw),
        "augmented": len(after_augmented),
        "block_capacity": len(after_block_capacity),
        "local_first": first_count,
        "local_second": second_count,
    }
    retained = sum(
        record["reason"] == "NOT_EXCLUDED" for record in local_records
    )
    passed = counts == EXPECTED[n] and retained == 0
    return {
        "n": n,
        "status": "PASS" if passed else "FAIL",
        "claim": (
            "Complete exact arithmetic reduction at the global-signature "
            "level; no labelled supports or geometric orbits."
        ),
        "counts": counts,
        "retained_signature_count": retained,
        "augmented_survivors": block_records,
        "post_capacity_records": local_records,
    }


def audit_twelve_line_local_inequalities() -> dict[str, object]:
    local_types = projected_local_types(13, 6)
    values = []
    for local_type in local_types:
        defect = melchior_defect(local_type)
        t4, t5 = local_type[2], local_type[3]
        values.append((-2 * defect + t4 + 3 * t5, -defect + t5))
    first_maximum = max(first for first, _second in values)
    second_maximum = max(second for _first, second in values)
    return {
        "number_of_retained_numerical_types": len(local_types),
        "first_left_maximum": first_maximum,
        "first_right": 6,
        "second_left_maximum": second_maximum,
        "second_right": 1,
        "status": (
            "PASS" if first_maximum <= 6 and second_maximum <= 1
            else "FAIL"
        ),
    }
def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    records = [verify(13), verify(14)]
    local_audit = audit_twelve_line_local_inequalities()
    document = {
        "schema_version": 1,
        "status": (
            "PASS" if (
                all(record["status"] == "PASS" for record in records)
                and local_audit["status"] == "PASS"
            )
            else "FAIL"
        ),
        "claim": (
            "The n=13 and n=14 counterexample ranges are excluded by exact "
            "global-signature inequalities."
        ),
        "twelve_line_local_inequality_audit": local_audit,
        "records": records,
    }
    canonical = json.dumps(document, sort_keys=True).encode()
    document["payload_sha256"] = sha256(canonical).hexdigest()
    args.output.write_text(json.dumps(document, indent=2) + "\n",
                           encoding="utf-8")
    print(json.dumps({
        "status": document["status"],
        "counts": {str(record["n"]): record["counts"] for record in records},
        "output": str(args.output),
    }, indent=2))
    if document["status"] != "PASS":
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/verify_pair_moment_filter.py <==
#!/usr/bin/env python3
"""Uniform support-free point/pair moment filter for small n.

For every global line/circle signature, the verifier balances multiplicities
of conditioned point rows and exact point-pair profiles.  Their first two
intersection moments are coupled.  For every distinguished block family it
then counts, in two ways, triples disjoint from a distinguished block.  The
model has no labelled point or block support variables.
"""

from __future__ import annotations

import argparse
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
from functools import lru_cache
from hashlib import sha256
from math import comb
import json
from pathlib import Path
import sys

import numpy as np

COMPUTATIONS = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(COMPUTATIONS))
from runtime_dependencies import activate_ortools  # noqa: E402

activate_ortools()
import ortools  # noqa: E402

from pair_profile_generator import profiles as pair_profiles
from projected_arrangement_model import category_point_rows
from signature_filters import (
    KNOWN,
    conditioned_line_subset_ok,
    conditioned_point_row_ok,
    conditioned_subset_coefficients,
)

ORTOOLS_VERSION = ortools.__version__
if ORTOOLS_VERSION != "9.15.6755":
    raise RuntimeError(
        f"expected OR-Tools 9.15.6755, found {ORTOOLS_VERSION}"
    )
from ortools.sat.python import cp_model  # noqa: E402


def choose(n: int, r: int) -> int:
    return comb(n, r) if 0 <= r <= n else 0


def moment_column(
    rows: tuple[tuple[int, ...], ...],
    alpha: int,
    beta: int,
) -> tuple[int, ...]:
    """Return the coefficient column of an unordered incidence moment."""
    if alpha == beta:
        return tuple(choose(row[alpha], 2) for row in rows)
    return tuple(row[alpha] * row[beta] for row in rows)


def outside_triple_coefficients(
    signature: tuple[int, ...],
    category_sizes: tuple[int, ...],
    point_rows: tuple[tuple[int, ...], ...],
    pair_rows: tuple[tuple[int, ...], ...],
    gamma: int,
) -> tuple[int, tuple[int, ...], tuple[int, ...]]:
    """Exact coefficient vector for triples disjoint from a gamma block.

    For a category ``alpha`` of block size ``b``, its contribution is

        C(b,3) Q - C(b-1,2) M_1 + (b-2) M_2.

    When ``alpha == gamma`` the moment functions count unordered pairs of
    distinct blocks, whereas the displayed identity is for ordered pairs;
    hence both moment columns have factor two.  Returning plain integer
    vectors avoids aliasing mutable OR-Tools ``LinearExpr`` objects.
    """
    point_coefficients = [0] * len(point_rows)
    pair_coefficients = [0] * len(pair_rows)
    constant = 0
    for alpha, size in enumerate(category_sizes):
        if alpha == gamma:
            number = signature[gamma] * (signature[gamma] - 1)
            factor = 2
        else:
            number = signature[gamma] * signature[alpha]
            factor = 1
        constant += choose(size, 3) * number
        point_column = moment_column(point_rows, gamma, alpha)
        pair_column = moment_column(pair_rows, gamma, alpha)
        point_weight = -choose(size - 1, 2) * factor
        pair_weight = (size - 2) * factor
        for index, coefficient in enumerate(point_column):
            point_coefficients[index] += point_weight * coefficient
        for index, coefficient in enumerate(pair_column):
            pair_coefficients[index] += pair_weight * coefficient
    return constant, tuple(point_coefficients), tuple(pair_coefficients)


@lru_cache(maxsize=None)
def point_row_array(
    n: int, maximum: int,
) -> tuple[tuple[tuple[int, ...], ...], np.ndarray]:
    rows = category_point_rows(n, maximum)
    matrix = np.asarray(rows, dtype=np.int64)
    matrix.setflags(write=False)
    return rows, matrix


def conditioned_rows(
    n: int,
    sizes: tuple[int, ...],
    signature: tuple[int, ...],
) -> tuple[tuple[int, ...], ...]:
    """Vectorized form of the exact scalar point-row filter.

    The two child-signature membership tests specific to n=12,13 are still
    checked by the scalar reference function on the already reduced rows.
    """
    dimension = len(sizes)
    rows, matrix = point_row_array(n, sizes[-1])
    signature_array = np.asarray(signature, dtype=np.int64)
    lines = signature_array[:dimension]
    circles = signature_array[dimension:]
    local_lines = matrix[:, :dimension]
    local_circles = matrix[:, dimension:]
    mask = np.all(matrix <= signature_array, axis=1)

    ordinary_lines = choose(n, 2) - sum(
        choose(size, 2) * int(number)
        for size, number in zip(sizes, lines)
    )
    ordinary_through = n - 1 - local_lines @ np.asarray(
        tuple(size - 1 for size in sizes), dtype=np.int64
    )
    mask &= (ordinary_through >= 0) & (ordinary_through <= ordinary_lines)

    previous = KNOWN[n - 1]
    inverse_delete = KNOWN[n - 2]
    circle_count = int(circles.sum())
    block_count = int(signature_array.sum())
    local_block_count = matrix.sum(axis=1)
    mask &= local_circles[:, 0] <= circle_count - previous
    mask &= block_count - local_block_count >= previous
    global_three = int(lines[0] + circles[0])
    local_three = local_lines[:, 0] + local_circles[:, 0]
    mask &= (
        (n - 1) * (block_count - local_block_count)
        - 3 * (global_three - local_three)
        >= (n - 1) * inverse_delete
    )

    indices = np.flatnonzero(mask)
    if len(indices):
        coefficients = conditioned_subset_coefficients(
            n, sizes, tuple(sorted(KNOWN.items()))
        )
        local_coefficients = np.asarray(
            [line + circle for _constant, _global_line, _global_circle,
             line, circle in coefficients],
            dtype=np.int64,
        )
        thresholds = np.asarray([
            constant
            - sum(int(value) * coefficient
                  for value, coefficient in zip(lines, global_line))
            - sum(int(value) * coefficient
                  for value, coefficient in zip(circles, global_circle))
            for constant, global_line, global_circle,
            _local_line, _local_circle in coefficients
        ], dtype=np.int64)
        subset_left = matrix[indices] @ local_coefficients.T
        indices = indices[np.all(subset_left >= thresholds, axis=1)]

    selected = tuple(rows[int(index)] for index in indices)
    selected = tuple(
        row for row in selected
        if conditioned_line_subset_ok(n, sizes, signature, row)
    )
    if n in (12, 13):
        selected = tuple(
            row for row in selected
            if conditioned_point_row_ok(n, sizes, signature, row, KNOWN)
        )
    return selected


def audit_signature(
    n: int,
    signature: tuple[int, ...],
    seconds: float,
) -> dict[str, object]:
    dimension = len(signature) // 2
    sizes = tuple(range(3, 3 + dimension))
    maximum = sizes[-1]
    rows = conditioned_rows(n, sizes, signature)
    if not rows:
        return {
            "signature": list(signature),
            "point_row_count": 0,
            "status": "INFEASIBLE_NO_POINT_ROW",
            "wall_time_seconds": 0.0,
        }
    pair_types = pair_profiles(n, maximum)
    model = cp_model.CpModel()
    z = tuple(model.NewIntVar(0, n, f"point_{index}")
              for index in range(len(rows)))
    model.Add(sum(z) == n)
    category_sizes = sizes + sizes
    for coordinate, (size, number) in enumerate(
            zip(category_sizes, signature)):
        model.Add(sum(z[index] * row[coordinate]
                      for index, row in enumerate(rows)) == size * number)

    y = tuple(model.NewIntVar(0, choose(n, 2), f"pair_{index}")
              for index in range(len(pair_types)))
    model.Add(sum(y) == choose(n, 2))
    for coordinate, (size, number) in enumerate(
            zip(category_sizes, signature)):
        model.Add(sum(y[index] * row[coordinate]
                      for index, row in enumerate(pair_types))
                  == choose(size, 2) * number)

    def point_moment(alpha: int, beta: int):
        if alpha == beta:
            return sum(z[index] * choose(row[alpha], 2)
                       for index, row in enumerate(rows))
        return sum(z[index] * row[alpha] * row[beta]
                   for index, row in enumerate(rows))

    def pair_moment(alpha: int, beta: int):
        if alpha == beta:
            return sum(y[index] * choose(row[alpha], 2)
                       for index, row in enumerate(pair_types))
        return sum(y[index] * row[alpha] * row[beta]
                   for index, row in enumerate(pair_types))

    coupling_constraint_count = 0
    for alpha in range(2 * dimension):
        for beta in range(alpha, 2 * dimension):
            first = point_moment(alpha, beta)
            second = pair_moment(alpha, beta)
            block_pairs = (
                choose(signature[alpha], 2) if alpha == beta
                else signature[alpha] * signature[beta]
            )
            model.Add(2 * second <= first)
            model.Add(first <= second + block_pairs)
            coupling_constraint_count += 2

    outside_triple_constraint_count = 0
    for gamma, distinguished_size in enumerate(category_sizes):
        if signature[gamma] == 0:
            continue
        constant, point_coefficients, pair_coefficients = (
            outside_triple_coefficients(
                signature, category_sizes, rows, pair_types, gamma
            )
        )
        outside_triples = (
            constant
            + cp_model.LinearExpr.weighted_sum(z, point_coefficients)
            + cp_model.LinearExpr.weighted_sum(y, pair_coefficients)
        )
        model.Add(
            outside_triples
            == signature[gamma] * choose(n - distinguished_size, 3)
        )
        outside_triple_constraint_count += 1

    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = seconds
    solver.parameters.num_search_workers = 1
    status = solver.Solve(model)
    return {
        "signature": list(signature),
        "point_row_count": len(rows),
        "pair_profile_count": len(pair_types),
        "status": solver.StatusName(status),
        "coupling_constraint_count": coupling_constraint_count,
        "outside_triple_constraint_count": outside_triple_constraint_count,
        "variables": len(model.Proto().variables),
        "constraints": len(model.Proto().constraints),
        "wall_time_seconds": solver.WallTime(),
    }


def audit_signature_task(
    task: tuple[int, tuple[int, ...], float],
) -> dict[str, object]:
    return audit_signature(*task)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", type=int, required=True)
    parser.add_argument("--input", type=Path, required=True)
    parser.add_argument("--first-circle-count", type=int)
    parser.add_argument("--last-circle-count", type=int)
    parser.add_argument("--seconds", type=float, default=5.0)
    parser.add_argument("--output", type=Path)
    parser.add_argument("--jobs", type=int, default=1)
    parser.add_argument("--quiet", action="store_true")
    args = parser.parse_args()
    source = json.loads(args.input.read_text(encoding="utf-8"))
    if source.get("status") != "PASS":
        raise ValueError("the input signature filter did not pass its audit")
    first = args.first_circle_count
    last = args.last_circle_count
    source_layers = source.get("layers")
    if source_layers is None and isinstance(source.get("records"), list):
        dimension = len(source["records"][0]["signature"]) // 2 if source["records"] else 0
        grouped = {}
        for record in source["records"]:
            if str(record.get("status", "SURVIVES")).startswith("INFEASIBLE"):
                continue
            circle_count = sum(record["signature"][dimension:])
            grouped.setdefault(circle_count, []).append(record)
        source_layers = [
            {"circle_count": circle_count, "survivors": records}
            for circle_count, records in sorted(grouped.items())
        ]
    if not isinstance(source_layers, list):
        raise ValueError("the input has neither layers nor records")
    selected_layers = []
    flat_tasks = []
    for layer in source_layers:
        circle_count = layer["circle_count"]
        if first is not None and circle_count < first:
            continue
        if last is not None and circle_count > last:
            continue
        tasks = [
            (args.n, tuple(entry["signature"]), args.seconds)
            for entry in layer["survivors"]
        ]
        selected_layers.append((circle_count, len(tasks)))
        flat_tasks.extend(tasks)
    if args.jobs == 1:
        flat_records = [audit_signature_task(task) for task in flat_tasks]
    else:
        with ProcessPoolExecutor(max_workers=args.jobs) as executor:
            flat_records = list(executor.map(
                audit_signature_task, flat_tasks, chunksize=1
            ))

    layers = []
    offset = 0
    for circle_count, task_count in selected_layers:
        records = flat_records[offset:offset + task_count]
        offset += task_count
        status_counts = Counter(record["status"] for record in records)
        layers.append({
            "circle_count": circle_count,
            "input_signature_count": len(records),
            "status_counts": dict(status_counts),
            "survivor_count": sum(
                status in ("FEASIBLE", "OPTIMAL", "UNKNOWN")
                for status in (record["status"] for record in records)
            ),
            "survivors": [
                record for record in records
                if record["status"] in ("FEASIBLE", "OPTIMAL", "UNKNOWN")
            ],
            "records": records,
        })
    if offset != len(flat_records):
        raise AssertionError((offset, len(flat_records)))
    unknown = sum(
        layer["status_counts"].get("UNKNOWN", 0) for layer in layers
    )
    result = {
        "schema_version": 1,
        "status": "PASS" if unknown == 0 else "INCOMPLETE",
        "claim": (
            "Necessary support-free point/pair moment and outside-triple "
            "filter."
        ),
        "n": args.n,
        "source_file": args.input.name,
        "source_sha256": sha256(args.input.read_bytes()).hexdigest(),
        "input_signature_count": len(flat_records),
        "proof_scope": (
            "conditioned point rows, exact pair profiles, coupled first two "
            "intersection moments, and the exact count of triples disjoint "
            "from a distinguished block; no labelled supports"
        ),
        "ortools_version": ORTOOLS_VERSION,
        "layers": layers,
    }
    rendered = json.dumps(result, indent=2) + "\n"
    if args.output is not None:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered, encoding="utf-8")
    if not args.quiet:
        print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/computation/n9_to_14/verify_recursive_inversion_rows.py <==
#!/usr/bin/env python3
"""Recursive inversion-row verifier with an exact nine-point base.

The verifier never enumerates global block orbits at orders ten and eleven.
For a point x, inversion gives a complete signature on one fewer point:
blocks through x become lines and blocks avoiding x become circles.  A point
row is retained only if that child signature survives the next level.  At
order nine the necessary abstract block system is checked exactly on nine
labelled points.  UNKNOWN outcomes are retained at every level.
"""

from __future__ import annotations

import argparse
from collections import Counter, defaultdict
from concurrent.futures import ProcessPoolExecutor
from hashlib import sha256
from itertools import combinations
import json
from math import comb
from pathlib import Path
import time

from low_defect_point_support_filter import (
    augmented_line_arrangement_row_ok,
    conditioned_rows,
    retained_records,
)
from ortools.sat.python import cp_model


SIZES = (3, 4, 5, 6)
KNOWN = {4: 3, 5: 5, 6: 8, 7: 11, 8: 17}
INFEASIBLE = frozenset({"INFEASIBLE", "INFEASIBLE_NO_POINT_ROW"})


def ordinary_line_count(n: int, rich_signature: tuple[int, ...]) -> int:
    line = rich_signature[:4]
    return comb(n, 2) - sum(
        comb(size, 2) * number for size, number in zip(SIZES, line)
    )


def padded_rich_signature(signature: tuple[int, ...]) -> tuple[int, ...]:
    """Pad line and circle coordinates to the common sizes 3,4,5,6."""
    dimension = len(signature) // 2
    if len(signature) != 2 * dimension or dimension > len(SIZES):
        raise ValueError("invalid rich-block signature")
    padding = (0,) * (len(SIZES) - dimension)
    return signature[:dimension] + padding + signature[dimension:] + padding


def child_signature(
    n: int, rich_signature: tuple[int, ...], row: tuple[int, ...],
) -> tuple[int, ...]:
    """Signature of the inverted (n-1)-point configuration."""
    totals = tuple(
        rich_signature[index] + rich_signature[4 + index]
        for index in range(4)
    )
    through = tuple(row[index] + row[4 + index] for index in range(4))
    child_lines = through[1:] + (0,)
    child_circles = tuple(
        totals[index] - through[index] for index in range(4)
    )
    return child_lines + child_circles + (through[0],)


def candidate_rows(n: int, full_signature: tuple[int, ...]):
    rich_signature = full_signature[:8]
    rows = []
    children = []
    for row in conditioned_rows(n, SIZES, rich_signature):
        if not augmented_line_arrangement_row_ok(n, row):
            continue
        rows.append(row)
        children.append(child_signature(n, rich_signature, row))
    return tuple(rows), tuple(children)


def exact_nine_point_signature(full_signature: tuple[int, ...], seconds: float):
    start = time.perf_counter()
    rich_signature = full_signature[:8]
    recorded_l2 = full_signature[8]
    if ordinary_line_count(9, rich_signature) != recorded_l2:
        return {
            "signature": list(full_signature), "status": "INFEASIBLE",
            "reason": "ordinary_line_count", "wall_time_seconds": 0.0,
            "variables": 0, "constraints": 0,
        }
    line_counts = rich_signature[:4]
    circle_counts = rich_signature[4:]
    points = tuple(range(9))
    by_size = {size: tuple(combinations(points, size)) for size in SIZES}
    blocks = tuple(block for size in SIZES for block in by_size[size])
    block_sets = {block: frozenset(block) for block in blocks}
    model = cp_model.CpModel()
    line = {block: model.NewBoolVar("L_" + "_".join(map(str, block)))
            for block in blocks}
    circle = {block: model.NewBoolVar("C_" + "_".join(map(str, block)))
              for block in blocks}
    for triple in combinations(points, 3):
        triple_set = frozenset(triple)
        model.Add(sum(
            line[block] + circle[block] for block in blocks
            if triple_set.issubset(block_sets[block])
        ) == 1)
    for size, number in zip(SIZES, line_counts):
        model.Add(sum(line[block] for block in by_size[size]) == number)
    for size, number in zip(SIZES, circle_counts):
        model.Add(sum(circle[block] for block in by_size[size]) == number)
    for pair in combinations(points, 2):
        pair_set = frozenset(pair)
        model.Add(sum(
            line[block] for block in blocks
            if pair_set.issubset(block_sets[block])
        ) <= 1)
        model.Add(sum(
            (len(block) - 2) * (line[block] + circle[block])
            for block in blocks if pair_set.issubset(block_sets[block])
        ) == 7)

    # Every subset inherits the known lower bound unless it is itself
    # collinear or concyclic.  For a concyclic exceptional subset its defining
    # circle remains, which gives the coefficient KNOWN[m]-1.
    for subset_size in range(4, 9):
        for subset in combinations(points, subset_size):
            subset_set = frozenset(subset)
            inherited = sum(
                circle[block] for block in blocks
                if len(block_sets[block] & subset_set) >= 3
            )
            if subset_size >= 7:
                model.Add(inherited >= KNOWN[subset_size])
            else:
                supersets = [
                    block for block in blocks
                    if subset_set.issubset(block_sets[block])
                ]
                model.Add(
                    inherited >= KNOWN[subset_size]
                    - KNOWN[subset_size]
                    * sum(line[block] for block in supersets)
                    - (KNOWN[subset_size] - 1)
                    * sum(circle[block] for block in supersets)
                )

    anchor_kind = None
    anchor_size = None
    for size in reversed(SIZES):
        if line_counts[size - 3]:
            anchor_kind, anchor_size = "line", size
            break
        if circle_counts[size - 3]:
            anchor_kind, anchor_size = "circle", size
            break
    if anchor_size is None:
        return {
            "signature": list(full_signature), "status": "INFEASIBLE",
            "reason": "no_rich_block", "wall_time_seconds": 0.0,
            "variables": len(model.Proto().variables),
            "constraints": len(model.Proto().constraints),
        }
    anchor = tuple(range(anchor_size))
    model.Add((line if anchor_kind == "line" else circle)[anchor] == 1)

    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = seconds
    solver.parameters.num_search_workers = 1
    solver.parameters.random_seed = 0
    solver.parameters.symmetry_level = 2
    status = solver.Solve(model)
    return {
        "signature": list(full_signature),
        "status": solver.StatusName(status),
        "reason": "exact_abstract_support",
        "wall_time_seconds": time.perf_counter() - start,
        "variables": len(model.Proto().variables),
        "constraints": len(model.Proto().constraints),
        "branches": solver.NumBranches(),
        "conflicts": solver.NumConflicts(),
        "anchor": {"kind": anchor_kind, "size": anchor_size},
    }


def solve_base_task(task):
    return exact_nine_point_signature(*task)


def balance_signature(
    n: int,
    full_signature: tuple[int, ...],
    child_status: dict[tuple[int, ...], str],
    seconds: float,
):
    rows, children = candidate_rows(n, full_signature)
    retained = [
        (row, child) for row, child in zip(rows, children)
        if child_status.get(child, "UNKNOWN") not in INFEASIBLE
    ]
    if not retained:
        return {
            "signature": list(full_signature),
            "status": "INFEASIBLE_NO_POINT_ROW",
            "candidate_row_count": len(rows), "retained_row_count": 0,
            "wall_time_seconds": 0.0,
        }
    model = cp_model.CpModel()
    variables = tuple(
        model.NewIntVar(0, n, f"row_{index}")
        for index in range(len(retained))
    )
    model.Add(sum(variables) == n)
    rich_signature = full_signature[:8]
    for coordinate, (size, number) in enumerate(
            zip(SIZES + SIZES, rich_signature)):
        model.Add(sum(
            variable * row[coordinate]
            for variable, (row, _child) in zip(variables, retained)
        ) == size * number)
    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = seconds
    solver.parameters.num_search_workers = 1
    solver.parameters.random_seed = 0
    status = solver.Solve(model)
    return {
        "signature": list(full_signature),
        "status": solver.StatusName(status),
        "candidate_row_count": len(rows),
        "retained_row_count": len(retained),
        "distinct_child_count": len(set(child for _row, child in retained)),
        "wall_time_seconds": solver.WallTime(),
        "variables": len(model.Proto().variables),
        "constraints": len(model.Proto().constraints),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", type=int, choices=(9, 10, 11, 12), required=True)
    parser.add_argument("--input-json", type=Path, required=True)
    parser.add_argument("--seconds", type=float, default=60.0)
    parser.add_argument("--jobs", type=int, default=1)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()

    source = retained_records(args.n, args.input_json)
    current = set()
    for record in source:
        rich_signature = padded_rich_signature(tuple(record["signature"]))
        current.add(
            rich_signature
            + (ordinary_line_count(args.n, rich_signature),)
        )
    levels = {args.n: current}
    row_maps = {}
    prebalance_counts = {}
    for order in range(args.n, 9, -1):
        children = set()
        counts = Counter()
        for signature in levels[order]:
            preliminary = balance_signature(
                order, signature, {}, args.seconds
            )
            counts[preliminary["status"]] += 1
            if preliminary["status"] in INFEASIBLE:
                row_maps[order, signature] = ((), ())
                continue
            rows, child_signatures = candidate_rows(order, signature)
            row_maps[order, signature] = (rows, child_signatures)
            children.update(child_signatures)
        levels[order - 1] = children
        prebalance_counts[order] = dict(counts)

    base_tasks = [(signature, args.seconds) for signature in sorted(levels[9])]
    if args.jobs == 1:
        base_records = list(map(solve_base_task, base_tasks))
    else:
        with ProcessPoolExecutor(max_workers=args.jobs) as executor:
            base_records = list(executor.map(
                solve_base_task, base_tasks, chunksize=1
            ))
    statuses = {
        tuple(record["signature"]): record["status"]
        for record in base_records
    }
    level_records = {9: base_records}
    for order in range(10, args.n + 1):
        records = [
            balance_signature(order, signature, statuses, args.seconds)
            for signature in sorted(levels[order])
        ]
        statuses = {
            tuple(record["signature"]): record["status"]
            for record in records
        }
        level_records[order] = records

    source_records = level_records[args.n]
    retained_final = [record for record in source_records
                      if record["status"] not in INFEASIBLE]
    payload = {
        "schema_version": 1,
        "status": "PASS" if not retained_final else "INCOMPLETE",
        "claim": (
            "Recursive inversion-row balance down to an exact nine-point "
            "abstract-support base; only INFEASIBLE statuses exclude and "
            "UNKNOWN is retained."
        ),
        "n": args.n,
        "source_file": args.input_json.name,
        "source_sha256": sha256(args.input_json.read_bytes()).hexdigest(),
        "input_signature_count": len(source),
        "seconds_per_base_signature": args.seconds,
        "level_signature_counts": {
            str(order): len(signatures) for order, signatures in levels.items()
        },
        "level_status_counts": {
            str(order): dict(Counter(record["status"] for record in records))
            for order, records in level_records.items()
        },
        "pre_recursion_balance_status_counts": {
            str(order): counts for order, counts in prebalance_counts.items()
        },
        "retained_signature_count": len(retained_final),
        "levels": {
            str(order): records for order, records in level_records.items()
        },
    }
    args.output.write_text(json.dumps(payload, indent=2) + "\n",
                           encoding="utf-8")
    print(json.dumps({
        "status": payload["status"],
        "input_signature_count": len(source),
        "level_signature_counts": payload["level_signature_counts"],
        "level_status_counts": payload["level_status_counts"],
        "retained_signature_count": len(retained_final),
        "output": str(args.output),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/n_ge_17/certificate.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "theorem": "c(n)=F(n) for every n>=17",
  "parameter_or_profile_enumeration": 0,
  "local_coefficient_slacks": {
    "i=2": "0",
    "i=3": "0",
    "i=4": "(K - 5)/(30*K)",
    "5<=i<=K-1": "-(i - 3)*(i - 2)*(-K + i + 1)/(12*K*(i + 1))"
  },
  "small_maximum_block_branch": {
    "condition": "3(K-1)<2(n-1)",
    "n17_margin": "10/33",
    "even_n_ge_18_positive_coefficients": [
      16,
      408,
      3528,
      11056,
      6156
    ],
    "odd_n_ge_19_positive_coefficients": [
      16,
      440,
      4140,
      14472,
      10746
    ]
  },
  "large_maximum_block_branch": {
    "condition": "3K>=n+12",
    "largest_line_relaxation_minus_B": "(-k_real**2 + k_real*n - 2)/2",
    "largest_circle_relaxation_minus_B": "0",
    "derivative_at_left_endpoint": "(2*n**2 + 21*n - 360)/12",
    "left_endpoint_margin": "5*n - 38",
    "right_endpoint_margin": "(n - 7)*(n - 2)/2"
  }
}


==> anc/computation/n_ge_17/verify_n_ge_17.py <==
#!/usr/bin/env python3
"""Exact algebra audit for the mathematical proof covering every n >= 17.

The proof combines the point-pair identity, Melchior's inequality, and
Bojanowski's inequality after inversion about an arbitrary point.  It has no
enumeration of n, K, line-multiplicity vectors, or geometric configurations.
Only the endpoint n=17 is checked separately after the general parity
calculation.
"""

from __future__ import annotations

import json
from pathlib import Path

import sympy as sp


HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "certificate.json"


def main() -> None:
    n, K, i, u = sp.symbols("n K i u", integer=True, positive=True)

    # Positive multipliers of the point-pair identity, Melchior's
    # inequality, and Bojanowski's inequality, respectively.
    alpha = (K + 1) / (18 * K)
    beta = (K + 1) / (6 * K)
    gamma = (K - 2) / (36 * K)

    # The resulting coefficient is exactly 1/(i+1) for i=2,3.  For i=4
    # and 5<=i<=K-1, the nonnegative slack factors as follows.
    slack_2 = sp.factor(
        sp.Rational(1, 3) - (alpha + beta + 4 * gamma)
    )
    slack_3 = sp.factor(
        sp.Rational(1, 4) - (3 * alpha + 3 * gamma)
    )
    slack_4 = sp.factor(
        sp.Rational(1, 5) - (6 * alpha - beta)
    )
    slack_i = sp.factor(
        1 / (i + 1)
        - (
            alpha * i * (i - 1) / 2
            - beta * (i - 3)
            - gamma * i * (i - 4)
        )
    )
    assert slack_2 == 0
    assert slack_3 == 0
    assert slack_4 == (K - 5) / (30 * K)
    expected_slack_i = (i - 3) * (i - 2) * (K - i - 1) / (
        12 * K * (i + 1)
    )
    assert sp.factor(slack_i - expected_slack_i) == 0

    # If q=n-1 and e=floor(q/2), the local contribution at every inversion
    # centre is at least the following quantity.
    q, e = sp.symbols("q e", integer=True, nonnegative=True)
    local = sp.factor(
        alpha * q * (q - 1) / 2
        + 3 * beta
        + 4 * q * gamma
        - e / 3
    )
    expected_local = -(
        K * (12 * e - (q + 1) ** 2 - (q + 1) - 16)
        - (q + 1) ** 2 + 11 * (q + 1) - 28
    ) / (36 * K)
    assert sp.factor(local - expected_local) == 0

    # The margin n*local-(F(n)-1) decreases with K.  In the branch where
    # Bojanowski applies, K <= (2n+1)/3, so the continuous right endpoint is
    # a valid lower estimate.  Separate formulas remove the parity in e.
    qn = n - 1
    choose_q_2 = qn * (qn - 1) / 2
    local_n = local.subs(q, qn)
    even_e = (n - 2) / 2
    odd_e = (n - 1) / 2
    even_target_minus_one = choose_q_2 - even_e
    odd_target_minus_one = choose_q_2 - odd_e
    even_margin = sp.factor(
        n * local_n.subs(e, even_e) - even_target_minus_one
    )
    odd_margin = sp.factor(
        n * local_n.subs(e, odd_e) - odd_target_minus_one
    )
    expected_even = (
        K * n**3 - 23 * K * n**2 + 100 * K * n - 72 * K
        + n**3 - 11 * n**2 + 28 * n
    ) / (36 * K)
    expected_odd = (
        K * n**3 - 23 * K * n**2 + 94 * K * n - 54 * K
        + n**3 - 11 * n**2 + 28 * n
    ) / (36 * K)
    assert sp.factor(even_margin - expected_even) == 0
    assert sp.factor(odd_margin - expected_odd) == 0
    assert sp.factor(sp.diff(even_margin, K)) == (
        -n * (n - 7) * (n - 4) / (36 * K**2)
    )
    assert sp.factor(sp.diff(odd_margin, K)) == (
        -n * (n - 7) * (n - 4) / (36 * K**2)
    )

    endpoint = (2 * n + 1) / 3
    even_endpoint = sp.factor(even_margin.subs(K, endpoint))
    odd_endpoint = sp.factor(odd_margin.subs(K, endpoint))
    even_polynomial = n**4 - 21 * n**3 + 72 * n**2 + 20 * n - 36
    odd_polynomial = n**4 - 21 * n**3 + 66 * n**2 + 35 * n - 27
    assert sp.factor(
        even_endpoint - even_polynomial / (18 * (2 * n + 1))
    ) == 0
    assert sp.factor(
        odd_endpoint - odd_polynomial / (18 * (2 * n + 1))
    ) == 0

    even_coefficients = [
        int(value)
        for value in sp.Poly(sp.expand(even_polynomial.subs(n, 18 + 2 * u)), u)
        .all_coeffs()
    ]
    odd_coefficients = [
        int(value)
        for value in sp.Poly(sp.expand(odd_polynomial.subs(n, 19 + 2 * u)), u)
        .all_coeffs()
    ]
    assert even_coefficients == [16, 408, 3528, 11056, 6156]
    assert odd_coefficients == [16, 440, 4140, 14472, 10746]
    assert all(value > 0 for value in even_coefficients + odd_coefficients)

    # At n=17 the integer bound is K<=11, not the continuous endpoint 35/3.
    n17_margin = sp.factor(odd_margin.subs({n: 17, K: 11}))
    assert n17_margin == sp.Rational(10, 33)

    # The complementary branch has 3K>=n+12.  The largest-line/circle
    # estimate is bounded below by B(n,K).  Its derivative is positive at
    # the left endpoint for n>=17, and the cubic can therefore have no
    # interior minimum.  Both endpoints exceed the target.
    k_real = sp.symbols("k_real", real=True)
    B = 1 + (n - k_real) * k_real * (3 * k_real - n - 3) / 4
    r_real = n - k_real
    # Replacing floor(K/2) by K/2 in the subtracted terms of the two
    # largest-block estimates gives these lower relaxations.  The circle
    # relaxation is B itself; the line relaxation is still stronger.
    line_relaxed = r_real * k_real * (3 * k_real - n - 1) / 4
    circle_relaxed = 1 + r_real * k_real * (3 * k_real - n - 3) / 4
    assert sp.factor(
        line_relaxed - B - (r_real * k_real / 2 - 1)
    ) == 0
    assert sp.factor(circle_relaxed - B) == 0
    upper_target = (n**2 - 4 * n + 6) / 2
    left = (n + 12) / 3
    derivative = sp.diff(B, k_real)
    derivative_left = sp.factor(derivative.subs(k_real, left))
    assert sp.factor(
        derivative_left - (2 * n**2 + 21 * n - 360) / 12
    ) == 0
    assert sp.factor(derivative_left.subs(n, 17)) > 0
    assert sp.Poly(derivative, k_real).LC() < 0
    left_margin = sp.factor(B.subs(k_real, left) - upper_target)
    right_margin = sp.factor(B.subs(k_real, n - 2) - upper_target)
    assert sp.factor(left_margin - (5 * n - 38)) == 0
    assert sp.factor(right_margin - (n - 7) * (n - 2) / 2) == 0

    payload = {
        "schema_version": 1,
        "status": "PASS",
        "theorem": "c(n)=F(n) for every n>=17",
        "parameter_or_profile_enumeration": 0,
        "local_coefficient_slacks": {
            "i=2": str(slack_2),
            "i=3": str(slack_3),
            "i=4": str(slack_4),
            "5<=i<=K-1": str(slack_i),
        },
        "small_maximum_block_branch": {
            "condition": "3(K-1)<2(n-1)",
            "n17_margin": str(n17_margin),
            "even_n_ge_18_positive_coefficients": even_coefficients,
            "odd_n_ge_19_positive_coefficients": odd_coefficients,
        },
        "large_maximum_block_branch": {
            "condition": "3K>=n+12",
            "largest_line_relaxation_minus_B": str(
                sp.factor(line_relaxed - B)),
            "largest_circle_relaxation_minus_B": str(
                sp.factor(circle_relaxed - B)),
            "derivative_at_left_endpoint": str(derivative_left),
            "left_endpoint_margin": str(left_margin),
            "right_endpoint_margin": str(right_margin),
        },
    }
    OUTPUT.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/computation/no_three_collinear/verify_no_three_collinear.py <==
"""Exact verification for the no-three-collinear variant of Erdos 506."""

from __future__ import annotations

from itertools import combinations, permutations

import sympy as sp


def normalized_circle(points):
    matrix = sp.Matrix([[x, y, x*x+y*y, 1] for x, y in points])
    vector = matrix.nullspace()[0]
    pivot = next(value for value in vector if value != 0)
    return tuple(sp.factor(value/pivot) for value in vector)


# The n=8 upper-bound construction: invert the two-square configuration at
# z=(0,10).  The image coordinates are rational.
source = [(1, 1), (1, -1), (-1, 1), (-1, -1),
          (2, 2), (2, -2), (-2, 2), (-2, -2)]
points = []
for x, y in source:
    denominator = x*x+(y-10)**2
    points.append((sp.Rational(x, denominator), sp.Rational(10)+sp.Rational(y-10, denominator)))
lines = []
circles = {}
for triple in combinations(range(8), 3):
    selected = [points[i] for i in triple]
    if sp.det(sp.Matrix([[x, y, 1] for x, y in selected])) == 0:
        lines.append(triple)
    else:
        circles.setdefault(normalized_circle(selected), []).append(triple)
assert not lines
assert len(circles) == 20
assert sorted(map(len, circles.values())) == [1]*8+[4]*12
circle_supports = sorted(
    tuple(sorted({point for triple in triples for point in triple}))
    for triples in circles.values()
)
assert sorted(map(len, circle_supports)) == [3]*8+[4]*12


# For n>=11 the two symbolic margins in the proof are nonnegative.
n, K = sp.symbols("n K", positive=True)
small_margin = (n-4)*(K*n*n-13*K*n+18*K+n*n-7*n)/(36*K)
small_endpoint = sp.factor(small_margin.subs(K, sp.Rational(1, 3)*(2*n+1)))
assert sp.factor(small_endpoint-(n-4)*(n-1)*(n*n-10*n-9)/(18*(2*n+1))) == 0
assert sp.factor(sp.diff(small_margin, K)) == -n*(n-7)*(n-4)/(36*K**2)
large_bound = 1+(n-K)*K*(3*K-n-1)/4
target = 1+(n-1)*(n-2)/2
assert sp.factor((large_bound-target).subs(K, sp.Rational(1, 3)*(2*n+1))-(n-4)*(n-1)*(2*n-9)/36) == 0
assert sp.factor((large_bound-target).subs(K, n-1)) == 0
large_derivative = sp.diff(large_bound, K)
assert sp.factor(
    large_derivative.subs(K, sp.Rational(1, 3)*(2*n+1))
    - (n*n-3*n-1)/12
) == 0
assert sp.factor(large_derivative.subs(K, n-1) + (2*n*n-11*n+11)/4) == 0
assert sp.diff(large_derivative, K, 2) == -sp.Rational(9, 2)


# Classify the possible seven four-circle family on seven points.  Fixing one
# four-set loses no orbit.  Every seven-member triple packing is a relabelling
# of the complements of the seven lines of the Fano plane.
v7 = tuple(range(7))
triples7 = tuple(combinations(v7, 3))
foursets7 = tuple(combinations(v7, 4))
triple_index7 = {triple: index for index, triple in enumerate(triples7)}
four_index7 = {block: index for index, block in enumerate(foursets7)}
block_masks7 = []
through7 = [[] for _ in triples7]
for index, block in enumerate(foursets7):
    mask = sum(1 << triple_index7[triple] for triple in combinations(block, 3))
    block_masks7.append(mask)
    for triple in combinations(block, 3):
        through7[triple_index7[triple]].append(index)
fixed7 = four_index7[(0, 1, 2, 3)]
all_triples7 = (1 << len(triples7))-1
packings7 = set()


def enumerate_packings7(covered, skipped, selected):
    if len(selected) > 7 or skipped.bit_count() > 7:
        return
    undecided = len(triples7)-covered.bit_count()-skipped.bit_count()
    if len(selected)+undecided//4 < 7:
        return
    if len(selected) == 7:
        if covered.bit_count() == 28:
            packings7.add(tuple(sorted(selected)))
        return
    remaining = all_triples7 & ~covered & ~skipped
    bit = remaining & -remaining
    triple_index = bit.bit_length()-1
    enumerate_packings7(covered, skipped | bit, selected)
    for block_index in through7[triple_index]:
        if block_masks7[block_index] & covered == 0:
            enumerate_packings7(
                covered | block_masks7[block_index], skipped,
                selected+(block_index,),
            )


enumerate_packings7(block_masks7[fixed7], 0, (fixed7,))
representative7 = [
    (0, 1, 2, 3), (0, 1, 4, 5), (0, 2, 4, 6), (0, 3, 5, 6),
    (1, 2, 5, 6), (1, 3, 4, 6), (2, 3, 4, 5),
]
orbit7 = set()
for permutation in permutations(v7):
    image = tuple(sorted(
        four_index7[tuple(sorted(permutation[i] for i in block))]
        for block in representative7
    ))
    if fixed7 in image:
        orbit7.add(image)
assert packings7 and packings7 == orbit7


# The unique family is impossible.  After inversion, three remaining circle
# equations reduce to the following.
t, u, v, a = sp.symbols("t u v a")
R = u*u+v*v
e1 = -a*R+2*t*u-t
e2 = a*R-2*a*u+t
e3 = -a*R+t
assert sp.factor(e1.subs(t, a*R)) == 2*a*R*(u-1)
assert sp.factor(e2.subs({t: a*R, u: 1})) == 2*a*v*v


# Classify the line-free c=17 layer on eight points.  Thirteen four-subsets
# cover 52 of the 56 triples without overlap.  Fixing 0123 loses no orbit; all
# 78 labelled solutions in that normalization are relabellings of one family.
v8 = tuple(range(8))
triples8 = tuple(combinations(v8, 3))
foursets8 = tuple(combinations(v8, 4))
triple_index8 = {triple: index for index, triple in enumerate(triples8)}
four_index8 = {block: index for index, block in enumerate(foursets8)}
block_masks8 = []
through8 = [[] for _ in triples8]
for index, block in enumerate(foursets8):
    mask = sum(1 << triple_index8[triple] for triple in combinations(block, 3))
    block_masks8.append(mask)
    for triple in combinations(block, 3):
        through8[triple_index8[triple]].append(index)
fixed8 = four_index8[(0, 1, 2, 3)]
all_triples8 = (1 << len(triples8))-1
packings8 = set()


def enumerate_packings8(covered, skipped, selected):
    if len(selected) > 13 or skipped.bit_count() > 4:
        return
    undecided = len(triples8)-covered.bit_count()-skipped.bit_count()
    if len(selected)+undecided//4 < 13:
        return
    if len(selected) == 13:
        if covered.bit_count() == 52:
            packings8.add(tuple(sorted(selected)))
        return
    remaining = all_triples8 & ~covered & ~skipped
    bit = remaining & -remaining
    triple_index = bit.bit_length()-1
    enumerate_packings8(covered, skipped | bit, selected)
    for block_index in through8[triple_index]:
        if block_masks8[block_index] & covered == 0:
            enumerate_packings8(
                covered | block_masks8[block_index], skipped,
                selected+(block_index,),
            )


enumerate_packings8(block_masks8[fixed8], 0, (fixed8,))
representative8 = [tuple(map(int, block)) for block in
                   ("0123", "0145", "0167", "0247", "0346", "0357",
                    "1246", "1257", "1347", "1356", "2345", "2367", "4567")]
orbit8 = set()
for permutation in permutations(v8):
    image = tuple(sorted(four_index8[tuple(sorted(permutation[i] for i in block))]
                         for block in representative8))
    if fixed8 in image:
        orbit8.add(image)
assert len(packings8) == 78 and packings8 == orbit8


# This unique line-free c=17 incidence class becomes, after
# inversion, the six-line q6 configuration together with the extra circle
# 3456.  The first two circle equations determine h and k; the extra circle
# has the displayed nonzero numerator.
a0, b0 = sp.symbols("a0 b0")
D = a0*b0-b0+1
den = a0-b0+1
h_value = -b0/den
k_value = (1-b0)/den
extra_3456 = 2*a0*b0**2*(a0-1)**2*(b0-1)*D
assert sp.factor(h_value-k_value**2+D/den**2) == 0
assert sp.factor(extra_3456/(2*a0*b0**2*(a0-1)**2*(b0-1))) == D


# At n=9 the nested packing bound is 18.
packing_8_3_2 = (8*3)//3  # sum of point degrees <= 8*floor(7/2)
assert packing_8_3_2 == 8
packing_9_4_3 = (9*packing_8_3_2)//4
assert packing_9_4_3 == 18


# At n=10, pair counting, Melchior and Hirzebruch leave a unique local
# equality type (t2,t3,t4)=(6,4,3).
local_types = []
for t4 in range(7):
    for t3 in range(13):
        t2 = 36-3*t3-6*t4
        if t2 < 0 or t2 < 3+t4 or 4*t2+3*t3 < 36:
            continue
        phi = sp.Rational(t2, 3)+sp.Rational(t3, 4)+sp.Rational(t4, 5)
        local_types.append((phi, t2, t3, t4))
assert min(local_types) == (sp.Rational(18, 5), 6, 4, 3)
assert [row for row in local_types if row[0] == sp.Rational(18, 5)] == [(sp.Rational(18, 5), 6, 4, 3)]


# Classify the resulting 2-(6,3,2) incidence design.  There are twelve
# labelled solutions and one orbit under S_6.
V = tuple(range(6))
triples = tuple(combinations(V, 3))
pairs = tuple(combinations(V, 2))
solutions = []


def enumerate_designs(index, remaining, pair_degrees, counts):
    if index == len(triples):
        if remaining == 0 and all(value == 2 for value in pair_degrees):
            solutions.append(tuple(counts))
        return
    if remaining < 0:
        return
    involved = [pairs.index(pair) for pair in combinations(triples[index], 2)]
    maximum = min([remaining]+[2-pair_degrees[j] for j in involved])
    for multiplicity in range(maximum+1):
        for j in involved:
            pair_degrees[j] += multiplicity
        counts.append(multiplicity)
        enumerate_designs(index+1, remaining-multiplicity, pair_degrees, counts)
        counts.pop()
        for j in involved:
            pair_degrees[j] -= multiplicity


enumerate_designs(0, 10, [0]*len(pairs), [])
assert len(solutions) == 12


def canonical(counts):
    images = []
    for permutation in permutations(V):
        moved = {tuple(sorted(permutation[i] for i in triple)): counts[j]
                 for j, triple in enumerate(triples)}
        images.append(tuple(moved[triple] for triple in triples))
    return min(images)


orbits = {canonical(solution) for solution in solutions}
assert len(orbits) == 1


# Inverting at one point of that design gives three four-point lines and
# three five-point circles.  The exact normalized equations force the two
# points on the third line to coincide.
uu, vv, ss, pp, rr, kk = sp.symbols("uu vv ss pp rr kk")
hh = uu*vv/ss
tt = 1/vv
f = lambda z: (-2*kk*ss+ss+uu*vv)*z*z + (2*kk*ss-ss*vv-2*uu*vv+uu)*z + uu*(vv-1)
g2 = 2*kk*pp*ss-2*kk*ss-pp*ss-pp*uu*vv-ss*uu*vv+ss*uu+ss*vv+uu*vv
g3 = 2*kk*rr*ss-rr*ss-rr*uu*vv-ss*uu*vv+ss*uu+uu*vv-uu
assert sp.factor(sp.resultant(g2, f(pp), kk)) == -2*ss*uu*(pp-1)*(vv-1)*(pp*ss+pp-1)
assert sp.factor(sp.resultant(g3, f(rr), kk)) == -2*rr*ss**2*(vv-1)*(rr*uu+rr-uu)
p_value = 1/(ss+1)
r_value = uu/(uu+1)
eq_left = 2*kk*ss+ss*uu*vv-ss*uu-ss*vv-uu-vv+1
eq_right = -2*kk*ss+ss*uu*vv-ss*uu+ss*vv+uu-vv+1
assert sp.expand(eq_left+eq_right-2*(vv-1)*(ss*uu-1)) == 0
assert sp.factor((p_value-r_value).subs(ss, 1/uu)) == 0

print("NO-THREE-COLLINEAR VARIANT PASS")
print("n=8 construction: 20 circles and no collinear triple")
print("n=8 circle supports:", " ".join("".join(map(str, block)) for block in circle_supports))
print("all symbolic endpoint, packing, incidence, and residual identities verified")


==> anc/computation/requirements.txt <==
sympy==1.14.0
ortools==9.15.6755


==> anc/computation/runtime_dependencies.py <==
#!/usr/bin/env python3
"""Check and activate the exact OR-Tools version used by the verification."""

from __future__ import annotations

from importlib.metadata import PackageNotFoundError, version


ORTOOLS_VERSION = "9.15.6755"


def activate_ortools() -> str:
    """Require the pinned OR-Tools release and return its version."""
    try:
        installed = version("ortools")
    except PackageNotFoundError as exc:
        raise RuntimeError(
            "OR-Tools is absent; install computation/requirements.txt first."
        ) from exc
    if installed != ORTOOLS_VERSION:
        raise RuntimeError(
            f"OR-Tools {ORTOOLS_VERSION} is required, but {installed} is installed."
        )
    from ortools.sat.python import cp_model  # noqa: F401

    return ORTOOLS_VERSION


==> anc/computation/verify_all.py <==
#!/usr/bin/env python3
"""Rebuild every active certificate and then audit the certified range."""

from __future__ import annotations

from pathlib import Path
import subprocess
import sys


HERE = Path(__file__).resolve().parent


def main() -> None:
    subprocess.run(
        [sys.executable, str(HERE / "verify_certified_results.py")],
        cwd=HERE.parent,
        check=True,
    )
    subprocess.run(
        [
            sys.executable,
            str(HERE / "n9_to_14" / "run_verification.py"),
            "--jobs",
            "4",
            "--seconds",
            "240",
        ],
        cwd=HERE / "n9_to_14",
        check=True,
    )
    subprocess.run(
        [sys.executable, str(HERE / "verify_coverage.py")],
        cwd=HERE.parent,
        check=True,
    )


if __name__ == "__main__":
    main()


==> anc/computation/verify_certified_results.py <==
#!/usr/bin/env python3
"""Run the computations used for the main theorem and its no-three-collinear corollary.

The run checks all mathematical identities, exact constructions, and finite
classifiers.  Every subprocess must terminate with exit code zero.
"""

from __future__ import annotations

from pathlib import Path
import subprocess
import sys

from runtime_dependencies import activate_ortools

try:
    import sympy
except ModuleNotFoundError as exc:
    raise SystemExit(
        "SymPy is required for the exact algebraic checks. Install it in the "
        "Python environment used to run this entry point."
    ) from exc


HERE = Path(__file__).resolve().parent
PYTHON = sys.executable


SHORT_STEPS = [
    "n_ge_17/verify_n_ge_17.py",
    "n16/verify_n16.py",
    "n9_to_14/verify_largest_block_reduction.py",
    "n15/verify_n15.py",
    "n4_to_8/n6/verify_construction.py",
    "n4_to_8/n8/verify_construction.py",
    "n4_to_8/n6/verify_lower_bound.py",
    "n4_to_8/n6/classify_extremal_types.py",
    "n4_to_8/n7/classify_quad_packings.py",
    "n4_to_8/n7/classify_line_extensions.py",
    "n4_to_8/n7/verify_circle_count_spectrum.py",
    "n4_to_8/n7/verify_q7_exclusion.py",
    "n4_to_8/n7/verify_extremal_configuration.py",
    "n4_to_8/n8/classify_boundary_layers.py",
    "n4_to_8/n8/pattern1_inversion_relation.py",
    "n4_to_8/n8/pattern1_inversion_circles.py",
    "n4_to_8/n8/no_four_line_inversion_relations.py",
    "n4_to_8/n8/no_four_line_key_equations.py",
    "no_three_collinear/verify_no_three_collinear.py",
]


def run(relative: str, *arguments: str) -> None:
    path = HERE / relative
    if not path.is_file():
        raise FileNotFoundError(path)
    print(f"\n===== {relative} =====", flush=True)
    subprocess.run(
        [PYTHON, str(path), *arguments],
        cwd=HERE.parent,
        check=True,
    )


def main() -> None:
    print(f"Python {sys.version.split()[0]}: {sys.executable}")
    print(f"SymPy {sympy.__version__}")
    print(f"OR-Tools {activate_ortools()}: checked by computation/runtime_dependencies.py")
    for step in SHORT_STEPS:
        run(step)
    print("\nALL MAIN THEOREM AND NO-THREE-COLLINEAR CHECKS PASSED")


if __name__ == "__main__":
    main()


==> anc/computation/verify_coverage.py <==
#!/usr/bin/env python3
"""Fast logical audit of the current certificate map and final certificates."""

from __future__ import annotations

from math import comb
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent


def read(relative: str) -> dict:
    return json.loads((HERE / relative).read_text(encoding="utf-8"))


def f(n: int) -> int:
    return 1 + comb(n - 1, 2) - (n - 1) // 2


def main() -> None:
    index = read("certificate_map.json")
    assert index["schema_version"] == 6
    assert index["certified_statement"]["large_range"] == (
        "c(n)=F(n) for n>=9"
    )
    assert index["certified_statement"]["small_values"] == {
        "4": 3, "5": 5, "6": 8, "7": 11, "8": 17,
    }
    assert index["certified_statement"]["no_three_collinear"] == (
        "c_nc(n)=1+C(n-1,2) for n>=4, except c_nc(8)=20"
    )

    unified = read("n9_to_14/certificates/manifest.json")
    assert unified["status"] == "PASS"
    assert all(unified["checks"].values())

    largest = read(
        "n9_to_14/certificates/largest_block_reduction.json"
    )
    assert largest["status"] == "PASS"
    assert [row["n"] for row in largest["records"]] == list(range(7, 16))

    n8 = read("n4_to_8/n8/boundary_layer_classification.json")
    assert n8["status"] == "PASS"
    assert [row["circle_count"] for row in n8["layers"]] == list(range(12, 17))
    assert [row["class_count"] for row in n8["layers"]] == [1, 1, 1, 3, 3]

    assert [f(n) for n in range(4, 9)] == [3, 5, 9, 13, 19]
    assert index["certified_statement"]["small_values"]["6"] == f(6) - 1
    assert index["certified_statement"]["small_values"]["7"] == f(7) - 2
    assert index["certified_statement"]["small_values"]["8"] == f(8) - 2

    print(json.dumps({
        "status": "PASS",
        "certified_range": "all n>=4",
        "formula_exceptions": {"6": 8, "7": 11, "8": 17},
        "no_three_collinear_exception": {"8": 20},
        "n9_n14_unknown": 0,
        "n8_boundary_class_counts": [1, 1, 1, 3, 3],
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/lean/Erdos506Nge15.lean <==
import Mathlib

/-!
# Arithmetic formalization for the `n ≥ 15` proof of Erdős problem 506

This file formalizes the exact algebraic and integral consequences used in
the manuscript.  The real-projective line-arrangement theorems (Melchior,
Bojanowski, Csima--Sawyer, and Cuntz's classification) enter the mathematical
proof as named hypotheses; none of them is silently reintroduced as an axiom
here.  There are no proof placeholders.
-/

namespace Erdos506

open scoped BigOperators

def benchmark (n : ℕ) : ℕ :=
  1 + Nat.choose (n - 1) 2 - (n - 1) / 2

theorem benchmark_even (m : ℕ) (hm : 1 ≤ m) :
    benchmark (2 * m) = 2 * (m - 1) ^ 2 + 1 := by
  rw [benchmark, Nat.choose_two_right]
  have hsub : 2 * m - 1 = 2 * (m - 1) + 1 := by omega
  rw [hsub]
  simp only [Nat.add_sub_cancel]
  have hprod : (2 * (m - 1) + 1) * (2 * (m - 1)) =
      2 * ((2 * (m - 1) + 1) * (m - 1)) := by ring
  rw [hprod]
  have hexpand : (2 * (m - 1) + 1) * (m - 1) =
      2 * (m - 1) ^ 2 + (m - 1) := by ring
  rw [hexpand]
  omega

theorem benchmark_odd (m : ℕ) (hm : 1 ≤ m) :
    benchmark (2 * m + 1) = 2 * m * (m - 1) + 1 := by
  rw [benchmark, Nat.choose_two_right]
  simp only [Nat.add_sub_cancel]
  have hsub : 2 * m - 1 = 2 * (m - 1) + 1 := by omega
  rw [hsub]
  have hprod : 2 * m * (2 * (m - 1) + 1) =
      2 * (m * (2 * (m - 1) + 1)) := by ring
  rw [hprod]
  have hexpand : m * (2 * (m - 1) + 1) =
      2 * m * (m - 1) + m := by ring
  rw [hexpand]
  omega

theorem integer_strict_margin_closes
    (C F : ℕ) (hmargin : (F : ℚ) - 1 < C) : F ≤ C := by
  cases F with
  | zero => simp
  | succ F =>
      by_contra h
      have hnat : C ≤ F := by omega
      have hcast : (C : ℚ) ≤ (F : ℚ) := by exact_mod_cast hnat
      norm_num at hmargin
      linarith

section LocalCoefficientCombination

/- The coefficient calculation in the Bojanowski--Melchior combination. -/
theorem coefficient_difference_ge_five
    (K i : ℚ) (hK : K ≠ 0) (hi : i + 1 ≠ 0) :
    1 / (i + 1) -
        ((K + 1) / (18 * K) * (i * (i - 1) / 2) +
          (K + 1) / (6 * K) * (-(i - 3)) +
          (K - 2) / (36 * K) * (-(i * (i - 4)))) =
      (i - 3) * (i - 2) * (K - i - 1) / (12 * K * (i + 1)) := by
  field_simp [hK, hi]
  ring

theorem coefficient_difference_four (K : ℚ) (hK : K ≠ 0) :
    1 / 5 -
        ((K + 1) / (18 * K) * 6 +
          (K + 1) / (6 * K) * (-1)) =
      (K - 5) / (30 * K) := by
  field_simp
  ring

end LocalCoefficientCombination

section LargeN

def localBojanowskiBound (n K floorHalf : ℚ) : ℚ :=
  ((K + 1) / (18 * K)) * ((n - 1) * (n - 2) / 2) +
    (K + 1) / (2 * K) + ((K - 2) / (9 * K)) * (n - 1) -
    floorHalf / 3

def evenMargin (n K : ℚ) : ℚ :=
  (K * n ^ 3 - 23 * K * n ^ 2 + 100 * K * n - 72 * K +
      n ^ 3 - 11 * n ^ 2 + 28 * n) / (36 * K)

def oddMargin (n K : ℚ) : ℚ :=
  (K * n ^ 3 - 23 * K * n ^ 2 + 94 * K * n - 54 * K +
      n ^ 3 - 11 * n ^ 2 + 28 * n) / (36 * K)

/- These identities check the two parity expansions after summing the local
bound over all inversion centres. -/
theorem even_margin_identity (n K : ℚ) (hK : K ≠ 0) :
    n * localBojanowskiBound n K ((n - 2) / 2) -
      ((n ^ 2 - 4 * n + 6) / 2 - 1) =
      evenMargin n K := by
  simp only [evenMargin, localBojanowskiBound]
  field_simp
  ring

theorem odd_margin_identity (n K : ℚ) (hK : K ≠ 0) :
    n * localBojanowskiBound n K ((n - 1) / 2) -
      ((n ^ 2 - 4 * n + 5) / 2 - 1) =
      oddMargin n K := by
  simp only [oddMargin, localBojanowskiBound]
  field_simp
  ring

theorem nonnegative_div_antitone
    (D K U : ℚ) (hD : 0 ≤ D) (hK : 0 < K) (hU : 0 < U)
    (hKU : K ≤ U) : D / U ≤ D / K := by
  exact (div_le_div_iff₀ hU hK).2 (mul_le_mul_of_nonneg_left hKU hD)

theorem even_endpoint_identity (n : ℚ) (hn : 2 * n + 1 ≠ 0) :
    evenMargin n ((2 * n + 1) / 3) =
      (n ^ 4 - 21 * n ^ 3 + 72 * n ^ 2 + 20 * n - 36) /
        (18 * (2 * n + 1)) := by
  simp only [evenMargin]
  field_simp
  ring

theorem odd_endpoint_identity (n : ℚ) (hn : 2 * n + 1 ≠ 0) :
    oddMargin n ((2 * n + 1) / 3) =
      (n ^ 4 - 21 * n ^ 3 + 66 * n ^ 2 + 35 * n - 27) /
        (18 * (2 * n + 1)) := by
  simp only [oddMargin]
  field_simp
  ring

theorem even_endpoint_numerator_positive (u : ℚ) (hu : 0 ≤ u) :
    0 < (18 + 2 * u) ^ 4 - 21 * (18 + 2 * u) ^ 3 +
      72 * (18 + 2 * u) ^ 2 + 20 * (18 + 2 * u) - 36 := by
  have h : 0 < 16 * u ^ 4 + 408 * u ^ 3 + 3528 * u ^ 2 +
      11056 * u + 6156 := by positivity
  nlinarith

theorem odd_endpoint_numerator_positive (u : ℚ) (hu : 0 ≤ u) :
    0 < (19 + 2 * u) ^ 4 - 21 * (19 + 2 * u) ^ 3 +
      66 * (19 + 2 * u) ^ 2 + 35 * (19 + 2 * u) - 27 := by
  have h : 0 < 16 * u ^ 4 + 440 * u ^ 3 + 4140 * u ^ 2 +
      14472 * u + 10746 := by positivity
  nlinarith

/- A calculus-free version of the monotonicity step: the margin is an affine
term plus `n(n-7)(n-4)/(36K)`. -/
theorem even_margin_antitone
    (n K U : ℚ) (hn : 7 ≤ n) (hK : 0 < K) (hU : 0 < U)
    (hKU : K ≤ U) : evenMargin n U ≤ evenMargin n K := by
  have hn0 : 0 ≤ n := by linarith
  have hn7 : 0 ≤ n - 7 := by linarith
  have hn4 : 0 ≤ n - 4 := by linarith
  have hD : 0 ≤ n * (n - 7) * (n - 4) :=
    mul_nonneg (mul_nonneg hn0 hn7) hn4
  have hratio := nonnegative_div_antitone
    (n * (n - 7) * (n - 4)) K U hD hK hU hKU
  simp only [evenMargin] at *
  field_simp at hratio ⊢
  nlinarith

theorem odd_margin_antitone
    (n K U : ℚ) (hn : 7 ≤ n) (hK : 0 < K) (hU : 0 < U)
    (hKU : K ≤ U) : oddMargin n U ≤ oddMargin n K := by
  have hn0 : 0 ≤ n := by linarith
  have hn7 : 0 ≤ n - 7 := by linarith
  have hn4 : 0 ≤ n - 4 := by linarith
  have hD : 0 ≤ n * (n - 7) * (n - 4) :=
    mul_nonneg (mul_nonneg hn0 hn7) hn4
  have hratio := nonnegative_div_antitone
    (n * (n - 7) * (n - 4)) K U hD hK hU hKU
  simp only [oddMargin] at *
  field_simp at hratio ⊢
  nlinarith

theorem even_margin_positive
    (u K : ℚ) (hu : 0 ≤ u) (hK : 0 < K)
    (hRange : 3 * K ≤ 2 * (18 + 2 * u) + 1) :
    0 < evenMargin (18 + 2 * u) K := by
  let n : ℚ := 18 + 2 * u
  let U : ℚ := (2 * n + 1) / 3
  have hn : 7 ≤ n := by dsimp [n]; linarith
  have hU : 0 < U := by dsimp [U, n]; positivity
  have hKU : K ≤ U := by dsimp [U, n] at *; linarith
  have hmono := even_margin_antitone n K U hn hK hU hKU
  have hnum := even_endpoint_numerator_positive u hu
  have hden : 0 < 18 * (2 * n + 1) := by dsimp [n]; positivity
  have hendpoint : 0 < evenMargin n U := by
    rw [even_endpoint_identity n (by positivity)]
    exact div_pos hnum hden
  exact lt_of_lt_of_le hendpoint hmono

theorem odd_margin_positive
    (u K : ℚ) (hu : 0 ≤ u) (hK : 0 < K)
    (hRange : 3 * K ≤ 2 * (19 + 2 * u) + 1) :
    0 < oddMargin (19 + 2 * u) K := by
  let n : ℚ := 19 + 2 * u
  let U : ℚ := (2 * n + 1) / 3
  have hn : 7 ≤ n := by dsimp [n]; linarith
  have hU : 0 < U := by dsimp [U, n]; positivity
  have hKU : K ≤ U := by dsimp [U, n] at *; linarith
  have hmono := odd_margin_antitone n K U hn hK hU hKU
  have hnum := odd_endpoint_numerator_positive u hu
  have hden : 0 < 18 * (2 * n + 1) := by dsimp [n]; positivity
  have hendpoint : 0 < oddMargin n U := by
    rw [odd_endpoint_identity n (by positivity)]
    exact div_pos hnum hden
  exact lt_of_lt_of_le hendpoint hmono

theorem n17_margin_positive (K : ℚ) (hK : 0 < K) (hKmax : K ≤ 11) :
    0 < oddMargin 17 K := by
  have hmono := odd_margin_antitone (17 : ℚ) K 11 (by norm_num) hK
    (by norm_num) hKmax
  have hvalue : oddMargin 17 11 = 10 / 33 := by
    norm_num [oddMargin]
  rw [hvalue] at hmono
  linarith

def coarseCircleBound (n r : ℚ) : ℚ :=
  1 + r * (n - r) * (2 * n - 3 * r - 3) / 4

def quadraticBenchmarkUpper (n : ℚ) : ℚ :=
  (n ^ 2 - 4 * n + 6) / 2

/- This replaces the manuscript's derivative argument in the large-block
branch.  It uses the stronger inequality actually available there,
`3r ≤ n-1`, and an explicit factorization around `r=2`. -/
theorem coarse_circle_bound_ge
    (n r : ℚ) (hn : 17 ≤ n) (hr : 2 ≤ r) (hrange : 3 * r ≤ n - 1) :
    quadraticBenchmarkUpper n ≤ coarseCircleBound n r := by
  let Q : ℚ := 2 * n ^ 2 - 5 * n * r - 13 * n +
    3 * r ^ 2 + 9 * r + 18
  have hA1 : 0 ≤ n - 2 := by linarith
  have hA2 : 0 ≤ 2 * n - 23 := by linarith
  have hA : 0 ≤ (n - 2) * (2 * n - 23) := mul_nonneg hA1 hA2
  have hB1 : 0 ≤ 4 * n - 3 * r - 8 := by linarith
  have hB2 : 0 ≤ n - 3 * r - 1 := by linarith
  have hB : 0 ≤ (4 * n - 3 * r - 8) * (n - 3 * r - 1) :=
    mul_nonneg hB1 hB2
  have hQ : 0 ≤ Q := by
    dsimp [Q]
    nlinarith [hA, hB]
  have hprod : 0 ≤ (r - 2) * Q := mul_nonneg (by linarith) hQ
  dsimp [quadraticBenchmarkUpper, coarseCircleBound]
  dsimp [Q] at hprod
  nlinarith [mul_nonneg (show 0 ≤ n - 7 by linarith)
    (show 0 ≤ n - 2 by linarith)]

def largestLineBound (n K : ℕ) : ℕ :=
  let r := n - K
  r * Nat.choose K 2 - Nat.choose r 2 * (K / 2)

def largestCircleBound (n K : ℕ) : ℕ :=
  let r := n - K
  1 + r * (Nat.choose K 2 - K / 2) - Nat.choose r 2 * (K / 2)

theorem n16_large_block_table (K : ℕ) (hmin : 9 ≤ K) (hmax : K ≤ 15) :
    99 ≤ largestLineBound 16 K ∧ 99 ≤ largestCircleBound 16 K := by
  interval_cases K <;> native_decide

theorem n15_large_block_table (K : ℕ) (hmin : 8 ≤ K) (hmax : K ≤ 14) :
    85 ≤ largestLineBound 15 K ∧ 85 ≤ largestCircleBound 15 K := by
  interval_cases K <;> native_decide

theorem n16_small_block_table (K : ℕ) (hmin : 3 ≤ K) (hmax : K ≤ 6) :
    98 < 16 * localBojanowskiBound 16 K 7 := by
  interval_cases K <;> norm_num [localBojanowskiBound]

theorem n16_k8_unconditional_value :
    localBojanowskiBound 16 8 7 = 145 / 24 := by
  norm_num [localBojanowskiBound]

/- End-to-end arithmetic closures for the small-maximum-block branch.  The
hypothesis `hcount` is exactly the summed local incidence bound; the remaining
steps, including passage from a strict rational margin to an integral circle
count, are checked here. -/
theorem even_small_block_closes
    (u C : ℕ) (K : ℚ) (hK : 0 < K)
    (hRange : 3 * K ≤ 2 * (18 + 2 * (u : ℚ)) + 1)
    (hcount :
      ((benchmark (18 + 2 * u) : ℕ) : ℚ) - 1 +
          evenMargin (18 + 2 * (u : ℚ)) K ≤ C) :
    benchmark (18 + 2 * u) ≤ C := by
  have hmargin := even_margin_positive (u : ℚ) K (by positivity) hK hRange
  apply integer_strict_margin_closes
  exact lt_of_lt_of_le (by linarith) hcount

theorem odd_small_block_closes
    (u C : ℕ) (K : ℚ) (hK : 0 < K)
    (hRange : 3 * K ≤ 2 * (19 + 2 * (u : ℚ)) + 1)
    (hcount :
      ((benchmark (19 + 2 * u) : ℕ) : ℚ) - 1 +
          oddMargin (19 + 2 * (u : ℚ)) K ≤ C) :
    benchmark (19 + 2 * u) ≤ C := by
  have hmargin := odd_margin_positive (u : ℚ) K (by positivity) hK hRange
  apply integer_strict_margin_closes
  exact lt_of_lt_of_le (by linarith) hcount

theorem n17_small_block_closes
    (C : ℕ) (K : ℚ) (hK : 0 < K) (hKmax : K ≤ 11)
    (hcount : ((benchmark 17 : ℕ) : ℚ) - 1 + oddMargin 17 K ≤ C) :
    benchmark 17 ≤ C := by
  have hmargin := n17_margin_positive K hK hKmax
  apply integer_strict_margin_closes
  exact lt_of_lt_of_le (by linarith) hcount

theorem even_large_block_closes
    (m r C : ℕ) (hm : 9 ≤ m) (hr : 2 ≤ r)
    (hrange : 3 * r ≤ 2 * m - 1)
    (hcount : coarseCircleBound (2 * m) r ≤ C) :
    benchmark (2 * m) ≤ C := by
  have hn : (17 : ℚ) ≤ 2 * (m : ℚ) := by exact_mod_cast (by omega : 17 ≤ 2 * m)
  have hrr : (2 : ℚ) ≤ r := by exact_mod_cast hr
  have hrange' : 3 * r + 1 ≤ 2 * m := by omega
  have hrangeq' : (3 : ℚ) * r + 1 ≤ 2 * m := by exact_mod_cast hrange'
  have hrangeq : (3 : ℚ) * r ≤ 2 * m - 1 := by
    linarith
  have hcoarse := coarse_circle_bound_ge (2 * (m : ℚ)) (r : ℚ)
    hn hrr hrangeq
  have hcastsub : ((m - 1 : ℕ) : ℚ) = (m : ℚ) - 1 := by
    rw [Nat.cast_sub (by omega)]
    norm_num
  have hbenchmark :
      ((benchmark (2 * m) : ℕ) : ℚ) = quadraticBenchmarkUpper (2 * m) := by
    rw [benchmark_even m (by omega)]
    simp only [quadraticBenchmarkUpper]
    push_cast
    rw [hcastsub]
    ring
  have hfinal : ((benchmark (2 * m) : ℕ) : ℚ) ≤ C := by
    rw [hbenchmark]
    exact hcoarse.trans hcount
  exact_mod_cast hfinal

theorem odd_large_block_closes
    (m r C : ℕ) (hm : 8 ≤ m) (hr : 2 ≤ r)
    (hrange : 3 * r ≤ 2 * m)
    (hcount : coarseCircleBound (2 * m + 1) r ≤ C) :
    benchmark (2 * m + 1) ≤ C := by
  have hn : (17 : ℚ) ≤ 2 * (m : ℚ) + 1 := by
    exact_mod_cast (by omega : 17 ≤ 2 * m + 1)
  have hrr : (2 : ℚ) ≤ r := by exact_mod_cast hr
  have hrangeq : (3 : ℚ) * r ≤ 2 * m := by exact_mod_cast hrange
  have hcoarse := coarse_circle_bound_ge (2 * (m : ℚ) + 1) (r : ℚ)
    hn hrr (by norm_num; exact hrangeq)
  have hcastsub : ((m - 1 : ℕ) : ℚ) = (m : ℚ) - 1 := by
    rw [Nat.cast_sub (by omega)]
    norm_num
  have hbenchmark :
      ((benchmark (2 * m + 1) : ℕ) : ℚ) ≤
        quadraticBenchmarkUpper (2 * m + 1) := by
    rw [benchmark_odd m (by omega)]
    simp only [quadraticBenchmarkUpper]
    push_cast
    rw [hcastsub]
    nlinarith
  have hfinal : ((benchmark (2 * m + 1) : ℕ) : ℚ) ≤ C :=
    hbenchmark.trans (hcoarse.trans hcount)
  exact_mod_cast hfinal

end LargeN

section N16

def qLocal6 (t2 t3 t4 t5 t6 b2 b3 b4 b5 b6 : ℚ) : ℚ :=
  (t2 - b2) / 3 + (t3 - b3) / 4 + (t4 - b4) / 5 +
    (t5 - b5) / 6 + (t6 - b6) / 7

theorem n16_k7_coefficient_identity
    (t2 t3 t4 t5 t6 b2 b3 b4 b5 b6 : ℚ) :
    qLocal6 t2 t3 t4 t5 t6 b2 b3 b4 b5 b6 + (t6 - b6) / 42 =
      (7 / 108) * (t2 + 3 * t3 + 6 * t4 + 10 * t5 + 15 * t6) +
      (7 / 36) * (t2 - t4 - 2 * t5 - 3 * t6) +
      (1 / 54) * (4 * t2 + 3 * t3 - 5 * t5 - 12 * t6) -
      (1 / 3) * (b2 + b3 + b4 + b5 + b6) +
      (t4 / 180 + b3 / 12 + 2 * b4 / 15 + b5 / 6 + b6 / 6) := by
  simp only [qLocal6]
  ring

theorem n16_k7_local_lower_bound
    (T M B S R Q d : ℚ)
    (hidentity : Q + d / 42 =
      (7 / 108) * T + (7 / 36) * M + (1 / 54) * B - (1 / 3) * S + R)
    (hT : T = 105) (hM : 3 ≤ M) (hB : 60 ≤ B) (hS : S ≤ 7)
    (hR : 0 ≤ R) : 37 / 6 ≤ Q + d / 42 := by
  linarith

theorem n16_k7_equality_profile
    (t2 t3 t4 t5 t6 b3 b4 b5 b6 : ℚ)
    (ht4 : 0 ≤ t4) (hb3 : 0 ≤ b3) (hb4 : 0 ≤ b4)
    (hb5 : 0 ≤ b5) (hb6 : 0 ≤ b6)
    (hT : t2 + 3 * t3 + 6 * t4 + 10 * t5 + 15 * t6 = 105)
    (hM : t2 - t4 - 2 * t5 - 3 * t6 = 3)
    (hB : 4 * t2 + 3 * t3 - 5 * t5 - 12 * t6 = 60)
    (hresidual : t4 / 180 + b3 / 12 + 2 * b4 / 15 +
      b5 / 6 + b6 / 6 = 0)
    (hd : t6 - b6 = 1) :
    t2 = 14 ∧ t3 = 12 ∧ t4 = 0 ∧ t5 = 4 ∧ t6 = 1 ∧
      b3 = 0 ∧ b4 = 0 ∧ b5 = 0 ∧ b6 = 0 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩ <;> linarith

theorem n16_seven_circle_family_at_most_four
    (g : ℕ) (hincidence : 7 * g ≤ 48)
    (hmoment : 14 * g ≤ g * (g - 1) + 48) : g ≤ 4 := by
  have hg : g ≤ 6 := by omega
  by_contra h
  have hcases : g = 5 ∨ g = 6 := by omega
  rcases hcases with rfl | rfl <;> norm_num at hmoment

theorem n16_union_arithmetic :
    4 * 6 - Nat.choose 4 2 > 15 ∧
      4 * 5 + 6 - Nat.choose 5 2 > 15 := by
  native_decide

theorem n16_four_circles_force_degree_one
    (d : Fin 16 → ℕ) (hdegree : ∀ x, d x ≤ 3)
    (hincidence : ∑ x, d x = 28)
    (hmoment : ∑ x, Nat.choose (d x) 2 ≤ 12) :
    ∃ x, d x = 1 := by
  by_contra h
  push Not at h
  have hpoint : ∀ x, d x ≤ 2 * Nat.choose (d x) 2 := by
    intro x
    have hx := hdegree x
    have hxne := h x
    have hcases : d x = 0 ∨ d x = 2 ∨ d x = 3 := by omega
    rcases hcases with hd | hd | hd <;> simp [hd]
  have hsumle : (∑ x, d x) ≤ ∑ x, 2 * Nat.choose (d x) 2 :=
    Finset.sum_le_sum fun x _ => hpoint x
  have htwice : (∑ x, 2 * Nat.choose (d x) 2) =
      2 * ∑ x, Nat.choose (d x) 2 := by
    rw [Finset.mul_sum]
  omega

def qLocal7
    (t2 t3 t4 t5 t6 t7 b2 b3 b4 b5 b6 b7 : ℚ) : ℚ :=
  (t2 - b2) / 3 + (t3 - b3) / 4 + (t4 - b4) / 5 +
    (t5 - b5) / 6 + (t6 - b6) / 7 + (t7 - b7) / 8

theorem n16_k8_coefficient_identity
    (t2 t3 t4 t5 t6 t7 b2 b3 b4 b5 b6 b7 : ℚ) :
    qLocal7 t2 t3 t4 t5 t6 t7 b2 b3 b4 b5 b6 b7 =
      (1 / 80) * (t2 + 3 * t3 + 6 * t4 + 10 * t5 + 15 * t6 + 21 * t7) +
      (31 / 160) * (t2 - t4 - 2 * t5 - 3 * t6 - 4 * t7) +
      (1 / 48) * (t2 - b2) -
      (5 / 16) * (b2 + b3 + b4 + b5 + b6 + b7) +
      (17 / 160) * (t2 + 2 * t3 + 3 * t4 + 4 * t5 + 5 * t6 + 6 * t7) +
      (t5 / 240 + 3 * t6 / 560 + b3 / 16 + 9 * b4 / 80 +
        7 * b5 / 48 + 19 * b6 / 112 + 3 * b7 / 16) := by
  simp only [qLocal7]
  ring

theorem n16_k8_local_lower_bound
    (T M O S I R Q : ℚ)
    (hidentity : Q = (1 / 80) * T + (31 / 160) * M + (1 / 48) * O -
      (5 / 16) * S + (17 / 160) * I + R)
    (hT : T = 105) (hM : 3 ≤ M) (hO : 3 ≤ O) (hS : S ≤ 7)
    (hI : 62 ≤ I) (hR : 0 ≤ R) : 1017 / 160 ≤ Q := by
  linarith

theorem n16_final_margin :
    0 < 8 * (1017 / 160 : ℚ) + 8 * (145 / 24 : ℚ) - 98 := by
  norm_num

end N16

section N15

theorem even_coloring_excess_not_one
    (delta epsPlus epsMinus : ℕ)
    (hsum : delta = epsPlus + epsMinus)
    (hcongr : epsPlus % 3 = epsMinus % 3) : delta ≠ 1 := by
  omega

theorem n15_pair_delta_elimination
    (t2 t3 t4 t5 t6 delta : ℤ)
    (hpairs : t2 + 3 * t3 + 6 * t4 + 10 * t5 + 15 * t6 = 91)
    (hdelta : t2 = 3 + t4 + 2 * t5 + 3 * t6 + delta) :
    3 * t3 + 7 * t4 + 12 * t5 + 18 * t6 = 88 - delta := by
  linarith

theorem n15_rich_bound
    (t2 t3 t4 t5 t6 delta : ℤ)
    (helim : 3 * t3 + 7 * t4 + 12 * t5 + 18 * t6 = 88 - delta)
    (hdelta : t2 = 3 + t4 + 2 * t5 + 3 * t6 + delta)
    (hbojanowski : 56 ≤ 4 * t2 + 3 * t3 - 5 * t5 - 12 * t6) :
    3 * t4 + 9 * t5 + 18 * t6 ≤ 44 + 3 * delta := by
  linarith

theorem n15_residual_identity
    (t2 t3 t4 t5 t6 delta : ℤ)
    (helim : 3 * t3 + 7 * t4 + 12 * t5 + 18 * t6 = 88 - delta)
    (hdelta : t2 = 3 + t4 + 2 * t5 + 3 * t6 + delta) :
    136 * t2 + 93 * t3 + 60 * t4 + 30 * t5 - 2902 =
      234 + 105 * delta - 21 * t4 - 70 * t5 - 150 * t6 := by
  linarith

theorem n15_positive_defect_residual
    (t4 t5 t6 delta R : ℤ)
    (ht4 : 0 ≤ t4) (ht5 : 0 ≤ t5)
    (hdelta : 2 ≤ delta)
    (hrich : 3 * t4 + 9 * t5 + 18 * t6 ≤ 44 + 3 * delta)
    (hR : R = 234 + 105 * delta - 21 * t4 - 70 * t5 - 150 * t6) :
    28 ≤ R := by
  have hweight :
      21 * t4 + 70 * t5 + 150 * t6 ≤
        25 * (t4 + 3 * t5 + 6 * t6) := by
    linarith
  omega

def n15SimplicialType (t2 t3 t4 t5 t6 : ℤ) : Prop :=
  (t2 = 11 ∧ t3 = 12 ∧ t4 = 4 ∧ t5 = 2 ∧ t6 = 0) ∨
  (t2 = 9 ∧ t3 = 16 ∧ t4 = 4 ∧ t5 = 1 ∧ t6 = 0) ∨
  (t2 = 10 ∧ t3 = 14 ∧ t4 = 4 ∧ t5 = 0 ∧ t6 = 1)

theorem n15_simplicial_residual_gap
    (t2 t3 t4 t5 t6 : ℤ) (htype : n15SimplicialType t2 t3 t4 t5 t6) :
    let R := 136 * t2 + 93 * t3 + 60 * t4 + 30 * t5 - 2902
    0 ≤ R ∧ (0 < R → R = 10 ∨ 28 ≤ R) := by
  rcases htype with h | h | h <;> rcases h with ⟨rfl, rfl, rfl, rfl, rfl⟩ <;>
    norm_num

theorem n15_local_residual_gap_from_inputs
    (t2 t3 t4 t5 t6 delta R : ℤ)
    (ht4 : 0 ≤ t4) (ht5 : 0 ≤ t5) (hdelta0 : 0 ≤ delta)
    (hdelta1 : delta ≠ 1)
    (hpairs : t2 + 3 * t3 + 6 * t4 + 10 * t5 + 15 * t6 = 91)
    (hdelta : t2 = 3 + t4 + 2 * t5 + 3 * t6 + delta)
    (hbojanowski : 56 ≤ 4 * t2 + 3 * t3 - 5 * t5 - 12 * t6)
    (hR : R = 136 * t2 + 93 * t3 + 60 * t4 + 30 * t5 - 2902)
    (hclassification : delta = 0 → n15SimplicialType t2 t3 t4 t5 t6) :
    0 ≤ R ∧ (0 < R → R = 10 ∨ 28 ≤ R) := by
  have helim := n15_pair_delta_elimination t2 t3 t4 t5 t6 delta hpairs hdelta
  by_cases hz : delta = 0
  · have hs := n15_simplicial_residual_gap t2 t3 t4 t5 t6
      (hclassification hz)
    dsimp only at hs
    rw [hR]
    exact hs
  · have hd2 : 2 ≤ delta := by omega
    have hrich := n15_rich_bound t2 t3 t4 t5 t6 delta
      helim hdelta hbojanowski
    have hRid := n15_residual_identity t2 t3 t4 t5 t6 delta
      helim hdelta
    have hRform : R = 234 + 105 * delta - 21 * t4 - 70 * t5 - 150 * t6 := by
      linarith
    have hlower := n15_positive_defect_residual t4 t5 t6 delta R
      ht4 ht5 hd2 hrich hRform
    exact ⟨by omega, fun _ => Or.inr hlower⟩

theorem n15_global_identity_from_counts
    (C l2 l3 l4 l5 l6 l7 c3 c4 c5 c6 c7 Rsum : ℤ)
    (hC : C = c3 + c4 + c5 + c6 + c7)
    (hpairs : l2 + 3 * l3 + 6 * l4 + 10 * l5 + 15 * l6 + 21 * l7 = 105)
    (htriples : l3 + c3 + 4 * (l4 + c4) + 10 * (l5 + c5) +
      20 * (l6 + c6) + 35 * (l7 + c7) = 455)
    (hRsum : Rsum = 408 * (l3 + c3) + 372 * (l4 + c4) +
      300 * (l5 + c5) + 180 * (l6 + c6) - 15 * 2902) :
    420 * C - 35270 = 140 * (l2 - 7) + 420 * l4 +
      980 * l5 + 1680 * l6 + 2520 * l7 + Rsum := by
  linarith

theorem n15_global_identity_gives_84
    (C l2 l4 l5 l6 l7 Rsum : ℤ)
    (hl2 : 7 ≤ l2) (hl4 : 0 ≤ l4) (hl5 : 0 ≤ l5)
    (hl6 : 0 ≤ l6) (hl7 : 0 ≤ l7) (hR : 0 ≤ Rsum)
    (hid : 420 * C - 35270 = 140 * (l2 - 7) + 420 * l4 +
      980 * l5 + 1680 * l6 + 2520 * l7 + Rsum) :
    84 ≤ C := by
  omega

theorem n15_equality_forces_slack
    (l2 l4 l5 l6 l7 Rsum : ℤ)
    (hl2 : 7 ≤ l2) (hl4 : 0 ≤ l4) (hl5 : 0 ≤ l5)
    (hl6 : 0 ≤ l6) (hl7 : 0 ≤ l7) (hR : 0 ≤ Rsum)
    (hid : 10 = 140 * (l2 - 7) + 420 * l4 +
      980 * l5 + 1680 * l6 + 2520 * l7 + Rsum) :
    l2 = 7 ∧ l4 = 0 ∧ l5 = 0 ∧ l6 = 0 ∧ l7 = 0 ∧ Rsum = 10 := by
  omega

theorem n15_final_congruence_obstruction
    (e : Fin 15 → ℕ) (hsum : ∑ x, e x = 1)
    (hdiv : 3 ∣ ∑ x, (10 + e x)) : False := by
  have hcount : ∑ _x : Fin 15, 10 = 150 := by norm_num
  have htotal : ∑ x, (10 + e x) = 151 := by
    rw [Finset.sum_add_distrib, hcount, hsum]
  rw [htotal] at hdiv
  norm_num at hdiv

end N15

end Erdos506


==> anc/lean/Erdos506NoThreeCollinear.lean <==
import Mathlib

/-!
# Arithmetic-combinatorial formalization of the no-three-collinear variant

`circleMinimumNoThree n` in the final theorem denotes the geometric minimum
called `c_nc(n)` in the manuscript.  Euclidean incidence statements and the
outputs of exhaustive finite classifiers enter as explicit hypotheses.  All
arithmetic, congruence, interval, and case-closing deductions are checked here.
There are no proof placeholders or added axioms.
-/

namespace Erdos506NoThree

def benchmark (n : ℕ) : ℕ := 1 + Nat.choose (n - 1) 2

def target (n : ℕ) : ℕ := if n = 8 then 20 else benchmark n

theorem benchmark_small_values :
    benchmark 4 = 4 ∧ benchmark 5 = 7 ∧ benchmark 6 = 11 ∧
    benchmark 7 = 16 ∧ benchmark 8 = 22 ∧ benchmark 9 = 29 ∧
    benchmark 10 = 37 := by
  native_decide

/- If all eight-point circles have size three or four, triple ownership gives
`56 = c3 + 4*c4` and `C = c3+c4`.  Thus no total strictly between 17 and 20
is possible. -/
theorem eight_point_gap
    (C c3 c4 : ℕ)
    (hcount : C = c3 + c4)
    (htriples : 56 = c3 + 4 * c4)
    (hlower : 17 ≤ C)
    (hupper : C < 20) :
    C = 17 := by
  omega

/- The elementary degree count behind the 3-(9,4,1) packing bound. -/
theorem nine_point_four_circle_bound
    (c4 : ℕ) (hincidence : 4 * c4 ≤ 9 * 8) :
    c4 ≤ 18 := by
  omega

theorem nine_point_circle_lower_bound
    (C c3 c4 : ℕ)
    (hcount : C = c3 + c4)
    (htriples : 84 = c3 + 4 * c4)
    (hpacking : c4 ≤ 18) :
    30 ≤ C := by
  omega

/- The six-point four-circle packing calculation. -/
theorem six_point_circle_lower_bound
    (C c3 c4 : ℕ)
    (hcount : C = c3 + c4)
    (htriples : 20 = c3 + 4 * c4)
    (hpacking : c4 ≤ 3) :
    11 ≤ C := by
  omega

/- The local n=10 inequality after pair counting, Melchior, Hirzebruch, and
the divisibility condition have been translated to integer coefficients. -/
theorem ten_point_local_bound
    (t2 t3 t4 : ℕ)
    (hpairs : t2 + 3 * t3 + 6 * t4 = 36)
    (hmelchior : 3 + t4 ≤ t2)
    (hhirzebruch : 36 ≤ 4 * t2 + 3 * t3)
    (hdivisible : t2 % 3 = 0) :
    72 ≤ 20 * t2 + 15 * t3 + 12 * t4 := by
  omega

theorem ten_point_local_equality
    (t2 t3 t4 : ℕ)
    (hpairs : t2 + 3 * t3 + 6 * t4 = 36)
    (hhirzebruch : 36 ≤ 4 * t2 + 3 * t3)
    (hdivisible : t2 % 3 = 0)
    (hequality : 20 * t2 + 15 * t3 + 12 * t4 = 72) :
    t2 = 6 ∧ t3 = 4 ∧ t4 = 3 := by
  omega

/- Positivity of the two endpoint factors in the n>=11 argument. -/
theorem small_endpoint_factor_positive
    (n : ℤ) (hn : 11 ≤ n) :
    0 < (n - 4) * (n - 1) * (n ^ 2 - 10 * n - 9) := by
  have h1 : 0 < n - 4 := by omega
  have h2 : 0 < n - 1 := by omega
  have h3 : 0 < n ^ 2 - 10 * n - 9 := by
    nlinarith [sq_nonneg (n - 11)]
  positivity

theorem large_endpoint_factor_nonnegative
    (n : ℤ) (hn : 4 ≤ n) :
    0 ≤ (n - 4) * (n - 1) * (2 * n - 9) := by
  by_cases hn4 : n = 4
  · subst n
    norm_num
  · have h1 : 0 < n - 4 := by omega
    have h2 : 0 < n - 1 := by omega
    have h3 : 0 < 2 * n - 9 := by omega
    positivity

/- End-to-end closure.  The hypotheses have the same semantic roles as in the
manuscript: explicit constructions give the upper bounds; the mathematical
n>=11 argument gives `hLargeLower`; exact finite verifications give the six
small lower bounds and the exclusion of the eight-point 17-circle class. -/
theorem no_three_collinear_result
    (circleMinimumNoThree : ℕ → ℕ)
    (hGeneralUpper : ∀ n, 4 ≤ n → circleMinimumNoThree n ≤ benchmark n)
    (hEightUpper : circleMinimumNoThree 8 ≤ 20)
    (hLargeLower : ∀ n, 11 ≤ n → benchmark n ≤ circleMinimumNoThree n)
    (hFourLower : 4 ≤ circleMinimumNoThree 4)
    (hFiveLower : 7 ≤ circleMinimumNoThree 5)
    (hSixLower : 11 ≤ circleMinimumNoThree 6)
    (hSevenLower : 16 ≤ circleMinimumNoThree 7)
    (hEightMainLower : 17 ≤ circleMinimumNoThree 8)
    (hEightTripleData : circleMinimumNoThree 8 < 20 →
      ∃ c3 c4, circleMinimumNoThree 8 = c3 + c4 ∧ 56 = c3 + 4 * c4)
    (hEightNoSeventeen : circleMinimumNoThree 8 ≠ 17)
    (hNineLower : 29 ≤ circleMinimumNoThree 9)
    (hTenLower : 37 ≤ circleMinimumNoThree 10) :
    ∀ n, 4 ≤ n → circleMinimumNoThree n = target n := by
  intro n hn
  by_cases h8 : n = 8
  · subst n
    have hnotlt : ¬circleMinimumNoThree 8 < 20 := by
      intro hlt
      obtain ⟨c3, c4, hcount, htriples⟩ := hEightTripleData hlt
      exact hEightNoSeventeen
        (eight_point_gap (circleMinimumNoThree 8) c3 c4
          hcount htriples hEightMainLower hlt)
    have hlower : 20 ≤ circleMinimumNoThree 8 := by omega
    change circleMinimumNoThree 8 = 20
    omega
  · have hupper := hGeneralUpper n hn
    have htarget : target n = benchmark n := by simp [target, h8]
    rw [htarget]
    by_cases hlarge : 11 ≤ n
    · exact Nat.le_antisymm hupper (hLargeLower n hlarge)
    · interval_cases n <;>
        norm_num [benchmark, Nat.choose] at hupper ⊢ <;> omega

end Erdos506NoThree


==> anc/lean/N_GE_15_PRECONDITION_AUDIT.md <==
# Preconditions in the mathematical proof for `n >= 15`

## Uniform branch, `n >= 17`

For inversion at `x`, the image contains `q=n-1` noncollinear points and every
connecting line has multiplicity at most `K-1`.  Therefore
`3(K-1)<2(n-1)` is exactly sufficient for the form of Bojanowski's inequality
used in the proof.  Melchior applies because the image is a non-pencil real
projective arrangement.  Lines through the inversion centre have disjoint
image-point supports and each uses at least two image points, giving the
bound by `floor(q/2)`.

In the complementary branch the original proof weakened the available
condition.  The Lean proof instead keeps the exact consequence
`3r <= n-1`, where `r=n-K`, and proves the coarse circle bound directly by a
nonnegative factorization.  The case `r=1` (`K=n-1`) remains separate and uses
the exact largest-circle formula, so no rounding is lost there.

## The sixteen-point layer

For `K<=8`, the maximum image-line multiplicity is at most seven, strictly
below `2q/3=10`, so Bojanowski applies.  In the `K=7` branch, four six-point
image lines would have union at least `4*6-C(4,2)=18>15`; hence at most three
seven-point circles pass through a point.  All incidence-moment estimates use
only this bound and the fact that two circles meet in at most two points.

In the equality case with four seven-point circles, the moment inequality
forces a point of circle-degree one.  The coefficient identity then forces
the unique local profile `(14,12,0,4,1)`.  Its four five-point lines and one
six-point line have union at least `4*5+6-C(5,2)=16>15`, a contradiction.

For `K=8`, the special seven-point image line exists only at the eight centres
lying on the chosen largest line or circle.  The remaining eight centres use
the unconditional local bound, whose multiplicity hypothesis still holds.

## The fifteen-point layer

After the largest-block reduction, `K<=7`, so the fourteen-line dual
arrangement has vertex multiplicity at most six and satisfies Bojanowski's
hypothesis.  Because the number of lines is even, the product of their
homogeneous equations descends to the projective plane and two-colours its
faces.  The two colour-class excesses are nonnegative and congruent modulo
three; consequently their sum, the Melchior defect, cannot equal one.

When the defect is zero, Cuntz's complete fourteen-line classification is
used.  The near-pencil and the row with a sevenfold vertex are excluded by
`K<=7`.  The three remaining multiplicity vectors are the only external
finite input in this layer.  The global pair, triple, and local-incidence
identities count maximal blocks, so every pair/triple occurs exactly once in
the appropriate line or circle block.  Finally, Csima--Sawyer applies to the
original noncollinear fifteen-point set and gives `l2>=7`.


==> anc/lean/compile_audit_n_ge_15.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "compiled_source": "Erdos506Nge15.lean",
  "source_sha256": "81019a7e5279fdb68621dfd2be5126564498de579a5c8631dc2846b16dfb982b",
  "wsl_distribution": "Ubuntu-24.04",
  "wsl_user": "lean",
  "working_directory": "/home/lean/projects/formal-theorem-prover/lean_prover/Planner/RootFirst/.pantograph_smoke_env",
  "lean_version": "4.29.1",
  "lean_commit": "f72c35b3f637c8c6571d353742168ab66cc22c00",
  "mathlib_version": "4.29.1",
  "mathlib_commit": "5e932f97dd25535344f80f9dd8da3aab83df0fe6",
  "command": "lake env lean -DwarningAsError=true /mnt/d/edge_downloads/erods_506/Erdos506/lean/Erdos506Nge15.lean",
  "exit_code": 0,
  "theorem_declarations": 47,
  "definition_declarations": 11,
  "proof_placeholders": 0,
  "new_axioms": 0,
  "opaque_declarations": 0,
  "unsafe_declarations": 0,
  "writes_inside_wsl": false,
  "formalization_boundary": "Euclidean and real-projective incidence theorems cited in the paper are explicit hypotheses; all arithmetic and finite-sum consequences are kernel-checked."
}


==> anc/lean/compile_audit_no_three_collinear.json <==
{
  "schema_version": 1,
  "status": "PASS",
  "compiled_source": "Erdos506NoThreeCollinear.lean",
  "source_sha256": "8eddabfe5aece09470ecfc446b03459f5d9d1bd7d9db81626f2827049eb9fe2f",
  "wsl_distribution": "Ubuntu-24.04",
  "wsl_user": "lean",
  "working_directory": "/home/lean/projects/formal-theorem-prover/lean_prover/Planner/RootFirst/.pantograph_smoke_env",
  "lean_version": "4.29.1",
  "lean_commit": "f72c35b3f637c8c6571d353742168ab66cc22c00",
  "mathlib_commit": "5e932f97dd25535344f80f9dd8da3aab83df0fe6",
  "command": "lake env lean -DwarningAsError=true /mnt/d/edge_downloads/erods_506/Erdos506/lean/Erdos506NoThreeCollinear.lean",
  "exit_code": 0,
  "theorem_declarations": 10,
  "definition_declarations": 2,
  "proof_placeholders": 0,
  "new_axioms": 0,
  "unsafe_declarations": 0,
  "writes_inside_wsl": false,
  "formalization_boundary": "Euclidean incidence lemmas, cited line-arrangement theorems, and exhaustive finite-classification outputs are explicit hypotheses; all arithmetic and case closure is kernel-checked."
}

